What makes a D_0 graph Schur positive?

We define a D_0 graph to be a graph whose vertex set is a subset of permutations of n, with edges of the form ...bac... <--> ...bca... or ...acb... <--> ...cab... (Knuth transformations), or ...bac... <--> ...acb... or ...bca... <--> ...cab... (rotation transformations), such that whenever the Knuth and rotation transformations at positions i-1, i, i+1 are available at a vertex, exactly one of these is an edge. The generating function of such a graph is the sum of the quasisymmetric functions associated to the descent sets of its vertices. Assaf studied D_0 graphs in the paper *Dual equivalence and Schur positivity* and showed that they provide a rich source of examples of the D graphs defined in the paper *Dual equivalence graphs and a combinatorial proof of LLT and Macdonald positivity*. A key construction of Assaf expresses the coefficient of q^t in an LLT polynomial as the generating function of a certain D_0 graph. LLT polynomials are known to be Schur positive by work of Grojnowski-Haiman, and experimentation shows that many D_0 graphs have Schur positive generating functions, which suggests a vast generalization of LLT positivity in this setting. As part of a series of papers, we study D_0 graphs using the Fomin-Greene theory of noncommutative Schur functions. We construct a D_0 graph whose generating function is not Schur positive by solving a linear program related to a certain noncommutative Schur function. We go on to construct a D graph on the same vertex set as this D_0 graph.

==> anc/checkaxioms.txt <==
(*
This file contains Maple code to check that G* is a D0 graph and satisfies axioms 4'b and 5.  First we give the functions to check these things, 
then input G* by defining global variables involutions and gstarword, and then call these functions. 
The global variable involutions is a list of 7 lists so that involutions[i] encodes E_i for the graph G*.  (In order to make indexing less confusing, we set the first element of involutions, involutions[1], to be a list of 4950 zeros.)
We consider vertices to be labeled by 1,2,...,4950 
and set involutions[i][x] = 0 if and only if vertex x does not admit an i-neighbor.
All procedures below that take involutions as input use this version of involutions.
The global variable gstarwords is a list of the 4950 permutations of 8 that are the vertices of G*. 
*)

######################## The functions below are for checking that G* is a D0 graph #############################
SignatureOfWord := proc(word) local i, sigma;
	sigma := [];
	for i from 1 to nops(word)-1 do
		if word[i] > word[i+1] then
			sigma := [op(sigma), -1];
		else
			sigma := [op(sigma), 1];
		fi;
	od;
	return sigma;
end:

## This returns the result of applying a Knuth transformation at positions s-1, s, s+1 to a word. It assumes that a Knuth transformation is available at these three letters.
KnuthTransformation := proc(word, s) local newword, sortedtriple;
	newword := word;
	sortedtriple := sort([word[s-1],word[s],word[s+1]]);
	if word[s-1] = sortedtriple[2] then
		newword[s] := word[s+1];
		newword[s+1] := word[s];
	fi;
	if word[s+1] = sortedtriple[2] then
		newword[s] := word[s-1];
		newword[s-1] := word[s];
	fi;
	return newword;
end:	

## This returns the result of applying a rotate transformation at positions s-1, s, s+1 to a word. It assumes that a rotate transformation is available at these three letters.
RotateTransformation := proc(word, s) local newword, sortedtriple;
	newword := word;
	sortedtriple := sort([word[s-1],word[s],word[s+1]]);
	if word[s-1] = sortedtriple[2] then
		newword[s] := word[s+1];
		newword[s-1] := word[s];
		newword[s+1] := word[s-1];
	fi;
	if word[s+1] = sortedtriple[2] then
		newword[s] := word[s-1];
		newword[s-1] := word[s+1];
		newword[s+1] := word[s];
	fi;
	return newword;
end:	

## The input variable signatures is assumed to be a list containing the signatures of the entries in the input variable words.
## Returns true if words and involutions defines a D0 graph and false otherwise.
IsD0Graph := proc(words, signatures, involutions) local n, x, i, word, kword, rword;
	print("Checking whether gstarwords and involutions defines a D0 graph.");
	n := nops(words[1]);
	for x from 1 to nops(words) do
		word := words[x];
		for i from 2 to n-1 do
			if signatures[x][i-1] <> signatures[x][i] then
				 kword := KnuthTransformation(word, i);
				 rword := RotateTransformation(word, i);
				 if involutions[i][x] = 0 or involutions[i][involutions[i][x]] <> x then
				 	return false;
				 fi;				
				 if (words[involutions[i][x]] <> kword and words[involutions[i][x]] <> rword) then
				 	return false;
				fi;
			else
				if involutions[i][x] <> 0 then
					return false;
				fi;
			fi;
		od;
	od;
	return true;
end:

######################## The functions below are for checking that G* satisfies axiom 4'b. #######################

## Returns true if the vertex x has i-type W and false otherwise.
HasiTypeW := proc(signatures, involutions, i, x) local Em1x;
	if involutions[i][x] <> 0 and involutions[i-1][x] <> 0 then
		Em1x := involutions[i-1][x];
		return evalb(signatures[x][i] <> signatures[Em1x][i]);
	fi;
	return false;
end:

## Given x^{2j} as in the definition of flat i-chain, return x^{2j+1} (this should only be called with i2 = i-2, i1 = i-1).
## By Remark 3.12, x^{2j+1} is uniquely determined by x^{2j}.
## Returns 0 if there is no way to extend the flat i-chain by one more vertex.
StringForFlatiChain := proc(signatures, involutions, i2, i1, x) local mystring, nx, nnx, stoploop, last, fullstring;
	ASSERT(involutions[i2][x] <> 0, "Input x to StringForFlatiChain does not admit an i-2-neighbor.");
	mystring := [x];
	stoploop := false;
	## Grow part of an (i-2)-(i-1)-string starting from x, of the form [x, E_{i-2}(x), E_{i-1}E_{i-2}(x), E_{i-2}E_{i-1}E_{i-2}(x) , ..., (E_{i-1}E_{i-2})^{m_j}(x)].
	while not stoploop do
		if not HasiTypeW(signatures, involutions, i1, mystring[-1]) then
			stoploop := true;
		else
			nx := involutions[i2][mystring[-1]];
			## If the (i-2)-(i-1)-string is a cycle, every vertex on the cycle has i-1-type W, so we must exit the loop.
			if nx <> 0 and not member(nx, mystring) then
				nnx := involutions[i1][nx];
				if nnx <> 0 and not member(nnx, mystring) then
					mystring := [op(mystring),nx, nnx];	
				else
					stoploop := true;
				fi;
			else
				stoploop := true;
			fi;
		fi;
	od;
	last := involutions[i2][mystring[-1]];
	## Note that last may be 0, in which case we return 0 below.  This is the correct behavior because there is no way to extend the flat i-chain by another vertex. In fact, this happens exactly when x = y^3 in the notation of Remark 3.12.
	
	## In a D0 graph, (i-2)-(i-1)-strings never have more than 5 vertices.
	ASSERT(nops(mystring) <= 5, "The (i-2)-(i-1)-string is too long.");
	
	if HasiTypeW(signatures, involutions, i1, mystring[-1]) then
		## Any (i-2)-(i-1)-string corresponding to a cycle must be a 2-cycle.
		ASSERT(involutions[i1][x] = involutions[i2][x]);
		return 0;
	else
		return last;
	fi;
end:

## Returns a list containing the longest flat i-chain (x^1, x^2, ..., x^{2h}) such that x = x^1.
FlatiChain := proc(signatures, involutions, i, x) local chain, nx, nnx, stoploop;
	if involutions[i-2][x] = 0 then
		return [];
	fi;
	chain := [];
	stoploop := false;
	while not stoploop do
		if nops(chain) = 0 then
			nx := x;
		else
			nx := StringForFlatiChain(signatures, involutions, i-2, i-1, chain[-1]);
		fi;
		if nx <> 0 and involutions[i-2][nx] <> 0 and not member(nx, chain) then
			nnx := involutions[i][nx];
			if nnx <> 0 and involutions[i-2][nnx] <> 0 and not member(nnx, chain) then
				chain := [op(chain),nx,nnx];	
			else
				stoploop := true;
			fi;
		else
			stoploop := true;
		fi;
	od;
	return chain;
end:

## The input variable mylist is assumed to be a list of booleans.
## Returns true if mylist contains a subsequence of the form [false, true, false] and returns false otherwise.
IsAlternating := proc(mylist) local falsefound, falsetruefound, j;
	falsefound := false;
	falsetruefound := false;
	for j from 1 to nops(mylist) do
		if falsetruefound and not mylist[j] then
			return true;
		fi;
		if falsefound and mylist[j] then
			falsetruefound := true;
		fi;
		if not mylist[j] then
			falsefound := true;
		fi;
	od;
	return false;	
end:

## Returns true if the signed, colored graph defined by signatures and involutions satisfies axiom 4'b, and false otherwise.
CheckAxiom4Primeb := proc(signatures, involutions) local n, nv, chain, typesw, i, x;
	print("Checking axiom 4'b.");
	n := nops(involutions)+1;
	nv := nops(signatures);
	for i from 4 to n-2 do
		for x from 1 to nv do
			chain := FlatiChain(signatures, involutions, i, x);
			typesw := [seq(HasiTypeW(signatures, involutions, i+1, chain[j]), j=1..nops(chain))];
			if IsAlternating(typesw) then
				return false;
			fi;
		od;
	od;
	return true;
end:

## Prints the flat i-chains of length > 4 of the D0 graph defined by gstarwords, signatures, and involutions, and for each such chain prints a list of booleans recording which vertices have i+1-type W.
Axiom4PrimebPrintChains := proc(gstarwords, signatures, involutions) local n, nv, chain, printchain, typesw, i, x;
	n := nops(involutions)+1;
	nv := nops(signatures);
	for i from 4 to n-2 do
		for x from 1 to nv do
			chain := FlatiChain(signatures, involutions, i, x);
			typesw := [seq(HasiTypeW(signatures, involutions, i+1, chain[j]), j=1..nops(chain))];
			printchain := [seq(cat(op(gstarwords[chain[j]])), j=1..nops(chain))];
			if nops(chain) > 4 then
				print("i", i, printchain, typesw);
			fi;
		od;
	od;
	return;
end:

############################# Function to check that G* satisfies axiom 5 ###############################

## Returns true if the signed, colored graph defined by involutions satisfies axiom 5, and false otherwise.
CheckAxiom5 := proc(involutions) local i, j, x, n, nv;
	print("Checking axiom 5.");
	n := nops(involutions)+1;
	nv := nops(involutions[2]);
	for i from 2 to n-1 do
		for j from i+3 to n-1 do
			for x from 1 to nv do
				if involutions[i][x] <> 0 and involutions[j][x] <> 0 then
					if involutions[i][involutions[j][x]] <> involutions[j][involutions[i][x]] then
						return false;
					fi;
				fi;
			od;
		od;
	od;
	return true;
end:
		
############################ Function to compute the coefficient of s_2222(x) in G* ########################

##This computes the coefficient of s_2222(x) in the generating function of a D0 graph G with
##signatures given by the input variable.  We use that \mathfrak{J}_2222(u) = e_4e_4 - e_5e_3 and
##that the coefficient of s_2222(x) is given by <\mathfrak{J}_2222(u), sum of vertices of G>.
##In the computation below, pair44 = <e_4e_4, sum of vertices of G> and pair53 = <e_5e_3, sum of vertices of G>.
GeneratingFunction2222 := proc(signatures)  local n, nv, pair44, pair53, sign44, sign53, signature;
	print("Computing the coefficient of s_2222(x) in the generating function of G*.");
	n := nops(involutions)+1;
	nv := nops(signatures);
	pair44 := 0;
	pair53 := 0;
	sign44 := [seq(-1, x = 1..n/2-1), 1, seq(-1, x = 1..n/2-1)];
	sign53 := [seq(-1, x = 1..n/2), 1, seq(-1, x = 1..n/2-2)];
	for signature in signatures do
		if signature = sign44 then
			pair44 := pair44 + 1;
		fi;
		if signature = sign53 then
			pair53 := pair53 + 1;
		fi;
	od;
	return pair44-pair53;
end:

####### The graph G* is defined by its vertex set gstarwords and its edges are encoded by involutions #########

gstarwords := [
    [ 1, 7, 4, 3, 2, 5, 8, 6 ],
    [ 3, 1, 4, 7, 6, 5, 2, 8 ],
    [ 1, 7, 4, 3, 5, 2, 8, 6 ],
    [ 1, 2, 7, 6, 3, 8, 5, 4 ],
    [ 5, 4, 3, 1, 6, 2, 7, 8 ],
    [ 7, 1, 4, 3, 2, 5, 8, 6 ],
    [ 3, 1, 4, 7, 6, 5, 8, 2 ],
    [ 1, 3, 7, 6, 4, 2, 8, 5 ],
    [ 5, 4, 3, 2, 1, 6, 7, 8 ],
    [ 1, 2, 7, 6, 5, 3, 8, 4 ],
    [ 1, 2, 7, 6, 5, 4, 3, 8 ],
    [ 1, 6, 5, 4, 3, 2, 7, 8 ],
    [ 3, 4, 1, 7, 6, 5, 2, 8 ],
    [ 5, 1, 6, 4, 3, 2, 7, 8 ],
    [ 4, 1, 7, 5, 3, 2, 6, 8 ],
    [ 1, 7, 4, 3, 2, 8, 5, 6 ],
    [ 1, 2, 3, 8, 7, 6, 5, 4 ],
    [ 1, 2, 7, 3, 8, 6, 5, 4 ],
    [ 1, 4, 7, 5, 3, 2, 8, 6 ],
    [ 3, 1, 7, 4, 6, 5, 2, 8 ],
    [ 5, 4, 1, 6, 3, 2, 7, 8 ],
    [ 3, 1, 7, 6, 4, 2, 5, 8 ],
    [ 7, 4, 1, 3, 2, 5, 8, 6 ],
    [ 1, 2, 7, 6, 5, 8, 3, 4 ],
    [ 1, 7, 5, 4, 3, 2, 6, 8 ],
    [ 1, 6, 5, 4, 3, 7, 2, 8 ],
    [ 1, 7, 6, 3, 2, 4, 8, 5 ],
    [ 1, 7, 2, 6, 3, 8, 5, 4 ],
    [ 7, 1, 4, 3, 5, 2, 8, 6 ],
    [ 5, 6, 1, 4, 3, 2, 7, 8 ],
    [ 1, 7, 3, 6, 4, 2, 8, 5 ],
    [ 1, 3, 7, 6, 5, 4, 2, 8 ],
    [ 2, 1, 7, 6, 5, 4, 3, 8 ],
    [ 3, 4, 7, 1, 6, 5, 2, 8 ],
    [ 3, 1, 7, 6, 4, 5, 2, 8 ],
    [ 3, 7, 1, 6, 4, 2, 5, 8 ],
    [ 5, 1, 6, 4, 3, 7, 2, 8 ],
    [ 1, 3, 7, 6, 4, 8, 2, 5 ],
    [ 1, 2, 7, 6, 8, 3, 5, 4 ],
    [ 1, 7, 2, 6, 5, 4, 3, 8 ],
    [ 5, 4, 1, 6, 3, 7, 2, 8 ],
    [ 1, 7, 4, 5, 3, 2, 8, 6 ],
    [ 5, 4, 3, 2, 6, 1, 7, 8 ],
    [ 3, 7, 1, 4, 6, 5, 2, 8 ],
    [ 5, 4, 6, 1, 3, 2, 7, 8 ],
    [ 7, 1, 4, 3, 2, 8, 5, 6 ],
    [ 5, 4, 3, 6, 1, 2, 7, 8 ],
    [ 1, 7, 2, 6, 5, 3, 8, 4 ],
    [ 1, 7, 2, 3, 8, 6, 5, 4 ],
    [ 6, 1, 5, 4, 3, 2, 7, 8 ],
    [ 4, 1, 7, 5, 3, 6, 2, 8 ],
    [ 5, 4, 3, 1, 6, 7, 2, 8 ],
    [ 1, 3, 2, 8, 7, 6, 5, 4 ],
    [ 1, 4, 7, 5, 3, 8, 2, 6 ],
    [ 5, 4, 3, 2, 1, 7, 6, 8 ],
    [ 1, 2, 7, 8, 3, 6, 5, 4 ],
    [ 3, 1, 4, 7, 6, 8, 5, 2 ],
    [ 1, 6, 5, 4, 3, 2, 8, 7 ],
    [ 3, 1, 7, 4, 6, 5, 8, 2 ],
    [ 3, 4, 1, 7, 6, 5, 8, 2 ],
    [ 4, 7, 1, 5, 3, 2, 6, 8 ],
    [ 1, 7, 4, 3, 8, 2, 5, 6 ],
    [ 4, 1, 5, 7, 6, 3, 2, 8 ],
    [ 1, 2, 8, 3, 7, 6, 5, 4 ],
    [ 1, 7, 4, 3, 5, 8, 2, 6 ],
    [ 1, 2, 7, 6, 5, 4, 8, 3 ],
    [ 1, 2, 8, 7, 3, 6, 5, 4 ],
    [ 5, 1, 6, 4, 7, 3, 2, 8 ],
    [ 7, 1, 2, 6, 5, 3, 8, 4 ],
    [ 1, 7, 5, 4, 3, 6, 2, 8 ],
    [ 1, 7, 4, 3, 5, 8, 6, 2 ],
    [ 7, 1, 4, 3, 8, 2, 5, 6 ],
    [ 4, 1, 7, 5, 3, 6, 8, 2 ],
    [ 3, 1, 4, 7, 8, 6, 5, 2 ],
    [ 5, 6, 4, 1, 3, 2, 7, 8 ],
    [ 7, 1, 2, 3, 8, 6, 5, 4 ],
    [ 7, 1, 2, 6, 3, 8, 5, 4 ],
    [ 1, 3, 7, 6, 4, 8, 5, 2 ],
    [ 1, 7, 2, 6, 8, 3, 5, 4 ],
    [ 1, 7, 4, 3, 8, 5, 2, 6 ],
    [ 1, 6, 5, 4, 2, 8, 7, 3 ],
    [ 1, 3, 4, 8, 7, 6, 5, 2 ],
    [ 3, 7, 1, 4, 6, 5, 8, 2 ],
    [ 1, 3, 7, 6, 5, 4, 8, 2 ],
    [ 4, 7, 1, 5, 3, 6, 2, 8 ],
    [ 1, 7, 6, 2, 5, 4, 3, 8 ],
    [ 4, 1, 7, 5, 6, 3, 2, 8 ],
    [ 7, 1, 5, 4, 3, 2, 6, 8 ],
    [ 7, 1, 3, 6, 4, 2, 8, 5 ],
    [ 7, 1, 6, 3, 2, 4, 8, 5 ],
    [ 3, 7, 4, 1, 6, 5, 2, 8 ],
    [ 5, 4, 3, 1, 7, 6, 2, 8 ],
    [ 1, 7, 2, 6, 5, 8, 3, 4 ],
    [ 1, 4, 7, 6, 5, 3, 2, 8 ],
    [ 4, 7, 5, 1, 3, 2, 6, 8 ],
    [ 6, 4, 2, 1, 7, 5, 3, 8 ],
    [ 1, 6, 5, 4, 3, 7, 8, 2 ],
    [ 7, 1, 4, 5, 3, 2, 8, 6 ],
    [ 1, 2, 7, 6, 5, 8, 4, 3 ],
    [ 4, 1, 5, 7, 6, 3, 8, 2 ],
    [ 7, 3, 1, 6, 4, 2, 5, 8 ],
    [ 1, 3, 8, 2, 7, 6, 5, 4 ],
    [ 5, 4, 3, 1, 6, 7, 8, 2 ],
    [ 1, 6, 4, 2, 8, 7, 5, 3 ],
    [ 1, 2, 7, 6, 8, 5, 3, 4 ],
    [ 1, 7, 6, 2, 5, 3, 8, 4 ],
    [ 1, 6, 5, 4, 3, 8, 2, 7 ],
    [ 1, 7, 2, 8, 3, 6, 5, 4 ],
    [ 3, 4, 7, 1, 6, 5, 8, 2 ],
    [ 6, 5, 1, 4, 3, 2, 7, 8 ],
    [ 7, 4, 1, 5, 3, 2, 6, 8 ],
    [ 7, 1, 2, 6, 5, 4, 3, 8 ],
    [ 1, 4, 7, 5, 3, 8, 6, 2 ],
    [ 7, 4, 1, 3, 5, 2, 8, 6 ],
    [ 7, 4, 1, 3, 2, 8, 5, 6 ],
    [ 1, 7, 4, 8, 3, 2, 5, 6 ],
    [ 1, 4, 2, 8, 7, 6, 5, 3 ],
    [ 7, 1, 4, 3, 5, 8, 2, 6 ],
    [ 5, 4, 6, 3, 1, 2, 7, 8 ],
    [ 5, 4, 6, 1, 3, 7, 2, 8 ],
    [ 1, 7, 6, 3, 2, 8, 4, 5 ],
    [ 1, 3, 7, 6, 8, 4, 2, 5 ],
    [ 2, 3, 7, 6, 5, 4, 1, 8 ],
    [ 7, 4, 3, 2, 1, 5, 6, 8 ],
    [ 6, 1, 5, 4, 3, 7, 2, 8 ],
    [ 1, 7, 5, 4, 3, 2, 8, 6 ],
    [ 3, 7, 1, 6, 4, 5, 2, 8 ],
    [ 1, 7, 6, 3, 4, 2, 8, 5 ],
    [ 1, 2, 7, 8, 6, 3, 5, 4 ],
    [ 1, 7, 3, 2, 8, 6, 5, 4 ],
    [ 1, 3, 7, 4, 8, 6, 5, 2 ],
    [ 5, 4, 3, 2, 1, 7, 8, 6 ],
    [ 7, 4, 3, 1, 2, 5, 8, 6 ],
    [ 3, 4, 7, 6, 1, 5, 2, 8 ],
    [ 1, 7, 6, 2, 3, 8, 5, 4 ],
    [ 5, 3, 1, 7, 6, 4, 2, 8 ],
    [ 1, 7, 5, 3, 2, 8, 6, 4 ],
    [ 1, 8, 5, 4, 3, 2, 6, 7 ],
    [ 1, 7, 4, 5, 3, 8, 2, 6 ],
    [ 3, 1, 2, 8, 7, 6, 5, 4 ],
    [ 6, 1, 5, 4, 3, 2, 8, 7 ],
    [ 1, 8, 2, 3, 7, 6, 5, 4 ],
    [ 5, 4, 3, 2, 7, 1, 6, 8 ],
    [ 5, 4, 1, 6, 3, 7, 8, 2 ],
    [ 5, 4, 3, 6, 1, 7, 2, 8 ],
    [ 3, 1, 7, 6, 4, 5, 8, 2 ],
    [ 5, 4, 3, 2, 6, 7, 1, 8 ],
    [ 3, 1, 7, 4, 6, 8, 5, 2 ],
    [ 2, 7, 1, 6, 5, 4, 3, 8 ],
    [ 5, 4, 1, 6, 7, 3, 2, 8 ],
    [ 4, 5, 1, 7, 6, 3, 2, 8 ],
    [ 1, 7, 2, 6, 5, 4, 8, 3 ],
    [ 5, 1, 6, 4, 3, 7, 8, 2 ],
    [ 5, 4, 3, 6, 2, 1, 7, 8 ],
    [ 1, 6, 5, 4, 7, 3, 2, 8 ],
    [ 6, 2, 1, 7, 5, 4, 3, 8 ],
    [ 1, 4, 7, 5, 8, 3, 2, 6 ],
    [ 7, 3, 1, 4, 6, 5, 2, 8 ],
    [ 3, 1, 7, 6, 5, 4, 2, 8 ],
    [ 1, 7, 3, 6, 4, 8, 2, 5 ],
    [ 3, 7, 6, 1, 4, 2, 5, 8 ],
    [ 5, 6, 1, 4, 3, 7, 2, 8 ],
    [ 7, 4, 3, 1, 5, 2, 6, 8 ],
    [ 2, 1, 7, 6, 5, 4, 8, 3 ],
    [ 1, 7, 6, 4, 3, 2, 5, 8 ],
    [ 6, 4, 3, 2, 1, 7, 5, 8 ],
    [ 3, 4, 1, 7, 6, 8, 5, 2 ],
    [ 1, 7, 3, 6, 5, 4, 2, 8 ],
    [ 5, 4, 1, 6, 7, 3, 8, 2 ],
    [ 5, 4, 3, 1, 7, 6, 8, 2 ],
    [ 4, 1, 7, 5, 6, 3, 8, 2 ],
    [ 1, 6, 5, 4, 3, 8, 7, 2 ],
    [ 7, 1, 6, 3, 2, 8, 4, 5 ],
    [ 1, 7, 2, 6, 5, 8, 4, 3 ],
    [ 1, 7, 6, 2, 8, 3, 5, 4 ],
    [ 1, 2, 8, 7, 6, 3, 5, 4 ],
    [ 7, 4, 1, 3, 5, 8, 2, 6 ],
    [ 1, 4, 3, 8, 7, 6, 5, 2 ],
    [ 1, 7, 2, 6, 8, 5, 3, 4 ],
    [ 1, 7, 8, 2, 3, 6, 5, 4 ],
    [ 7, 1, 3, 6, 5, 4, 2, 8 ],
    [ 7, 4, 1, 5, 3, 6, 2, 8 ],
    [ 3, 7, 4, 1, 6, 5, 8, 2 ],
    [ 5, 4, 6, 1, 3, 7, 8, 2 ],
    [ 5, 4, 3, 2, 7, 6, 1, 8 ],
    [ 1, 7, 6, 5, 3, 2, 4, 8 ],
    [ 5, 4, 3, 6, 1, 7, 8, 2 ],
    [ 5, 4, 3, 6, 7, 1, 2, 8 ],
    [ 1, 4, 7, 5, 8, 3, 6, 2 ],
    [ 1, 3, 7, 6, 8, 4, 5, 2 ],
    [ 1, 3, 8, 7, 2, 6, 5, 4 ],
    [ 1, 7, 4, 5, 3, 8, 6, 2 ],
    [ 1, 2, 7, 8, 6, 5, 3, 4 ],
    [ 2, 3, 7, 6, 5, 4, 8, 1 ],
    [ 4, 1, 2, 8, 7, 6, 5, 3 ],
    [ 6, 1, 5, 4, 2, 8, 7, 3 ],
    [ 5, 4, 3, 2, 7, 1, 8, 6 ],
    [ 7, 4, 3, 5, 1, 2, 6, 8 ],
    [ 7, 3, 4, 1, 6, 5, 2, 8 ],
    [ 1, 8, 2, 7, 3, 6, 5, 4 ],
    [ 1, 6, 5, 4, 8, 2, 7, 3 ],
    [ 6, 5, 1, 4, 3, 2, 8, 7 ],
    [ 5, 4, 3, 7, 1, 6, 2, 8 ],
    [ 7, 1, 5, 4, 3, 6, 2, 8 ],
    [ 4, 7, 1, 5, 3, 6, 8, 2 ],
    [ 7, 1, 6, 2, 3, 8, 5, 4 ],
    [ 3, 2, 7, 6, 5, 4, 1, 8 ],
    [ 1, 3, 7, 8, 6, 4, 2, 5 ],
    [ 7, 1, 5, 4, 3, 2, 8, 6 ],
    [ 3, 7, 6, 4, 1, 2, 5, 8 ],
    [ 1, 7, 5, 4, 3, 8, 2, 6 ],
    [ 3, 4, 7, 1, 6, 8, 5, 2 ],
    [ 6, 4, 2, 1, 7, 5, 8, 3 ],
    [ 1, 7, 3, 6, 5, 4, 8, 2 ],
    [ 5, 6, 1, 4, 7, 3, 2, 8 ],
    [ 1, 7, 4, 3, 8, 5, 6, 2 ],
    [ 1, 7, 4, 5, 8, 3, 2, 6 ],
    [ 4, 5, 1, 7, 6, 3, 8, 2 ],
    [ 1, 7, 4, 6, 5, 3, 2, 8 ],
    [ 1, 7, 3, 6, 4, 8, 5, 2 ],
    [ 4, 1, 7, 6, 5, 3, 2, 8 ],
    [ 1, 6, 4, 8, 2, 7, 5, 3 ],
    [ 6, 1, 5, 4, 7, 3, 2, 8 ],
    [ 7, 1, 4, 3, 8, 5, 2, 6 ],
    [ 1, 7, 6, 5, 2, 4, 3, 8 ],
    [ 7, 1, 4, 5, 3, 8, 2, 6 ],
    [ 1, 8, 3, 2, 7, 6, 5, 4 ],
    [ 1, 6, 5, 4, 8, 3, 2, 7 ],
    [ 3, 4, 7, 6, 5, 1, 2, 8 ],
    [ 5, 4, 1, 7, 6, 3, 2, 8 ],
    [ 3, 1, 4, 8, 7, 6, 5, 2 ],
    [ 6, 4, 3, 2, 7, 1, 5, 8 ],
    [ 7, 1, 3, 6, 4, 8, 2, 5 ],
    [ 1, 7, 6, 3, 8, 2, 4, 5 ],
    [ 5, 4, 6, 3, 2, 1, 7, 8 ],
    [ 1, 7, 6, 3, 5, 4, 2, 8 ],
    [ 7, 1, 6, 3, 4, 2, 8, 5 ],
    [ 6, 5, 1, 4, 3, 7, 2, 8 ],
    [ 7, 3, 1, 4, 6, 5, 8, 2 ],
    [ 8, 1, 5, 4, 3, 2, 6, 7 ],
    [ 7, 2, 1, 6, 5, 4, 3, 8 ],
    [ 1, 6, 5, 7, 4, 3, 2, 8 ],
    [ 4, 7, 1, 5, 6, 3, 2, 8 ],
    [ 2, 7, 6, 1, 5, 4, 3, 8 ],
    [ 7, 4, 1, 3, 8, 2, 5, 6 ],
    [ 1, 2, 7, 6, 8, 5, 4, 3 ],
    [ 1, 3, 8, 4, 7, 6, 5, 2 ],
    [ 1, 5, 7, 6, 4, 3, 2, 8 ],
    [ 7, 4, 3, 1, 5, 6, 2, 8 ],
    [ 5, 4, 3, 7, 2, 1, 6, 8 ],
    [ 6, 1, 4, 2, 8, 7, 5, 3 ],
    [ 1, 8, 5, 4, 3, 6, 2, 7 ],
    [ 7, 1, 6, 2, 5, 3, 8, 4 ],
    [ 1, 7, 5, 3, 8, 2, 6, 4 ],
    [ 1, 3, 7, 6, 5, 8, 4, 2 ],
    [ 5, 6, 1, 4, 3, 7, 8, 2 ],
    [ 5, 3, 7, 1, 6, 4, 2, 8 ],
    [ 7, 1, 2, 6, 5, 4, 8, 3 ],
    [ 1, 7, 3, 6, 8, 4, 2, 5 ],
    [ 1, 6, 5, 4, 7, 3, 8, 2 ],
    [ 7, 3, 1, 6, 4, 5, 2, 8 ],
    [ 7, 1, 2, 6, 8, 3, 5, 4 ],
    [ 5, 6, 4, 1, 3, 7, 2, 8 ],
    [ 7, 1, 4, 8, 3, 2, 5, 6 ],
    [ 3, 7, 6, 1, 4, 5, 2, 8 ],
    [ 6, 4, 2, 7, 1, 5, 3, 8 ],
    [ 7, 6, 1, 3, 2, 4, 8, 5 ],
    [ 7, 3, 6, 1, 4, 2, 5, 8 ],
    [ 7, 4, 5, 1, 3, 2, 6, 8 ],
    [ 7, 4, 3, 1, 2, 8, 5, 6 ],
    [ 5, 4, 6, 3, 1, 7, 2, 8 ],
    [ 1, 7, 6, 2, 5, 4, 8, 3 ],
    [ 1, 7, 5, 4, 3, 6, 8, 2 ],
    [ 7, 1, 2, 6, 5, 8, 3, 4 ],
    [ 8, 1, 2, 3, 7, 6, 5, 4 ],
    [ 1, 7, 4, 8, 3, 5, 2, 6 ],
    [ 6, 4, 3, 2, 1, 7, 8, 5 ],
    [ 3, 4, 1, 7, 8, 6, 5, 2 ],
    [ 1, 4, 7, 6, 5, 3, 8, 2 ],
    [ 3, 7, 4, 6, 1, 5, 2, 8 ],
    [ 6, 1, 5, 4, 3, 7, 8, 2 ],
    [ 7, 5, 1, 4, 3, 2, 6, 8 ],
    [ 4, 7, 5, 3, 1, 2, 6, 8 ],
    [ 1, 7, 6, 4, 3, 2, 8, 5 ],
    [ 7, 1, 6, 2, 5, 4, 3, 8 ],
    [ 3, 1, 7, 6, 5, 4, 8, 2 ],
    [ 1, 4, 7, 8, 5, 3, 2, 6 ],
    [ 1, 3, 7, 8, 4, 6, 5, 2 ],
    [ 3, 4, 7, 6, 1, 5, 8, 2 ],
    [ 2, 7, 1, 6, 5, 4, 8, 3 ],
    [ 2, 1, 7, 6, 5, 8, 4, 3 ],
    [ 5, 4, 3, 2, 6, 7, 8, 1 ],
    [ 1, 7, 6, 2, 5, 8, 3, 4 ],
    [ 1, 4, 8, 2, 7, 6, 5, 3 ],
    [ 7, 4, 3, 2, 1, 5, 8, 6 ],
    [ 7, 4, 3, 2, 1, 6, 5, 8 ],
    [ 1, 7, 6, 3, 4, 8, 2, 5 ],
    [ 5, 1, 6, 4, 7, 3, 8, 2 ],
    [ 3, 7, 1, 4, 6, 8, 5, 2 ],
    [ 1, 7, 8, 4, 3, 2, 5, 6 ],
    [ 1, 7, 3, 8, 2, 6, 5, 4 ],
    [ 4, 5, 7, 1, 6, 3, 2, 8 ],
    [ 7, 1, 4, 3, 5, 8, 6, 2 ],
    [ 4, 1, 5, 7, 6, 8, 3, 2 ],
    [ 5, 3, 1, 7, 6, 4, 8, 2 ],
    [ 4, 7, 5, 1, 3, 6, 2, 8 ],
    [ 7, 4, 3, 2, 5, 1, 6, 8 ],
    [ 7, 1, 2, 8, 3, 6, 5, 4 ],
    [ 3, 7, 1, 6, 5, 4, 2, 8 ],
    [ 7, 1, 5, 3, 2, 8, 6, 4 ],
    [ 1, 7, 5, 4, 6, 3, 2, 8 ],
    [ 1, 8, 5, 4, 3, 2, 7, 6 ],
    [ 5, 6, 4, 3, 1, 2, 7, 8 ],
    [ 7, 1, 6, 4, 3, 2, 5, 8 ],
    [ 1, 7, 6, 5, 2, 3, 8, 4 ],
    [ 6, 1, 5, 4, 3, 8, 2, 7 ],
    [ 1, 7, 6, 3, 2, 8, 5, 4 ],
    [ 1, 7, 5, 4, 2, 8, 6, 3 ],
    [ 1, 7, 2, 8, 6, 3, 5, 4 ],
    [ 5, 1, 6, 7, 4, 3, 2, 8 ],
    [ 3, 1, 8, 2, 7, 6, 5, 4 ],
    [ 5, 4, 6, 1, 7, 3, 2, 8 ],
    [ 6, 2, 7, 1, 5, 4, 3, 8 ],
    [ 1, 7, 6, 4, 3, 5, 2, 8 ],
    [ 6, 5, 3, 2, 1, 7, 4, 8 ],
    [ 7, 1, 3, 2, 8, 6, 5, 4 ],
    [ 1, 7, 3, 4, 8, 6, 5, 2 ],
    [ 6, 5, 4, 1, 3, 2, 7, 8 ],
    [ 6, 2, 1, 7, 5, 4, 8, 3 ],
    [ 6, 3, 1, 7, 5, 4, 2, 8 ],
    [ 1, 5, 2, 8, 7, 6, 4, 3 ],
    [ 3, 7, 1, 6, 4, 5, 8, 2 ],
    [ 5, 4, 3, 6, 2, 7, 1, 8 ],
    [ 2, 7, 3, 6, 5, 4, 1, 8 ],
    [ 1, 6, 7, 5, 4, 3, 2, 8 ],
    [ 5, 4, 3, 7, 1, 6, 8, 2 ],
    [ 1, 3, 8, 7, 6, 4, 2, 5 ],
    [ 8, 1, 3, 2, 7, 6, 5, 4 ],
    [ 1, 7, 6, 4, 2, 8, 5, 3 ],
    [ 5, 4, 3, 7, 6, 1, 2, 8 ],
    [ 1, 7, 3, 6, 5, 8, 4, 2 ],
    [ 5, 1, 2, 8, 7, 6, 4, 3 ],
    [ 1, 7, 6, 5, 4, 2, 3, 8 ],
    [ 1, 3, 8, 7, 6, 2, 5, 4 ],
    [ 2, 3, 7, 6, 5, 8, 4, 1 ],
    [ 1, 6, 5, 8, 4, 3, 2, 7 ],
    [ 4, 1, 3, 8, 7, 6, 5, 2 ],
    [ 5, 4, 3, 6, 2, 7, 8, 1 ],
    [ 1, 7, 6, 5, 3, 4, 2, 8 ],
    [ 4, 7, 1, 5, 6, 3, 8, 2 ],
    [ 6, 3, 7, 1, 5, 4, 2, 8 ],
    [ 7, 3, 6, 1, 4, 5, 2, 8 ],
    [ 5, 6, 4, 1, 7, 3, 2, 8 ],
    [ 6, 7, 2, 1, 5, 4, 3, 8 ],
    [ 7, 1, 4, 8, 3, 5, 2, 6 ],
    [ 1, 7, 2, 6, 8, 5, 4, 3 ],
    [ 1, 7, 6, 8, 2, 3, 5, 4 ],
    [ 7, 1, 3, 6, 5, 4, 8, 2 ],
    [ 2, 7, 3, 6, 5, 4, 8, 1 ],
    [ 1, 2, 7, 8, 6, 5, 4, 3 ],
    [ 7, 1, 4, 3, 8, 5, 6, 2 ],
    [ 6, 3, 1, 7, 5, 4, 8, 2 ],
    [ 7, 4, 3, 1, 6, 5, 2, 8 ],
    [ 1, 7, 8, 2, 6, 3, 5, 4 ],
    [ 3, 1, 7, 6, 5, 8, 4, 2 ],
    [ 5, 4, 7, 1, 6, 3, 2, 8 ],
    [ 1, 8, 7, 4, 3, 2, 5, 6 ],
    [ 7, 5, 4, 1, 3, 2, 6, 8 ],
    [ 1, 7, 5, 8, 3, 2, 6, 4 ],
    [ 3, 7, 2, 6, 5, 4, 1, 8 ],
    [ 4, 7, 1, 6, 5, 3, 2, 8 ],
    [ 1, 7, 3, 8, 6, 2, 5, 4 ],
    [ 7, 1, 6, 3, 5, 4, 2, 8 ],
    [ 5, 4, 1, 7, 6, 3, 8, 2 ],
    [ 1, 5, 7, 6, 4, 3, 8, 2 ],
    [ 1, 7, 6, 8, 3, 2, 4, 5 ],
    [ 7, 4, 3, 2, 6, 1, 5, 8 ],
    [ 6, 5, 4, 1, 3, 2, 8, 7 ],
    [ 7, 3, 1, 2, 8, 6, 5, 4 ],
    [ 5, 4, 3, 1, 7, 8, 6, 2 ],
    [ 7, 4, 1, 5, 6, 3, 2, 8 ],
    [ 5, 4, 1, 6, 7, 8, 3, 2 ],
    [ 1, 8, 3, 7, 2, 6, 5, 4 ],
    [ 6, 4, 2, 7, 1, 5, 8, 3 ],
    [ 1, 6, 5, 3, 8, 7, 4, 2 ],
    [ 7, 3, 1, 6, 4, 5, 8, 2 ],
    [ 4, 7, 5, 3, 2, 1, 6, 8 ],
    [ 6, 4, 2, 1, 7, 8, 5, 3 ],
    [ 7, 6, 3, 1, 4, 2, 5, 8 ],
    [ 7, 2, 1, 6, 5, 4, 8, 3 ],
    [ 1, 7, 3, 8, 6, 4, 2, 5 ],
    [ 7, 1, 5, 3, 8, 2, 6, 4 ],
    [ 1, 4, 8, 3, 7, 6, 5, 2 ],
    [ 1, 4, 5, 8, 7, 6, 3, 2 ],
    [ 1, 6, 4, 8, 7, 2, 5, 3 ],
    [ 7, 4, 3, 2, 5, 1, 8, 6 ],
    [ 6, 4, 7, 2, 1, 5, 3, 8 ],
    [ 1, 7, 6, 4, 3, 5, 8, 2 ],
    [ 7, 4, 3, 1, 5, 6, 8, 2 ],
    [ 1, 7, 5, 4, 6, 3, 8, 2 ],
    [ 1, 7, 8, 3, 2, 6, 5, 4 ],
    [ 1, 5, 8, 6, 4, 3, 2, 7 ],
    [ 7, 4, 1, 8, 3, 2, 5, 6 ],
    [ 4, 1, 7, 6, 5, 3, 8, 2 ],
    [ 3, 1, 8, 7, 2, 6, 5, 4 ],
    [ 6, 4, 1, 2, 8, 7, 5, 3 ],
    [ 5, 7, 3, 1, 6, 4, 2, 8 ],
    [ 3, 7, 4, 6, 5, 1, 2, 8 ],
    [ 7, 5, 1, 4, 3, 2, 8, 6 ],
    [ 6, 4, 3, 7, 2, 1, 5, 8 ],
    [ 6, 4, 1, 7, 5, 3, 2, 8 ],
    [ 4, 1, 7, 5, 6, 8, 3, 2 ],
    [ 1, 7, 6, 3, 5, 4, 8, 2 ],
    [ 7, 1, 6, 2, 5, 4, 8, 3 ],
    [ 7, 6, 1, 2, 5, 4, 3, 8 ],
    [ 7, 4, 3, 2, 5, 6, 1, 8 ],
    [ 6, 5, 1, 4, 2, 8, 7, 3 ],
    [ 1, 7, 4, 8, 3, 5, 6, 2 ],
    [ 2, 7, 1, 6, 5, 8, 4, 3 ],
    [ 7, 4, 3, 2, 1, 8, 5, 6 ],
    [ 1, 7, 6, 3, 8, 2, 5, 4 ],
    [ 7, 1, 6, 3, 2, 8, 5, 4 ],
    [ 5, 1, 6, 4, 7, 8, 3, 2 ],
    [ 7, 1, 5, 4, 3, 6, 8, 2 ],
    [ 7, 6, 1, 2, 3, 8, 5, 4 ],
    [ 1, 8, 2, 7, 6, 3, 5, 4 ],
    [ 7, 1, 6, 5, 3, 2, 4, 8 ],
    [ 1, 4, 7, 6, 5, 8, 3, 2 ],
    [ 6, 1, 5, 4, 8, 3, 2, 7 ],
    [ 2, 1, 7, 6, 8, 5, 4, 3 ],
    [ 1, 6, 5, 4, 7, 8, 3, 2 ],
    [ 1, 7, 6, 5, 2, 8, 3, 4 ],
    [ 7, 4, 3, 1, 8, 2, 5, 6 ],
    [ 1, 7, 6, 3, 8, 4, 2, 5 ],
    [ 1, 7, 4, 8, 5, 3, 2, 6 ],
    [ 7, 5, 2, 1, 6, 4, 3, 8 ],
    [ 4, 1, 8, 2, 7, 6, 5, 3 ],
    [ 5, 6, 4, 3, 1, 7, 2, 8 ],
    [ 5, 4, 6, 3, 7, 1, 2, 8 ],
    [ 8, 1, 5, 4, 3, 6, 2, 7 ],
    [ 8, 1, 5, 4, 3, 2, 7, 6 ],
    [ 1, 5, 3, 8, 7, 6, 4, 2 ],
    [ 6, 1, 4, 8, 2, 7, 5, 3 ],
    [ 1, 3, 7, 8, 6, 4, 5, 2 ],
    [ 6, 2, 1, 7, 5, 8, 4, 3 ],
    [ 5, 4, 7, 3, 2, 1, 6, 8 ],
    [ 1, 7, 3, 8, 4, 6, 5, 2 ],
    [ 7, 5, 1, 4, 3, 6, 2, 8 ],
    [ 1, 8, 6, 4, 3, 2, 7, 5 ],
    [ 1, 6, 5, 4, 8, 3, 7, 2 ],
    [ 5, 1, 6, 7, 4, 3, 8, 2 ],
    [ 7, 1, 6, 4, 3, 5, 2, 8 ],
    [ 1, 8, 5, 4, 6, 3, 2, 7 ],
    [ 7, 5, 1, 3, 2, 8, 6, 4 ],
    [ 1, 7, 5, 2, 8, 6, 4, 3 ],
    [ 7, 4, 5, 1, 3, 6, 2, 8 ],
    [ 7, 6, 1, 3, 2, 8, 4, 5 ],
    [ 6, 1, 5, 4, 7, 3, 8, 2 ],
    [ 1, 3, 7, 6, 8, 5, 4, 2 ],
    [ 1, 7, 6, 4, 5, 3, 2, 8 ],
    [ 3, 7, 1, 6, 5, 4, 8, 2 ],
    [ 1, 7, 4, 3, 8, 6, 5, 2 ],
    [ 7, 6, 3, 1, 2, 4, 8, 5 ],
    [ 7, 4, 1, 3, 5, 8, 6, 2 ],
    [ 1, 7, 5, 4, 3, 8, 6, 2 ],
    [ 1, 7, 5, 4, 8, 3, 2, 6 ],
    [ 7, 3, 1, 4, 6, 8, 5, 2 ],
    [ 4, 7, 5, 1, 3, 6, 8, 2 ],
    [ 5, 6, 4, 3, 2, 1, 7, 8 ],
    [ 6, 5, 1, 4, 3, 7, 8, 2 ],
    [ 7, 1, 6, 5, 2, 3, 8, 4 ],
    [ 6, 5, 1, 4, 3, 8, 2, 7 ],
    [ 3, 2, 7, 6, 5, 4, 8, 1 ],
    [ 6, 5, 4, 2, 1, 7, 3, 8 ],
    [ 5, 6, 4, 1, 3, 7, 8, 2 ],
    [ 3, 7, 4, 1, 6, 8, 5, 2 ],
    [ 7, 1, 6, 2, 8, 3, 5, 4 ],
    [ 3, 7, 6, 4, 2, 1, 5, 8 ],
    [ 1, 7, 6, 2, 8, 5, 3, 4 ],
    [ 6, 2, 7, 5, 1, 4, 3, 8 ],
    [ 2, 7, 6, 5, 3, 1, 4, 8 ],
    [ 7, 1, 4, 5, 8, 3, 2, 6 ],
    [ 5, 3, 7, 1, 6, 4, 8, 2 ],
    [ 1, 7, 5, 6, 4, 3, 2, 8 ],
    [ 1, 6, 5, 7, 4, 3, 8, 2 ],
    [ 5, 4, 3, 7, 2, 1, 8, 6 ],
    [ 1, 6, 5, 8, 4, 2, 7, 3 ],
    [ 1, 3, 8, 7, 4, 6, 5, 2 ],
    [ 3, 7, 6, 4, 1, 5, 2, 8 ],
    [ 7, 1, 4, 5, 3, 8, 6, 2 ],
    [ 8, 5, 1, 4, 3, 2, 6, 7 ],
    [ 5, 4, 3, 6, 7, 1, 8, 2 ],
    [ 3, 4, 1, 8, 7, 6, 5, 2 ],
    [ 4, 5, 7, 6, 1, 3, 2, 8 ],
    [ 5, 4, 3, 2, 7, 6, 8, 1 ],
    [ 5, 6, 1, 7, 4, 3, 2, 8 ],
    [ 5, 1, 7, 6, 4, 2, 8, 3 ],
    [ 1, 4, 7, 8, 5, 3, 6, 2 ],
    [ 3, 7, 6, 1, 5, 4, 2, 8 ],
    [ 6, 5, 3, 2, 7, 1, 4, 8 ],
    [ 7, 1, 6, 4, 3, 2, 8, 5 ],
    [ 2, 7, 6, 1, 5, 4, 8, 3 ],
    [ 7, 2, 6, 1, 5, 4, 3, 8 ],
    [ 7, 6, 1, 2, 5, 3, 8, 4 ],
    [ 7, 1, 5, 4, 3, 8, 2, 6 ],
    [ 7, 4, 3, 5, 1, 6, 2, 8 ],
    [ 3, 8, 1, 2, 7, 6, 5, 4 ],
    [ 3, 7, 4, 6, 1, 5, 8, 2 ],
    [ 1, 7, 6, 4, 3, 8, 2, 5 ],
    [ 7, 1, 6, 3, 4, 8, 2, 5 ],
    [ 5, 1, 7, 6, 4, 3, 2, 8 ],
    [ 6, 5, 3, 2, 1, 7, 8, 4 ],
    [ 8, 1, 2, 7, 3, 6, 5, 4 ],
    [ 1, 4, 7, 5, 8, 6, 3, 2 ],
    [ 7, 3, 6, 4, 1, 2, 5, 8 ],
    [ 5, 4, 7, 3, 1, 6, 2, 8 ],
    [ 7, 1, 3, 6, 4, 8, 5, 2 ],
    [ 1, 7, 5, 3, 8, 6, 2, 4 ],
    [ 5, 4, 3, 6, 7, 2, 1, 8 ],
    [ 7, 1, 2, 8, 6, 3, 5, 4 ],
    [ 2, 7, 6, 5, 1, 4, 3, 8 ],
    [ 1, 7, 2, 8, 6, 5, 3, 4 ],
    [ 3, 1, 8, 4, 7, 6, 5, 2 ],
    [ 5, 3, 1, 7, 6, 8, 4, 2 ],
    [ 7, 4, 1, 5, 3, 6, 8, 2 ],
    [ 7, 4, 3, 2, 1, 6, 8, 5 ],
    [ 7, 1, 6, 5, 2, 4, 3, 8 ],
    [ 1, 6, 5, 4, 8, 7, 2, 3 ],
    [ 7, 1, 6, 2, 5, 8, 3, 4 ],
    [ 1, 6, 2, 8, 7, 5, 4, 3 ],
    [ 3, 4, 7, 6, 1, 8, 5, 2 ],
    [ 7, 1, 5, 4, 2, 8, 6, 3 ],
    [ 7, 1, 6, 3, 8, 2, 4, 5 ],
    [ 5, 4, 3, 7, 2, 6, 1, 8 ],
    [ 7, 4, 1, 3, 8, 5, 2, 6 ],
    [ 1, 7, 8, 4, 3, 5, 2, 6 ],
    [ 1, 8, 5, 4, 3, 7, 2, 6 ],
    [ 2, 7, 6, 3, 5, 4, 1, 8 ],
    [ 7, 4, 5, 3, 1, 2, 6, 8 ],
    [ 6, 5, 4, 1, 3, 7, 2, 8 ],
    [ 1, 7, 4, 6, 5, 3, 8, 2 ],
    [ 1, 2, 8, 7, 6, 5, 3, 4 ],
    [ 6, 5, 4, 3, 1, 2, 7, 8 ],
    [ 7, 1, 8, 4, 3, 2, 5, 6 ],
    [ 7, 1, 3, 6, 8, 4, 2, 5 ],
    [ 1, 5, 8, 2, 7, 6, 4, 3 ],
    [ 4, 5, 7, 1, 6, 3, 8, 2 ],
    [ 1, 8, 3, 4, 7, 6, 5, 2 ],
    [ 6, 4, 2, 7, 5, 1, 3, 8 ],
    [ 5, 4, 6, 7, 1, 3, 2, 8 ],
    [ 5, 4, 6, 1, 7, 3, 8, 2 ],
    [ 7, 1, 2, 6, 5, 8, 4, 3 ],
    [ 1, 4, 8, 7, 5, 3, 2, 6 ],
    [ 7, 1, 3, 4, 8, 6, 5, 2 ],
    [ 7, 6, 3, 2, 1, 4, 5, 8 ],
    [ 3, 4, 7, 1, 8, 6, 5, 2 ],
    [ 3, 7, 6, 1, 4, 5, 8, 2 ],
    [ 5, 6, 1, 4, 7, 3, 8, 2 ],
    [ 7, 6, 1, 4, 3, 2, 5, 8 ],
    [ 5, 4, 6, 3, 1, 7, 8, 2 ],
    [ 7, 1, 8, 2, 3, 6, 5, 4 ],
    [ 4, 2, 7, 6, 5, 3, 1, 8 ],
    [ 5, 4, 3, 2, 7, 8, 1, 6 ],
    [ 6, 5, 1, 4, 7, 3, 2, 8 ],
    [ 7, 6, 1, 3, 4, 2, 8, 5 ],
    [ 1, 8, 5, 4, 3, 6, 7, 2 ],
    [ 6, 1, 5, 4, 3, 8, 7, 2 ],
    [ 6, 2, 7, 1, 5, 4, 8, 3 ],
    [ 5, 3, 7, 6, 1, 4, 2, 8 ],
    [ 7, 1, 5, 4, 6, 3, 2, 8 ],
    [ 3, 4, 7, 6, 5, 2, 1, 8 ],
    [ 1, 7, 6, 5, 2, 4, 8, 3 ],
    [ 4, 7, 5, 3, 1, 6, 2, 8 ],
    [ 6, 1, 5, 4, 8, 2, 7, 3 ],
    [ 6, 5, 3, 1, 7, 4, 2, 8 ],
    [ 7, 3, 1, 6, 5, 4, 2, 8 ],
    [ 1, 7, 6, 2, 5, 8, 4, 3 ],
    [ 7, 2, 3, 6, 5, 4, 1, 8 ],
    [ 3, 4, 7, 6, 5, 1, 8, 2 ],
    [ 1, 7, 6, 5, 3, 2, 8, 4 ],
    [ 6, 4, 3, 2, 7, 5, 1, 8 ],
    [ 1, 7, 5, 4, 8, 2, 6, 3 ],
    [ 1, 8, 7, 2, 3, 6, 5, 4 ],
    [ 1, 4, 8, 7, 2, 6, 5, 3 ],
    [ 1, 7, 6, 3, 4, 8, 5, 2 ],
    [ 4, 5, 1, 7, 6, 8, 3, 2 ],
    [ 7, 3, 4, 6, 1, 5, 2, 8 ],
    [ 7, 5, 3, 2, 1, 6, 4, 8 ],
    [ 7, 1, 4, 6, 5, 3, 2, 8 ],
    [ 1, 7, 3, 6, 8, 4, 5, 2 ],
    [ 7, 1, 3, 8, 2, 6, 5, 4 ],
    [ 4, 7, 5, 1, 6, 3, 2, 8 ],
    [ 1, 6, 8, 4, 2, 7, 5, 3 ],
    [ 6, 1, 7, 5, 3, 2, 8, 4 ],
    [ 4, 1, 5, 7, 8, 6, 3, 2 ],
    [ 5, 4, 6, 3, 2, 7, 1, 8 ],
    [ 1, 7, 4, 5, 8, 3, 6, 2 ],
    [ 6, 1, 5, 7, 4, 3, 2, 8 ],
    [ 7, 4, 3, 5, 2, 1, 6, 8 ],
    [ 7, 3, 4, 1, 6, 5, 8, 2 ],
    [ 6, 4, 3, 2, 7, 1, 8, 5 ],
    [ 1, 8, 4, 2, 7, 6, 5, 3 ],
    [ 7, 1, 2, 6, 8, 5, 3, 4 ],
    [ 5, 1, 7, 6, 4, 3, 8, 2 ],
    [ 7, 4, 3, 2, 5, 8, 1, 6 ],
    [ 4, 7, 5, 6, 1, 3, 2, 8 ],
    [ 1, 7, 5, 6, 4, 3, 8, 2 ],
    [ 4, 1, 7, 6, 5, 8, 3, 2 ],
    [ 7, 3, 1, 8, 2, 6, 5, 4 ],
    [ 8, 1, 5, 4, 3, 6, 7, 2 ],
    [ 7, 3, 4, 1, 6, 8, 5, 2 ],
    [ 1, 7, 6, 3, 8, 5, 2, 4 ],
    [ 1, 7, 6, 5, 2, 8, 4, 3 ],
    [ 7, 6, 1, 5, 3, 2, 4, 8 ],
    [ 1, 7, 8, 3, 4, 6, 5, 2 ],
    [ 1, 6, 5, 4, 8, 7, 3, 2 ],
    [ 3, 7, 6, 4, 2, 5, 1, 8 ],
    [ 1, 7, 8, 4, 5, 3, 2, 6 ],
    [ 7, 2, 6, 1, 5, 4, 8, 3 ],
    [ 7, 5, 1, 4, 3, 6, 8, 2 ],
    [ 4, 1, 8, 7, 2, 6, 5, 3 ],
    [ 1, 8, 3, 7, 6, 4, 2, 5 ],
    [ 7, 5, 2, 1, 6, 4, 8, 3 ],
    [ 5, 4, 3, 6, 7, 2, 8, 1 ],
    [ 1, 7, 8, 4, 3, 5, 6, 2 ],
    [ 7, 1, 6, 3, 8, 2, 5, 4 ],
    [ 7, 5, 1, 3, 8, 2, 6, 4 ],
    [ 6, 1, 5, 3, 8, 7, 4, 2 ],
    [ 6, 2, 7, 5, 1, 4, 8, 3 ],
    [ 8, 5, 1, 4, 3, 2, 7, 6 ],
    [ 7, 1, 6, 3, 8, 4, 2, 5 ],
    [ 7, 1, 4, 8, 5, 3, 2, 6 ],
    [ 4, 1, 5, 8, 7, 6, 3, 2 ],
    [ 3, 1, 8, 7, 4, 6, 5, 2 ],
    [ 6, 4, 7, 3, 2, 1, 5, 8 ],
    [ 4, 7, 1, 5, 6, 8, 3, 2 ],
    [ 7, 6, 1, 4, 3, 2, 8, 5 ],
    [ 6, 1, 5, 7, 4, 3, 8, 2 ],
    [ 1, 4, 8, 7, 6, 3, 2, 5 ],
    [ 6, 7, 1, 5, 3, 2, 8, 4 ],
    [ 1, 7, 6, 8, 3, 4, 2, 5 ],
    [ 7, 4, 3, 1, 5, 8, 6, 2 ],
    [ 7, 6, 1, 3, 5, 4, 2, 8 ],
    [ 5, 7, 1, 6, 4, 2, 8, 3 ],
    [ 7, 6, 3, 4, 1, 2, 5, 8 ],
    [ 4, 5, 7, 1, 6, 8, 3, 2 ],
    [ 8, 1, 3, 7, 2, 6, 5, 4 ],
    [ 1, 8, 7, 4, 3, 5, 2, 6 ],
    [ 7, 4, 3, 6, 2, 1, 5, 8 ],
    [ 1, 7, 8, 3, 6, 4, 2, 5 ],
    [ 2, 1, 7, 8, 6, 5, 4, 3 ],
    [ 7, 6, 1, 4, 3, 5, 2, 8 ],
    [ 1, 8, 5, 2, 7, 6, 4, 3 ],
    [ 7, 5, 1, 6, 3, 2, 8, 4 ],
    [ 6, 4, 1, 7, 5, 3, 8, 2 ],
    [ 7, 1, 6, 4, 5, 3, 2, 8 ],
    [ 6, 1, 2, 8, 7, 5, 4, 3 ],
    [ 7, 8, 1, 2, 3, 6, 5, 4 ],
    [ 7, 4, 3, 8, 1, 2, 5, 6 ],
    [ 1, 7, 8, 6, 2, 3, 5, 4 ],
    [ 4, 5, 7, 6, 3, 1, 2, 8 ],
    [ 1, 3, 8, 7, 6, 4, 5, 2 ],
    [ 1, 7, 6, 5, 3, 8, 2, 4 ],
    [ 2, 7, 6, 5, 4, 1, 3, 8 ],
    [ 7, 1, 6, 4, 3, 8, 2, 5 ],
    [ 1, 7, 6, 5, 4, 3, 2, 8 ],
    [ 5, 6, 4, 3, 7, 1, 2, 8 ],
    [ 1, 4, 8, 5, 7, 6, 3, 2 ],
    [ 7, 1, 6, 5, 2, 4, 8, 3 ],
    [ 2, 7, 6, 5, 1, 4, 8, 3 ],
    [ 3, 4, 7, 6, 5, 2, 8, 1 ],
    [ 6, 5, 1, 7, 4, 2, 8, 3 ],
    [ 7, 4, 1, 5, 6, 3, 8, 2 ],
    [ 1, 7, 8, 5, 3, 2, 6, 4 ],
    [ 5, 7, 4, 1, 6, 3, 2, 8 ],
    [ 6, 2, 7, 5, 4, 1, 3, 8 ],
    [ 2, 3, 7, 6, 8, 5, 4, 1 ],
    [ 1, 8, 2, 7, 6, 5, 3, 4 ],
    [ 3, 7, 4, 1, 8, 6, 5, 2 ],
    [ 4, 7, 1, 6, 5, 3, 8, 2 ],
    [ 5, 3, 7, 6, 4, 1, 2, 8 ],
    [ 7, 5, 3, 1, 2, 8, 6, 4 ],
    [ 7, 1, 6, 5, 4, 2, 3, 8 ],
    [ 6, 4, 3, 2, 7, 5, 8, 1 ],
    [ 1, 6, 5, 8, 3, 7, 4, 2 ],
    [ 5, 6, 7, 1, 4, 3, 2, 8 ],
    [ 7, 4, 3, 5, 6, 1, 2, 8 ],
    [ 8, 3, 1, 2, 7, 6, 5, 4 ],
    [ 7, 2, 1, 6, 5, 8, 4, 3 ],
    [ 7, 3, 1, 4, 8, 6, 5, 2 ],
    [ 6, 7, 2, 5, 1, 4, 3, 8 ],
    [ 7, 6, 3, 2, 1, 4, 8, 5 ],
    [ 7, 6, 1, 2, 5, 4, 8, 3 ],
    [ 4, 7, 5, 3, 2, 6, 1, 8 ],
    [ 5, 6, 4, 3, 1, 7, 8, 2 ],
    [ 6, 1, 7, 5, 4, 3, 2, 8 ],
    [ 1, 7, 6, 5, 4, 2, 8, 3 ],
    [ 7, 5, 1, 4, 2, 8, 6, 3 ],
    [ 5, 2, 7, 6, 4, 3, 1, 8 ],
    [ 7, 5, 4, 1, 3, 2, 8, 6 ],
    [ 1, 7, 6, 5, 8, 2, 3, 4 ],
    [ 6, 4, 2, 7, 5, 1, 8, 3 ],
    [ 7, 1, 6, 4, 3, 5, 8, 2 ],
    [ 6, 7, 2, 1, 5, 4, 8, 3 ],
    [ 7, 4, 1, 3, 8, 5, 6, 2 ],
    [ 3, 1, 7, 6, 8, 5, 4, 2 ],
    [ 5, 6, 4, 1, 7, 3, 8, 2 ],
    [ 4, 7, 6, 1, 5, 3, 2, 8 ],
    [ 6, 5, 4, 3, 2, 1, 7, 8 ],
    [ 8, 1, 7, 4, 3, 2, 5, 6 ],
    [ 7, 5, 4, 3, 1, 2, 6, 8 ],
    [ 1, 8, 4, 7, 5, 3, 2, 6 ],
    [ 6, 4, 7, 2, 5, 1, 3, 8 ],
    [ 7, 6, 3, 2, 4, 1, 5, 8 ],
    [ 7, 6, 1, 5, 2, 3, 8, 4 ],
    [ 7, 4, 1, 6, 5, 3, 2, 8 ],
    [ 4, 1, 8, 7, 5, 3, 2, 6 ],
    [ 7, 4, 5, 3, 2, 1, 6, 8 ],
    [ 1, 7, 6, 4, 3, 8, 5, 2 ],
    [ 1, 6, 3, 8, 7, 5, 4, 2 ],
    [ 1, 8, 5, 6, 4, 3, 2, 7 ],
    [ 1, 7, 5, 8, 4, 3, 2, 6 ],
    [ 5, 4, 3, 7, 6, 1, 8, 2 ],
    [ 6, 1, 5, 4, 8, 7, 2, 3 ],
    [ 1, 7, 4, 6, 5, 8, 3, 2 ],
    [ 3, 4, 7, 6, 8, 1, 5, 2 ],
    [ 6, 7, 4, 2, 1, 5, 3, 8 ],
    [ 1, 5, 8, 7, 2, 6, 4, 3 ],
    [ 7, 4, 3, 2, 5, 6, 8, 1 ],
    [ 8, 5, 4, 1, 3, 2, 6, 7 ],
    [ 1, 8, 5, 4, 3, 7, 6, 2 ],
    [ 6, 4, 2, 7, 1, 8, 5, 3 ],
    [ 6, 4, 7, 1, 5, 3, 2, 8 ],
    [ 7, 6, 3, 1, 4, 5, 2, 8 ],
    [ 6, 5, 4, 1, 3, 7, 8, 2 ],
    [ 7, 6, 1, 5, 2, 4, 3, 8 ],
    [ 2, 5, 3, 8, 7, 6, 4, 1 ],
    [ 7, 1, 6, 8, 2, 3, 5, 4 ],
    [ 1, 7, 6, 4, 5, 3, 8, 2 ],
    [ 1, 8, 4, 3, 7, 6, 5, 2 ],
    [ 7, 2, 3, 6, 5, 4, 8, 1 ],
    [ 7, 1, 5, 3, 8, 6, 2, 4 ],
    [ 1, 8, 4, 7, 2, 6, 5, 3 ],
    [ 5, 6, 4, 7, 1, 3, 2, 8 ],
    [ 2, 7, 6, 5, 3, 1, 8, 4 ],
    [ 6, 2, 1, 7, 8, 5, 4, 3 ],
    [ 7, 1, 2, 6, 8, 5, 4, 3 ],
    [ 4, 7, 2, 6, 5, 3, 1, 8 ],
    [ 3, 1, 8, 7, 6, 4, 2, 5 ],
    [ 7, 4, 3, 2, 8, 1, 5, 6 ],
    [ 3, 7, 6, 2, 5, 4, 1, 8 ],
    [ 4, 7, 6, 3, 2, 1, 5, 8 ],
    [ 7, 2, 6, 5, 3, 1, 4, 8 ],
    [ 8, 1, 4, 2, 7, 6, 5, 3 ],
    [ 5, 6, 4, 3, 2, 7, 1, 8 ],
    [ 5, 7, 3, 6, 1, 4, 2, 8 ],
    [ 6, 4, 7, 2, 1, 5, 8, 3 ],
    [ 1, 7, 6, 2, 8, 5, 4, 3 ],
    [ 6, 4, 1, 8, 2, 7, 5, 3 ],
    [ 1, 8, 7, 2, 6, 3, 5, 4 ],
    [ 7, 1, 3, 8, 4, 6, 5, 2 ],
    [ 3, 8, 1, 4, 7, 6, 5, 2 ],
    [ 1, 4, 7, 6, 8, 5, 3, 2 ],
    [ 6, 5, 4, 3, 1, 7, 2, 8 ],
    [ 5, 6, 1, 4, 7, 8, 3, 2 ],
    [ 5, 6, 1, 7, 4, 3, 8, 2 ],
    [ 6, 1, 7, 5, 4, 2, 8, 3 ],
    [ 8, 1, 6, 4, 3, 2, 7, 5 ],
    [ 7, 1, 8, 3, 2, 6, 5, 4 ],
    [ 6, 5, 4, 1, 2, 8, 7, 3 ],
    [ 1, 8, 6, 4, 3, 7, 2, 5 ],
    [ 7, 3, 2, 6, 5, 4, 1, 8 ],
    [ 1, 7, 5, 4, 8, 6, 2, 3 ],
    [ 5, 4, 3, 7, 1, 8, 6, 2 ],
    [ 8, 1, 5, 4, 3, 7, 2, 6 ],
    [ 7, 5, 3, 2, 6, 1, 4, 8 ],
    [ 7, 1, 3, 8, 6, 4, 2, 5 ],
    [ 6, 5, 1, 4, 7, 3, 8, 2 ],
    [ 7, 1, 5, 8, 3, 2, 6, 4 ],
    [ 1, 4, 8, 7, 5, 3, 6, 2 ],
    [ 7, 4, 3, 2, 6, 1, 8, 5 ],
    [ 7, 6, 3, 1, 2, 8, 4, 5 ],
    [ 5, 7, 4, 3, 2, 1, 6, 8 ],
    [ 3, 7, 6, 4, 1, 5, 8, 2 ],
    [ 6, 1, 7, 5, 3, 8, 2, 4 ],
    [ 5, 4, 7, 3, 2, 6, 1, 8 ],
    [ 7, 1, 6, 5, 3, 4, 2, 8 ],
    [ 1, 6, 5, 7, 4, 8, 3, 2 ],
    [ 2, 7, 6, 5, 3, 4, 1, 8 ],
    [ 1, 2, 8, 7, 6, 5, 4, 3 ],
    [ 1, 8, 5, 4, 7, 3, 2, 6 ],
    [ 1, 6, 8, 4, 7, 2, 5, 3 ],
    [ 1, 5, 8, 7, 4, 3, 2, 6 ],
    [ 1, 5, 8, 6, 4, 3, 7, 2 ],
    [ 7, 1, 6, 4, 2, 8, 5, 3 ],
    [ 1, 8, 6, 5, 3, 2, 7, 4 ],
    [ 7, 4, 1, 6, 5, 2, 8, 3 ],
    [ 1, 6, 5, 8, 4, 7, 2, 3 ],
    [ 7, 1, 4, 3, 8, 6, 5, 2 ],
    [ 1, 6, 4, 8, 7, 5, 2, 3 ],
    [ 5, 1, 7, 6, 4, 8, 2, 3 ],
    [ 3, 7, 6, 1, 5, 4, 8, 2 ],
    [ 5, 3, 7, 1, 6, 8, 4, 2 ],
    [ 3, 7, 6, 5, 2, 1, 4, 8 ],
    [ 5, 4, 7, 3, 2, 1, 8, 6 ],
    [ 6, 5, 4, 1, 3, 8, 2, 7 ],
    [ 8, 1, 7, 2, 3, 6, 5, 4 ],
    [ 7, 5, 1, 4, 6, 3, 2, 8 ],
    [ 8, 5, 3, 2, 1, 6, 4, 7 ],
    [ 1, 7, 6, 3, 5, 8, 4, 2 ],
    [ 6, 5, 3, 2, 7, 4, 1, 8 ],
    [ 8, 1, 5, 4, 6, 3, 2, 7 ],
    [ 1, 8, 3, 7, 6, 2, 5, 4 ],
    [ 7, 5, 3, 1, 6, 4, 2, 8 ],
    [ 5, 7, 3, 1, 6, 4, 8, 2 ],
    [ 2, 7, 1, 6, 8, 5, 4, 3 ],
    [ 3, 7, 2, 6, 5, 4, 8, 1 ],
    [ 7, 1, 6, 3, 5, 4, 8, 2 ],
    [ 4, 7, 5, 3, 1, 6, 8, 2 ],
    [ 4, 1, 8, 3, 7, 6, 5, 2 ],
    [ 6, 5, 4, 2, 7, 1, 3, 8 ],
    [ 7, 1, 2, 8, 6, 5, 3, 4 ],
    [ 1, 4, 8, 7, 3, 6, 5, 2 ],
    [ 6, 5, 1, 7, 4, 3, 2, 8 ],
    [ 7, 1, 4, 6, 5, 3, 8, 2 ],
    [ 1, 3, 7, 8, 6, 5, 4, 2 ],
    [ 7, 1, 8, 2, 6, 3, 5, 4 ],
    [ 1, 7, 3, 6, 8, 5, 4, 2 ],
    [ 1, 5, 4, 8, 7, 6, 3, 2 ],
    [ 3, 4, 8, 1, 7, 6, 5, 2 ],
    [ 2, 7, 6, 3, 5, 4, 8, 1 ],
    [ 7, 5, 1, 4, 3, 8, 2, 6 ],
    [ 7, 6, 1, 3, 2, 8, 5, 4 ],
    [ 6, 5, 4, 2, 1, 7, 8, 3 ],
    [ 3, 8, 1, 7, 2, 6, 5, 4 ],
    [ 1, 7, 5, 8, 4, 2, 6, 3 ],
    [ 5, 4, 3, 2, 7, 8, 6, 1 ],
    [ 5, 3, 7, 6, 1, 4, 8, 2 ],
    [ 1, 4, 8, 7, 6, 2, 5, 3 ],
    [ 7, 1, 3, 6, 8, 4, 5, 2 ],
    [ 7, 4, 5, 1, 3, 6, 8, 2 ],
    [ 5, 4, 1, 7, 6, 8, 3, 2 ],
    [ 5, 4, 3, 7, 2, 8, 1, 6 ],
    [ 1, 7, 4, 5, 8, 6, 3, 2 ],
    [ 3, 1, 8, 7, 6, 2, 5, 4 ],
    [ 6, 5, 1, 4, 8, 3, 2, 7 ],
    [ 1, 7, 6, 3, 8, 4, 5, 2 ],
    [ 1, 8, 6, 4, 2, 7, 5, 3 ],
    [ 7, 4, 3, 6, 1, 5, 2, 8 ],
    [ 6, 5, 3, 2, 7, 1, 8, 4 ],
    [ 5, 4, 3, 7, 6, 2, 1, 8 ],
    [ 5, 4, 6, 3, 7, 2, 1, 8 ],
    [ 4, 7, 5, 3, 6, 1, 2, 8 ],
    [ 8, 1, 2, 7, 6, 3, 5, 4 ],
    [ 5, 4, 7, 3, 1, 6, 8, 2 ],
    [ 7, 4, 5, 1, 6, 3, 2, 8 ],
    [ 6, 1, 8, 4, 2, 7, 5, 3 ],
    [ 6, 4, 3, 7, 2, 1, 8, 5 ],
    [ 7, 6, 1, 3, 8, 2, 4, 5 ],
    [ 1, 7, 5, 4, 8, 3, 6, 2 ],
    [ 6, 3, 1, 7, 5, 8, 4, 2 ],
    [ 1, 7, 4, 8, 3, 6, 5, 2 ],
    [ 7, 1, 5, 2, 8, 6, 4, 3 ],
    [ 6, 5, 1, 4, 8, 2, 7, 3 ],
    [ 7, 6, 1, 2, 5, 8, 3, 4 ],
    [ 7, 6, 4, 1, 3, 2, 5, 8 ],
    [ 5, 4, 7, 6, 1, 3, 2, 8 ],
    [ 1, 7, 5, 8, 2, 6, 4, 3 ],
    [ 6, 3, 7, 5, 1, 4, 2, 8 ],
    [ 4, 7, 5, 1, 6, 3, 8, 2 ],
    [ 6, 5, 4, 3, 1, 2, 8, 7 ],
    [ 3, 7, 4, 6, 5, 1, 8, 2 ],
    [ 8, 1, 3, 4, 7, 6, 5, 2 ],
    [ 6, 4, 3, 2, 7, 8, 1, 5 ],
    [ 1, 7, 5, 8, 3, 6, 2, 4 ],
    [ 2, 7, 6, 1, 5, 8, 4, 3 ],
    [ 6, 1, 7, 4, 3, 8, 5, 2 ],
    [ 7, 8, 1, 4, 3, 2, 5, 6 ],
    [ 6, 5, 3, 7, 1, 4, 2, 8 ],
    [ 1, 4, 7, 8, 5, 6, 3, 2 ],
    [ 7, 3, 6, 1, 5, 4, 2, 8 ],
    [ 5, 7, 1, 6, 4, 3, 2, 8 ],
    [ 7, 4, 3, 1, 8, 5, 2, 6 ],
    [ 5, 4, 6, 7, 3, 1, 2, 8 ],
    [ 7, 1, 6, 2, 8, 5, 3, 4 ],
    [ 3, 4, 7, 8, 1, 6, 5, 2 ],
    [ 1, 7, 6, 4, 8, 2, 5, 3 ],
    [ 1, 7, 6, 4, 8, 3, 2, 5 ],
    [ 7, 1, 3, 6, 5, 8, 4, 2 ],
    [ 7, 4, 3, 5, 2, 6, 1, 8 ],
    [ 3, 7, 6, 4, 5, 1, 2, 8 ],
    [ 7, 1, 5, 4, 8, 3, 2, 6 ],
    [ 1, 8, 7, 4, 3, 2, 6, 5 ],
    [ 4, 2, 7, 6, 5, 3, 8, 1 ],
    [ 3, 4, 7, 6, 5, 8, 1, 2 ],
    [ 5, 1, 3, 8, 7, 6, 4, 2 ],
    [ 1, 8, 3, 7, 4, 6, 5, 2 ],
    [ 6, 5, 4, 1, 7, 3, 2, 8 ],
    [ 5, 4, 6, 7, 1, 3, 8, 2 ],
    [ 6, 1, 5, 4, 7, 8, 3, 2 ],
    [ 1, 7, 4, 8, 5, 3, 6, 2 ],
    [ 7, 5, 3, 2, 1, 6, 8, 4 ],
    [ 6, 2, 7, 1, 5, 8, 4, 3 ],
    [ 7, 1, 4, 8, 3, 5, 6, 2 ],
    [ 4, 7, 5, 3, 2, 1, 8, 6 ],
    [ 5, 4, 6, 3, 2, 7, 8, 1 ],
    [ 1, 6, 7, 5, 4, 3, 8, 2 ],
    [ 7, 6, 1, 2, 8, 3, 5, 4 ],
    [ 7, 6, 2, 1, 5, 4, 3, 8 ],
    [ 6, 1, 4, 8, 7, 2, 5, 3 ],
    [ 7, 1, 6, 3, 4, 8, 5, 2 ],
    [ 1, 3, 8, 7, 6, 5, 2, 4 ],
    [ 3, 7, 4, 6, 5, 2, 1, 8 ],
    [ 6, 1, 7, 5, 2, 8, 4, 3 ],
    [ 7, 5, 2, 6, 1, 4, 3, 8 ],
    [ 7, 1, 5, 6, 4, 3, 2, 8 ],
    [ 7, 6, 1, 3, 4, 8, 2, 5 ],
    [ 7, 1, 6, 8, 3, 2, 4, 5 ],
    [ 5, 4, 6, 3, 7, 1, 8, 2 ],
    [ 7, 4, 3, 1, 6, 5, 8, 2 ],
    [ 6, 5, 3, 1, 7, 4, 8, 2 ],
    [ 3, 7, 6, 5, 1, 4, 2, 8 ],
    [ 4, 5, 7, 6, 1, 3, 8, 2 ],
    [ 3, 2, 7, 6, 5, 8, 4, 1 ],
    [ 7, 6, 3, 2, 1, 5, 4, 8 ],
    [ 7, 5, 4, 1, 3, 6, 2, 8 ],
    [ 1, 6, 8, 2, 7, 5, 4, 3 ],
    [ 7, 2, 6, 3, 5, 4, 1, 8 ],
    [ 7, 2, 6, 5, 1, 4, 3, 8 ],
    [ 1, 5, 7, 6, 4, 8, 3, 2 ],
    [ 8, 5, 1, 4, 3, 6, 2, 7 ],
    [ 1, 8, 5, 4, 6, 3, 7, 2 ],
    [ 1, 7, 3, 8, 6, 5, 2, 4 ],
    [ 5, 1, 8, 2, 7, 6, 4, 3 ],
    [ 7, 3, 4, 6, 1, 5, 8, 2 ],
    [ 5, 4, 3, 6, 7, 8, 1, 2 ],
    [ 1, 7, 6, 8, 2, 5, 3, 4 ],
    [ 7, 1, 6, 5, 3, 2, 8, 4 ],
    [ 3, 7, 4, 6, 1, 8, 5, 2 ],
    [ 4, 3, 7, 6, 5, 2, 1, 8 ],
    [ 5, 1, 7, 6, 3, 8, 4, 2 ],
    [ 5, 3, 1, 7, 8, 6, 4, 2 ],
    [ 7, 3, 6, 4, 1, 5, 2, 8 ],
    [ 6, 5, 1, 4, 3, 8, 7, 2 ],
    [ 1, 7, 6, 5, 3, 4, 8, 2 ],
    [ 3, 7, 1, 6, 5, 8, 4, 2 ],
    [ 1, 7, 8, 6, 3, 2, 4, 5 ],
    [ 7, 1, 5, 4, 3, 8, 6, 2 ],
    [ 7, 3, 6, 1, 4, 5, 8, 2 ],
    [ 7, 3, 6, 4, 2, 1, 5, 8 ],
    [ 1, 8, 7, 3, 2, 6, 5, 4 ],
    [ 6, 7, 3, 1, 5, 4, 2, 8 ],
    [ 5, 4, 7, 3, 6, 1, 2, 8 ],
    [ 7, 1, 8, 4, 3, 5, 2, 6 ],
    [ 7, 3, 1, 6, 5, 4, 8, 2 ],
    [ 7, 4, 3, 5, 2, 1, 8, 6 ],
    [ 1, 6, 8, 5, 4, 3, 2, 7 ],
    [ 7, 4, 3, 2, 6, 5, 1, 8 ],
    [ 5, 7, 4, 3, 1, 6, 2, 8 ],
    [ 5, 4, 3, 7, 2, 6, 8, 1 ],
    [ 7, 1, 6, 5, 2, 8, 3, 4 ],
    [ 6, 1, 5, 8, 4, 3, 2, 7 ],
    [ 7, 5, 4, 2, 1, 6, 3, 8 ],
    [ 6, 1, 5, 4, 8, 3, 7, 2 ],
    [ 4, 8, 1, 2, 7, 6, 5, 3 ],
    [ 7, 3, 4, 6, 5, 1, 2, 8 ],
    [ 7, 4, 5, 3, 1, 6, 2, 8 ],
    [ 6, 1, 5, 8, 4, 2, 7, 3 ],
    [ 2, 7, 3, 6, 5, 8, 4, 1 ],
    [ 5, 1, 8, 6, 4, 3, 2, 7 ],
    [ 1, 7, 3, 8, 6, 4, 5, 2 ],
    [ 4, 5, 1, 7, 8, 6, 3, 2 ],
    [ 7, 4, 8, 1, 3, 2, 5, 6 ],
    [ 7, 1, 6, 2, 5, 8, 4, 3 ],
    [ 1, 7, 8, 3, 6, 2, 5, 4 ],
    [ 7, 4, 1, 8, 3, 5, 2, 6 ],
    [ 1, 6, 5, 8, 4, 3, 7, 2 ],
    [ 1, 5, 8, 3, 7, 6, 4, 2 ],
    [ 1, 7, 5, 3, 8, 6, 4, 2 ],
    [ 5, 4, 6, 1, 7, 8, 3, 2 ],
    [ 6, 5, 3, 7, 2, 1, 4, 8 ],
    [ 7, 4, 3, 5, 1, 6, 8, 2 ],
    [ 1, 7, 2, 8, 6, 5, 4, 3 ],
    [ 1, 6, 8, 5, 4, 2, 7, 3 ],
    [ 7, 1, 3, 8, 6, 2, 5, 4 ],
    [ 1, 7, 6, 8, 3, 2, 5, 4 ],
    [ 7, 1, 5, 4, 6, 3, 8, 2 ],
    [ 6, 4, 2, 7, 5, 3, 1, 8 ],
    [ 5, 4, 7, 1, 6, 3, 8, 2 ],
    [ 5, 1, 6, 7, 4, 8, 3, 2 ],
    [ 7, 1, 5, 4, 8, 2, 6, 3 ],
    [ 3, 7, 6, 4, 2, 1, 8, 5 ],
    [ 7, 1, 4, 5, 8, 3, 6, 2 ],
    [ 1, 7, 5, 4, 6, 8, 3, 2 ],
    [ 6, 4, 3, 7, 2, 5, 1, 8 ],
    [ 1, 7, 8, 2, 6, 5, 3, 4 ],
    [ 6, 3, 7, 1, 5, 4, 8, 2 ],
    [ 7, 2, 1, 6, 8, 5, 4, 3 ],
    [ 1, 7, 6, 5, 4, 8, 2, 3 ],
    [ 6, 4, 7, 2, 1, 8, 5, 3 ],
    [ 1, 6, 8, 5, 4, 3, 7, 2 ],
    [ 1, 7, 6, 5, 3, 8, 4, 2 ],
    [ 7, 1, 6, 8, 2, 5, 3, 4 ],
    [ 8, 1, 5, 4, 6, 3, 7, 2 ],
    [ 7, 5, 4, 3, 1, 2, 8, 6 ],
    [ 3, 7, 6, 4, 5, 1, 8, 2 ],
    [ 7, 5, 1, 6, 4, 3, 2, 8 ],
    [ 3, 4, 7, 6, 5, 8, 2, 1 ],
    [ 6, 3, 7, 5, 1, 4, 8, 2 ],
    [ 1, 7, 5, 8, 4, 3, 6, 2 ],
    [ 1, 7, 6, 5, 8, 2, 4, 3 ],
    [ 6, 1, 7, 5, 3, 8, 4, 2 ],
    [ 7, 6, 1, 5, 3, 4, 2, 8 ],
    [ 5, 1, 8, 3, 7, 6, 4, 2 ],
    [ 5, 2, 7, 6, 4, 3, 8, 1 ],
    [ 1, 6, 8, 5, 3, 7, 4, 2 ],
    [ 7, 1, 4, 8, 3, 6, 5, 2 ],
    [ 3, 1, 8, 7, 6, 4, 5, 2 ],
    [ 7, 1, 8, 3, 6, 2, 5, 4 ],
    [ 1, 7, 4, 6, 8, 5, 3, 2 ],
    [ 1, 8, 7, 4, 2, 6, 5, 3 ],
    [ 8, 1, 4, 7, 2, 6, 5, 3 ],
    [ 3, 4, 7, 8, 6, 1, 5, 2 ],
    [ 7, 1, 5, 4, 8, 6, 2, 3 ],
    [ 4, 2, 7, 6, 5, 8, 3, 1 ],
    [ 3, 7, 6, 5, 1, 4, 8, 2 ],
    [ 7, 6, 1, 3, 8, 4, 2, 5 ],
    [ 5, 4, 3, 7, 8, 2, 1, 6 ],
    [ 5, 4, 3, 6, 7, 8, 2, 1 ],
    [ 6, 5, 2, 7, 4, 3, 1, 8 ],
    [ 5, 6, 4, 7, 1, 3, 8, 2 ],
    [ 1, 8, 6, 2, 7, 5, 4, 3 ],
    [ 6, 5, 7, 3, 1, 4, 2, 8 ],
    [ 6, 5, 7, 3, 2, 1, 4, 8 ],
    [ 7, 3, 6, 1, 5, 4, 8, 2 ],
    [ 7, 5, 1, 3, 8, 6, 2, 4 ],
    [ 1, 7, 8, 6, 2, 5, 3, 4 ],
    [ 7, 4, 3, 6, 2, 5, 1, 8 ],
    [ 1, 7, 6, 4, 8, 3, 5, 2 ],
    [ 3, 7, 6, 4, 5, 2, 1, 8 ],
    [ 5, 4, 6, 3, 7, 2, 8, 1 ],
    [ 4, 7, 5, 3, 2, 8, 1, 6 ],
    [ 5, 7, 6, 3, 1, 4, 2, 8 ],
    [ 5, 7, 4, 3, 1, 6, 8, 2 ],
    [ 7, 4, 1, 3, 8, 6, 5, 2 ],
    [ 7, 1, 8, 3, 4, 6, 5, 2 ],
    [ 7, 6, 3, 4, 2, 1, 5, 8 ],
    [ 7, 1, 5, 8, 3, 6, 2, 4 ],
    [ 6, 5, 7, 1, 4, 2, 8, 3 ],
    [ 7, 5, 4, 1, 6, 2, 8, 3 ],
    [ 4, 8, 1, 7, 2, 6, 5, 3 ],
    [ 4, 7, 5, 6, 3, 1, 2, 8 ],
    [ 1, 7, 6, 4, 8, 5, 2, 3 ],
    [ 4, 7, 3, 6, 5, 2, 1, 8 ],
    [ 7, 1, 5, 8, 2, 6, 4, 3 ],
    [ 3, 7, 4, 6, 8, 1, 5, 2 ],
    [ 2, 7, 6, 5, 3, 4, 8, 1 ],
    [ 7, 5, 4, 2, 6, 1, 3, 8 ],
    [ 1, 8, 7, 6, 3, 2, 4, 5 ],
    [ 6, 5, 1, 4, 7, 8, 3, 2 ],
    [ 1, 8, 6, 4, 7, 3, 2, 5 ],
    [ 8, 5, 1, 4, 6, 3, 2, 7 ],
    [ 1, 7, 8, 2, 6, 5, 4, 3 ],
    [ 6, 7, 1, 5, 4, 2, 8, 3 ],
    [ 4, 7, 6, 2, 5, 3, 1, 8 ],
    [ 6, 5, 4, 2, 7, 1, 8, 3 ],
    [ 8, 1, 3, 7, 6, 2, 5, 4 ],
    [ 5, 4, 7, 3, 6, 2, 1, 8 ],
    [ 3, 7, 2, 6, 5, 8, 4, 1 ],
    [ 7, 8, 4, 1, 3, 2, 5, 6 ],
    [ 6, 5, 4, 3, 2, 7, 1, 8 ],
    [ 7, 1, 6, 4, 8, 2, 5, 3 ],
    [ 5, 4, 7, 3, 2, 8, 1, 6 ],
    [ 1, 7, 8, 5, 2, 6, 4, 3 ],
    [ 8, 1, 3, 7, 4, 6, 5, 2 ],
    [ 7, 4, 5, 3, 1, 6, 8, 2 ],
    [ 1, 5, 8, 4, 7, 6, 3, 2 ],
    [ 1, 8, 5, 3, 7, 6, 4, 2 ],
    [ 4, 1, 8, 5, 7, 6, 3, 2 ],
    [ 7, 6, 3, 2, 5, 1, 4, 8 ],
    [ 6, 4, 3, 2, 7, 8, 5, 1 ],
    [ 7, 5, 6, 1, 3, 2, 8, 4 ],
    [ 7, 6, 5, 2, 1, 3, 4, 8 ],
    [ 1, 8, 4, 7, 5, 3, 6, 2 ],
    [ 6, 7, 4, 3, 1, 5, 2, 8 ],
    [ 7, 4, 5, 3, 2, 6, 1, 8 ],
    [ 5, 7, 4, 3, 2, 6, 1, 8 ],
    [ 7, 6, 1, 3, 5, 4, 8, 2 ],
    [ 7, 6, 5, 1, 2, 3, 8, 4 ],
    [ 7, 4, 3, 6, 2, 1, 8, 5 ],
    [ 7, 2, 3, 6, 5, 8, 4, 1 ],
    [ 7, 1, 6, 4, 3, 8, 5, 2 ],
    [ 7, 5, 1, 6, 2, 8, 4, 3 ],
    [ 7, 1, 4, 6, 5, 8, 3, 2 ],
    [ 7, 6, 1, 8, 3, 2, 4, 5 ],
    [ 7, 5, 4, 1, 3, 8, 2, 6 ],
    [ 8, 6, 3, 2, 1, 4, 7, 5 ],
    [ 6, 3, 1, 7, 8, 5, 4, 2 ],
    [ 6, 7, 4, 2, 1, 5, 8, 3 ],
    [ 5, 3, 7, 1, 8, 6, 4, 2 ],
    [ 1, 7, 6, 8, 3, 5, 2, 4 ],
    [ 6, 4, 3, 7, 5, 2, 1, 8 ],
    [ 7, 4, 2, 6, 5, 3, 1, 8 ],
    [ 7, 6, 1, 2, 5, 8, 4, 3 ],
    [ 7, 1, 6, 5, 4, 2, 8, 3 ],
    [ 4, 7, 6, 3, 2, 1, 8, 5 ],
    [ 7, 3, 1, 6, 5, 8, 4, 2 ],
    [ 4, 8, 1, 3, 7, 6, 5, 2 ],
    [ 6, 7, 2, 1, 5, 8, 4, 3 ],
    [ 1, 8, 7, 3, 6, 4, 2, 5 ],
    [ 1, 7, 5, 8, 3, 6, 4, 2 ],
    [ 6, 7, 4, 1, 5, 2, 8, 3 ],
    [ 7, 4, 5, 1, 6, 3, 8, 2 ],
    [ 7, 5, 1, 8, 3, 2, 6, 4 ],
    [ 3, 7, 6, 5, 2, 1, 8, 4 ],
    [ 2, 7, 1, 8, 6, 5, 4, 3 ],
    [ 6, 5, 1, 7, 4, 3, 8, 2 ],
    [ 7, 1, 5, 3, 8, 6, 4, 2 ],
    [ 8, 7, 1, 4, 3, 2, 5, 6 ],
    [ 8, 4, 1, 2, 7, 6, 5, 3 ],
    [ 6, 5, 1, 4, 8, 7, 2, 3 ],
    [ 3, 4, 7, 6, 8, 5, 1, 2 ],
    [ 7, 6, 1, 5, 3, 2, 8, 4 ],
    [ 7, 1, 5, 4, 6, 8, 3, 2 ],
    [ 7, 6, 3, 1, 4, 5, 8, 2 ],
    [ 7, 1, 3, 8, 6, 4, 5, 2 ],
    [ 3, 7, 4, 8, 1, 6, 5, 2 ],
    [ 6, 7, 5, 2, 1, 4, 3, 8 ],
    [ 6, 5, 1, 3, 8, 7, 4, 2 ],
    [ 7, 5, 4, 1, 6, 3, 2, 8 ],
    [ 1, 7, 4, 8, 6, 5, 2, 3 ],
    [ 7, 5, 4, 1, 2, 8, 6, 3 ],
    [ 1, 8, 7, 4, 5, 3, 2, 6 ],
    [ 6, 4, 3, 7, 2, 5, 8, 1 ],
    [ 1, 5, 8, 7, 4, 3, 6, 2 ],
    [ 6, 1, 5, 8, 3, 7, 4, 2 ],
    [ 1, 7, 6, 5, 8, 3, 2, 4 ],
    [ 1, 4, 8, 7, 6, 3, 5, 2 ],
    [ 1, 7, 3, 8, 6, 5, 4, 2 ],
    [ 7, 4, 8, 3, 1, 2, 5, 6 ],
    [ 1, 4, 8, 7, 5, 6, 3, 2 ],
    [ 3, 4, 8, 7, 1, 6, 5, 2 ],
    [ 5, 4, 6, 7, 1, 8, 3, 2 ],
    [ 7, 6, 2, 5, 3, 1, 4, 8 ],
    [ 1, 7, 6, 5, 4, 3, 8, 2 ],
    [ 1, 8, 6, 5, 4, 3, 2, 7 ],
    [ 2, 7, 6, 5, 4, 3, 1, 8 ],
    [ 7, 4, 3, 5, 2, 6, 8, 1 ],
    [ 7, 5, 1, 4, 8, 2, 6, 3 ],
    [ 5, 3, 7, 6, 4, 1, 8, 2 ],
    [ 7, 5, 3, 2, 6, 4, 1, 8 ],
    [ 5, 7, 3, 6, 4, 1, 2, 8 ],
    [ 6, 4, 7, 1, 5, 3, 8, 2 ],
    [ 5, 7, 3, 6, 1, 4, 8, 2 ],
    [ 5, 4, 3, 7, 6, 2, 8, 1 ],
    [ 1, 5, 8, 7, 3, 6, 4, 2 ],
    [ 5, 6, 4, 3, 2, 7, 8, 1 ],
    [ 7, 4, 1, 6, 5, 8, 2, 3 ],
    [ 7, 5, 2, 6, 4, 1, 3, 8 ],
    [ 7, 3, 4, 6, 5, 1, 8, 2 ],
    [ 5, 2, 3, 8, 7, 6, 4, 1 ],
    [ 7, 6, 3, 1, 2, 8, 5, 4 ],
    [ 8, 1, 5, 2, 7, 6, 4, 3 ],
    [ 8, 6, 1, 4, 3, 2, 7, 5 ],
    [ 7, 5, 4, 3, 1, 6, 2, 8 ],
    [ 8, 1, 7, 4, 3, 5, 2, 6 ],
    [ 8, 1, 7, 2, 6, 3, 5, 4 ],
    [ 7, 6, 4, 1, 3, 5, 2, 8 ],
    [ 6, 4, 7, 5, 1, 3, 2, 8 ],
    [ 4, 7, 6, 3, 2, 5, 1, 8 ],
    [ 6, 7, 1, 4, 3, 8, 5, 2 ],
    [ 7, 1, 6, 5, 2, 8, 4, 3 ],
    [ 6, 4, 3, 7, 2, 8, 1, 5 ],
    [ 3, 7, 6, 5, 4, 1, 2, 8 ],
    [ 7, 3, 4, 6, 1, 8, 5, 2 ],
    [ 4, 1, 8, 7, 6, 3, 2, 5 ],
    [ 7, 5, 1, 4, 8, 3, 2, 6 ],
    [ 7, 8, 1, 4, 3, 5, 2, 6 ],
    [ 1, 8, 5, 7, 2, 6, 4, 3 ],
    [ 1, 8, 4, 7, 6, 2, 5, 3 ],
    [ 7, 6, 3, 2, 4, 1, 8, 5 ],
    [ 4, 7, 5, 3, 6, 2, 1, 8 ],
    [ 7, 1, 8, 6, 2, 3, 5, 4 ],
    [ 6, 4, 7, 2, 5, 1, 8, 3 ],
    [ 4, 8, 1, 7, 5, 3, 2, 6 ],
    [ 7, 5, 3, 2, 6, 1, 8, 4 ],
    [ 1, 8, 6, 5, 2, 7, 4, 3 ],
    [ 8, 5, 4, 1, 3, 6, 2, 7 ],
    [ 7, 4, 3, 2, 6, 5, 8, 1 ],
    [ 7, 2, 6, 5, 1, 4, 8, 3 ],
    [ 4, 7, 5, 3, 6, 1, 8, 2 ],
    [ 5, 4, 6, 7, 3, 2, 1, 8 ],
    [ 7, 5, 2, 6, 1, 4, 8, 3 ],
    [ 1, 6, 8, 5, 4, 7, 2, 3 ],
    [ 1, 7, 6, 8, 2, 5, 4, 3 ],
    [ 7, 1, 6, 4, 8, 3, 2, 5 ],
    [ 6, 5, 3, 7, 2, 1, 8, 4 ],
    [ 1, 7, 6, 8, 4, 2, 5, 3 ],
    [ 4, 7, 6, 5, 1, 3, 2, 8 ],
    [ 1, 7, 6, 8, 5, 2, 3, 4 ],
    [ 8, 1, 7, 4, 3, 2, 6, 5 ],
    [ 1, 8, 7, 4, 3, 6, 2, 5 ],
    [ 5, 3, 7, 6, 1, 8, 4, 2 ],
    [ 7, 1, 4, 8, 5, 3, 6, 2 ],
    [ 6, 7, 4, 2, 5, 1, 3, 8 ],
    [ 4, 7, 1, 6, 5, 8, 3, 2 ],
    [ 3, 7, 4, 6, 5, 2, 8, 1 ],
    [ 3, 7, 6, 4, 1, 8, 5, 2 ],
    [ 6, 1, 7, 5, 4, 8, 2, 3 ],
    [ 6, 1, 5, 4, 8, 7, 3, 2 ],
    [ 6, 1, 8, 2, 7, 5, 4, 3 ],
    [ 1, 7, 8, 4, 3, 6, 5, 2 ],
    [ 1, 8, 5, 7, 4, 3, 2, 6 ],
    [ 7, 1, 8, 4, 3, 5, 6, 2 ],
    [ 1, 7, 8, 3, 6, 5, 2, 4 ],
    [ 4, 1, 7, 6, 8, 5, 3, 2 ],
    [ 5, 1, 7, 6, 8, 3, 4, 2 ],
    [ 8, 1, 6, 4, 2, 7, 5, 3 ],
    [ 7, 5, 6, 2, 1, 4, 3, 8 ],
    [ 8, 1, 6, 4, 3, 7, 2, 5 ],
    [ 1, 6, 5, 7, 8, 4, 3, 2 ],
    [ 1, 8, 7, 4, 3, 5, 6, 2 ],
    [ 4, 7, 5, 3, 1, 8, 6, 2 ],
    [ 7, 6, 3, 2, 1, 8, 4, 5 ],
    [ 5, 7, 2, 6, 4, 3, 1, 8 ],
    [ 7, 6, 2, 1, 5, 4, 8, 3 ],
    [ 4, 2, 8, 7, 5, 3, 1, 6 ],
    [ 6, 7, 2, 5, 1, 4, 8, 3 ],
    [ 5, 1, 7, 4, 8, 6, 3, 2 ],
    [ 4, 5, 1, 8, 7, 6, 3, 2 ],
    [ 7, 6, 1, 8, 2, 3, 5, 4 ],
    [ 7, 1, 6, 5, 8, 2, 3, 4 ],
    [ 3, 8, 6, 4, 2, 1, 7, 5 ],
    [ 6, 2, 7, 5, 1, 8, 4, 3 ],
    [ 5, 7, 3, 1, 6, 8, 4, 2 ],
    [ 3, 7, 6, 4, 2, 8, 1, 5 ],
    [ 7, 1, 6, 8, 3, 4, 2, 5 ],
    [ 6, 8, 1, 4, 2, 7, 5, 3 ],
    [ 6, 4, 7, 3, 2, 1, 8, 5 ],
    [ 5, 4, 7, 3, 6, 1, 8, 2 ],
    [ 1, 8, 5, 4, 6, 7, 3, 2 ],
    [ 6, 4, 1, 7, 5, 8, 3, 2 ],
    [ 7, 1, 8, 6, 3, 2, 4, 5 ],
    [ 8, 1, 5, 4, 3, 7, 6, 2 ],
    [ 7, 3, 6, 4, 1, 5, 8, 2 ],
    [ 7, 1, 5, 8, 4, 2, 6, 3 ],
    [ 6, 5, 4, 3, 7, 1, 2, 8 ],
    [ 7, 1, 3, 8, 6, 5, 2, 4 ],
    [ 7, 5, 4, 1, 3, 6, 8, 2 ],
    [ 7, 8, 1, 3, 2, 6, 5, 4 ],
    [ 1, 6, 5, 8, 4, 7, 3, 2 ],
    [ 8, 1, 2, 7, 6, 5, 3, 4 ],
    [ 5, 4, 1, 7, 8, 6, 3, 2 ],
    [ 4, 7, 2, 6, 5, 3, 8, 1 ],
    [ 7, 3, 1, 8, 6, 4, 2, 5 ],
    [ 7, 1, 6, 5, 3, 4, 8, 2 ],
    [ 7, 3, 8, 1, 2, 6, 5, 4 ],
    [ 1, 8, 4, 7, 3, 6, 5, 2 ],
    [ 7, 4, 1, 6, 5, 3, 8, 2 ],
    [ 6, 7, 4, 3, 2, 1, 5, 8 ],
    [ 1, 7, 5, 8, 4, 6, 2, 3 ],
    [ 5, 7, 6, 1, 4, 2, 8, 3 ],
    [ 7, 1, 6, 5, 3, 8, 2, 4 ],
    [ 3, 7, 4, 6, 5, 8, 1, 2 ],
    [ 7, 6, 1, 5, 4, 2, 3, 8 ],
    [ 6, 5, 3, 7, 2, 4, 1, 8 ],
    [ 3, 7, 6, 5, 2, 4, 1, 8 ],
    [ 7, 1, 5, 8, 4, 3, 2, 6 ],
    [ 8, 3, 1, 7, 2, 6, 5, 4 ],
    [ 6, 5, 1, 4, 8, 3, 7, 2 ],
    [ 7, 6, 1, 3, 8, 2, 5, 4 ],
    [ 6, 1, 8, 4, 7, 2, 5, 3 ],
    [ 7, 5, 1, 6, 3, 8, 2, 4 ],
    [ 1, 8, 4, 5, 7, 6, 3, 2 ],
    [ 6, 5, 4, 1, 8, 2, 7, 3 ],
    [ 7, 4, 3, 5, 1, 8, 6, 2 ],
    [ 6, 7, 1, 5, 4, 3, 2, 8 ],
    [ 1, 8, 6, 5, 3, 7, 2, 4 ],
    [ 8, 1, 6, 5, 3, 2, 7, 4 ],
    [ 6, 4, 8, 1, 2, 7, 5, 3 ],
    [ 5, 6, 4, 1, 7, 8, 3, 2 ],
    [ 2, 5, 8, 3, 7, 6, 4, 1 ],
    [ 1, 6, 8, 3, 7, 5, 4, 2 ],
    [ 7, 4, 1, 5, 6, 8, 3, 2 ],
    [ 5, 8, 1, 2, 7, 6, 4, 3 ],
    [ 1, 7, 8, 6, 3, 4, 2, 5 ],
    [ 8, 5, 4, 1, 3, 2, 7, 6 ],
    [ 8, 5, 3, 2, 6, 1, 4, 7 ],
    [ 6, 1, 7, 5, 8, 3, 2, 4 ],
    [ 7, 5, 3, 1, 8, 2, 6, 4 ],
    [ 5, 4, 6, 7, 3, 1, 8, 2 ],
    [ 7, 3, 6, 5, 2, 1, 4, 8 ],
    [ 1, 8, 5, 4, 7, 3, 6, 2 ],
    [ 6, 5, 4, 1, 7, 3, 8, 2 ],
    [ 1, 7, 6, 8, 3, 4, 5, 2 ],
    [ 7, 6, 2, 3, 5, 4, 1, 8 ],
    [ 8, 5, 3, 2, 1, 6, 7, 4 ],
    [ 1, 8, 3, 7, 6, 4, 5, 2 ],
    [ 6, 7, 2, 5, 4, 1, 3, 8 ],
    [ 7, 6, 1, 3, 4, 8, 5, 2 ],
    [ 1, 7, 5, 4, 8, 6, 3, 2 ],
    [ 7, 1, 8, 3, 6, 4, 2, 5 ],
    [ 5, 7, 1, 6, 3, 8, 4, 2 ],
    [ 4, 7, 5, 6, 1, 3, 8, 2 ],
    [ 7, 6, 4, 3, 1, 2, 5, 8 ],
    [ 6, 1, 8, 5, 4, 3, 2, 7 ],
    [ 1, 6, 5, 8, 7, 3, 4, 2 ],
    [ 1, 8, 7, 6, 2, 3, 5, 4 ],
    [ 7, 1, 6, 3, 5, 8, 4, 2 ],
    [ 7, 2, 6, 1, 5, 8, 4, 3 ],
    [ 6, 2, 7, 1, 8, 5, 4, 3 ],
    [ 7, 2, 6, 5, 3, 4, 1, 8 ],
    [ 8, 5, 4, 2, 1, 6, 3, 7 ],
    [ 4, 1, 8, 7, 6, 2, 5, 3 ],
    [ 1, 4, 7, 8, 6, 5, 3, 2 ],
    [ 7, 1, 5, 6, 4, 3, 8, 2 ],
    [ 5, 7, 6, 1, 4, 3, 2, 8 ],
    [ 3, 7, 6, 1, 5, 8, 4, 2 ],
    [ 6, 5, 4, 2, 7, 3, 1, 8 ],
    [ 7, 4, 6, 3, 1, 5, 2, 8 ],
    [ 7, 6, 5, 1, 3, 2, 4, 8 ],
    [ 1, 8, 4, 7, 6, 3, 2, 5 ],
    [ 7, 4, 3, 8, 1, 5, 2, 6 ],
    [ 7, 6, 1, 4, 3, 8, 2, 5 ],
    [ 7, 4, 3, 6, 1, 5, 8, 2 ],
    [ 3, 1, 7, 8, 6, 5, 4, 2 ],
    [ 5, 4, 7, 3, 2, 6, 8, 1 ],
    [ 6, 1, 5, 8, 4, 7, 2, 3 ],
    [ 5, 4, 3, 7, 8, 1, 6, 2 ],
    [ 6, 7, 1, 5, 3, 8, 2, 4 ],
    [ 7, 4, 5, 3, 6, 1, 2, 8 ],
    [ 7, 4, 3, 5, 2, 8, 1, 6 ],
    [ 6, 3, 7, 1, 5, 8, 4, 2 ],
    [ 7, 5, 1, 6, 4, 2, 8, 3 ],
    [ 5, 7, 4, 6, 1, 3, 2, 8 ],
    [ 5, 4, 7, 6, 3, 1, 2, 8 ],
    [ 7, 1, 8, 5, 3, 2, 6, 4 ],
    [ 7, 5, 4, 2, 1, 6, 8, 3 ],
    [ 7, 6, 5, 1, 2, 4, 3, 8 ],
    [ 7, 8, 1, 2, 6, 3, 5, 4 ],
    [ 5, 1, 8, 6, 4, 3, 7, 2 ],
    [ 7, 3, 4, 1, 8, 6, 5, 2 ],
    [ 7, 4, 8, 1, 3, 5, 2, 6 ],
    [ 7, 4, 3, 2, 6, 8, 1, 5 ],
    [ 4, 5, 7, 6, 3, 2, 1, 8 ],
    [ 7, 6, 3, 1, 8, 2, 4, 5 ],
    [ 7, 4, 3, 2, 8, 5, 1, 6 ],
    [ 7, 6, 3, 2, 1, 5, 8, 4 ],
    [ 6, 1, 5, 7, 4, 8, 3, 2 ],
    [ 4, 1, 8, 7, 3, 6, 5, 2 ],
    [ 6, 5, 1, 8, 4, 3, 2, 7 ],
    [ 8, 1, 3, 7, 6, 4, 2, 5 ],
    [ 5, 2, 8, 6, 4, 3, 1, 7 ],
    [ 8, 5, 1, 4, 3, 6, 7, 2 ],
    [ 8, 3, 1, 4, 7, 6, 5, 2 ],
    [ 7, 1, 2, 8, 6, 5, 4, 3 ],
    [ 7, 4, 3, 5, 6, 1, 8, 2 ],
    [ 1, 8, 6, 4, 7, 2, 5, 3 ],
    [ 6, 5, 4, 7, 2, 1, 3, 8 ],
    [ 6, 7, 3, 1, 5, 4, 8, 2 ],
    [ 6, 5, 1, 7, 4, 8, 2, 3 ],
    [ 1, 5, 6, 8, 7, 4, 3, 2 ],
    [ 1, 7, 8, 6, 3, 2, 5, 4 ],
    [ 6, 5, 3, 7, 4, 1, 2, 8 ],
    [ 2, 7, 6, 3, 5, 8, 4, 1 ],
    [ 6, 5, 4, 1, 8, 3, 2, 7 ],
    [ 8, 1, 4, 7, 5, 3, 2, 6 ],
    [ 4, 7, 6, 1, 5, 3, 8, 2 ],
    [ 6, 1, 7, 3, 8, 5, 4, 2 ],
    [ 1, 7, 8, 4, 5, 3, 6, 2 ],
    [ 6, 5, 7, 1, 4, 3, 2, 8 ],
    [ 6, 2, 7, 5, 4, 1, 8, 3 ],
    [ 7, 1, 4, 5, 8, 6, 3, 2 ],
    [ 7, 6, 1, 4, 2, 8, 5, 3 ],
    [ 3, 1, 8, 7, 6, 5, 2, 4 ],
    [ 6, 7, 4, 1, 5, 3, 2, 8 ],
    [ 4, 5, 7, 1, 8, 6, 3, 2 ],
    [ 7, 6, 4, 1, 3, 2, 8, 5 ],
    [ 7, 1, 3, 6, 8, 5, 4, 2 ],
    [ 1, 7, 8, 5, 4, 3, 2, 6 ],
    [ 7, 1, 6, 3, 8, 4, 5, 2 ],
    [ 6, 5, 4, 3, 1, 8, 2, 7 ],
    [ 5, 7, 4, 1, 6, 3, 8, 2 ],
    [ 8, 5, 4, 3, 1, 2, 6, 7 ],
    [ 3, 8, 4, 1, 7, 6, 5, 2 ],
    [ 6, 4, 2, 7, 5, 3, 8, 1 ],
    [ 7, 6, 1, 4, 3, 5, 8, 2 ],
    [ 7, 4, 5, 6, 1, 3, 2, 8 ],
    [ 7, 4, 5, 3, 2, 1, 8, 6 ],
    [ 3, 8, 7, 1, 2, 6, 5, 4 ],
    [ 6, 2, 7, 5, 4, 3, 1, 8 ],
    [ 5, 4, 6, 3, 7, 8, 1, 2 ],
    [ 6, 4, 7, 3, 2, 5, 1, 8 ],
    [ 1, 8, 5, 6, 4, 3, 7, 2 ],
    [ 8, 5, 1, 4, 3, 7, 2, 6 ],
    [ 5, 1, 7, 6, 8, 4, 2, 3 ],
    [ 1, 4, 8, 7, 6, 5, 2, 3 ],
    [ 8, 1, 4, 3, 7, 6, 5, 2 ],
    [ 2, 3, 7, 8, 6, 5, 4, 1 ],
    [ 6, 5, 3, 2, 7, 8, 1, 4 ],
    [ 6, 5, 1, 8, 4, 2, 7, 3 ],
    [ 8, 1, 5, 6, 4, 3, 2, 7 ],
    [ 4, 5, 7, 6, 3, 1, 8, 2 ],
    [ 7, 6, 3, 4, 1, 5, 2, 8 ],
    [ 6, 1, 7, 5, 4, 3, 8, 2 ],
    [ 7, 2, 6, 5, 4, 1, 3, 8 ],
    [ 1, 7, 5, 8, 6, 3, 2, 4 ],
    [ 7, 6, 1, 2, 8, 5, 3, 4 ],
    [ 1, 7, 6, 4, 5, 8, 3, 2 ],
    [ 8, 1, 5, 4, 7, 3, 2, 6 ],
    [ 7, 2, 6, 3, 5, 4, 8, 1 ],
    [ 6, 4, 2, 7, 5, 8, 1, 3 ],
    [ 7, 5, 1, 4, 3, 8, 6, 2 ],
    [ 7, 6, 1, 5, 2, 8, 3, 4 ],
    [ 6, 5, 1, 7, 3, 8, 4, 2 ],
    [ 1, 8, 3, 7, 6, 5, 2, 4 ],
    [ 2, 7, 6, 5, 1, 8, 4, 3 ],
    [ 5, 1, 4, 8, 7, 6, 3, 2 ],
    [ 7, 5, 3, 6, 2, 1, 4, 8 ],
    [ 7, 5, 2, 1, 6, 8, 4, 3 ],
    [ 7, 6, 1, 4, 5, 3, 2, 8 ],
    [ 1, 6, 8, 4, 7, 5, 2, 3 ],
    [ 4, 5, 7, 6, 1, 8, 3, 2 ],
    [ 5, 1, 8, 7, 4, 3, 2, 6 ],
    [ 7, 1, 8, 2, 6, 5, 3, 4 ],
    [ 1, 5, 8, 7, 6, 2, 4, 3 ],
    [ 2, 6, 3, 8, 7, 5, 4, 1 ],
    [ 7, 6, 1, 5, 2, 4, 8, 3 ],
    [ 7, 4, 3, 5, 6, 2, 1, 8 ],
    [ 3, 8, 1, 7, 4, 6, 5, 2 ],
    [ 7, 4, 3, 6, 5, 1, 2, 8 ],
    [ 5, 4, 7, 3, 1, 8, 6, 2 ],
    [ 5, 1, 7, 6, 4, 8, 3, 2 ],
    [ 6, 1, 3, 8, 7, 5, 4, 2 ],
    [ 1, 8, 6, 4, 3, 7, 5, 2 ],
    [ 5, 7, 4, 3, 2, 1, 8, 6 ],
    [ 5, 7, 4, 3, 6, 1, 2, 8 ],
    [ 6, 7, 3, 5, 1, 4, 2, 8 ],
    [ 7, 4, 1, 6, 3, 8, 5, 2 ],
    [ 6, 1, 4, 8, 7, 5, 2, 3 ],
    [ 1, 8, 2, 7, 6, 5, 4, 3 ],
    [ 6, 7, 5, 1, 3, 2, 8, 4 ],
    [ 1, 7, 8, 5, 3, 6, 2, 4 ],
    [ 7, 4, 6, 1, 5, 2, 8, 3 ],
    [ 1, 5, 8, 7, 6, 3, 2, 4 ],
    [ 7, 5, 4, 3, 2, 1, 6, 8 ],
    [ 1, 7, 4, 8, 5, 6, 3, 2 ],
    [ 1, 5, 8, 6, 4, 7, 3, 2 ],
    [ 7, 4, 6, 3, 2, 1, 5, 8 ],
    [ 6, 1, 7, 4, 8, 3, 5, 2 ],
    [ 7, 3, 1, 8, 6, 2, 5, 4 ],
    [ 7, 3, 6, 4, 2, 5, 1, 8 ],
    [ 7, 1, 6, 8, 3, 2, 5, 4 ],
    [ 6, 5, 3, 7, 1, 4, 8, 2 ],
    [ 7, 5, 3, 6, 1, 4, 2, 8 ],
    [ 1, 6, 8, 7, 4, 3, 2, 5 ],
    [ 6, 5, 4, 1, 3, 8, 7, 2 ],
    [ 4, 1, 8, 7, 5, 3, 6, 2 ],
    [ 1, 8, 7, 3, 6, 2, 5, 4 ],
    [ 3, 7, 6, 4, 2, 5, 8, 1 ],
    [ 7, 1, 6, 2, 8, 5, 4, 3 ],
    [ 7, 4, 1, 8, 3, 5, 6, 2 ],
    [ 7, 1, 6, 3, 8, 5, 2, 4 ],
    [ 6, 4, 7, 2, 5, 3, 1, 8 ],
    [ 1, 5, 7, 6, 8, 4, 3, 2 ],
    [ 6, 5, 3, 1, 7, 8, 4, 2 ],
    [ 1, 7, 5, 8, 6, 2, 4, 3 ],
    [ 1, 7, 8, 5, 4, 2, 6, 3 ],
    [ 5, 7, 1, 6, 4, 8, 2, 3 ],
    [ 7, 4, 3, 1, 8, 5, 6, 2 ],
    [ 5, 4, 7, 1, 6, 8, 3, 2 ],
    [ 6, 5, 4, 3, 1, 7, 8, 2 ],
    [ 1, 6, 8, 7, 2, 5, 4, 3 ],
    [ 4, 7, 5, 1, 6, 8, 3, 2 ],
    [ 1, 6, 8, 7, 4, 2, 5, 3 ],
    [ 5, 6, 4, 7, 3, 1, 2, 8 ],
    [ 3, 2, 7, 6, 8, 5, 4, 1 ],
    [ 1, 7, 6, 8, 4, 3, 2, 5 ],
    [ 3, 8, 1, 7, 6, 2, 5, 4 ],
    [ 7, 3, 4, 6, 5, 2, 1, 8 ],
    [ 5, 4, 3, 7, 2, 8, 6, 1 ],
    [ 6, 1, 5, 8, 4, 3, 7, 2 ],
    [ 7, 5, 3, 1, 6, 4, 8, 2 ],
    [ 2, 7, 3, 6, 8, 5, 4, 1 ],
    [ 1, 8, 7, 3, 4, 6, 5, 2 ],
    [ 1, 6, 4, 8, 7, 5, 3, 2 ],
    [ 1, 7, 8, 3, 6, 4, 5, 2 ],
    [ 1, 7, 5, 6, 4, 8, 3, 2 ],
    [ 7, 5, 1, 4, 6, 3, 8, 2 ],
    [ 7, 6, 3, 1, 5, 2, 8, 4 ],
    [ 7, 4, 6, 1, 5, 3, 2, 8 ],
    [ 7, 1, 8, 4, 5, 3, 2, 6 ],
    [ 6, 4, 1, 8, 7, 2, 5, 3 ],
    [ 5, 6, 7, 4, 1, 3, 2, 8 ],
    [ 7, 6, 4, 2, 1, 5, 3, 8 ],
    [ 1, 8, 7, 5, 3, 2, 6, 4 ],
    [ 2, 7, 6, 5, 4, 1, 8, 3 ],
    [ 6, 1, 7, 4, 8, 5, 2, 3 ],
    [ 2, 8, 6, 5, 3, 1, 7, 4 ],
    [ 5, 8, 1, 6, 4, 3, 2, 7 ],
    [ 6, 5, 4, 7, 1, 3, 2, 8 ],
    [ 5, 7, 6, 3, 2, 1, 4, 8 ],
    [ 8, 1, 7, 3, 2, 6, 5, 4 ],
    [ 3, 7, 6, 2, 5, 4, 8, 1 ],
    [ 1, 3, 8, 7, 6, 5, 4, 2 ],
    [ 7, 2, 6, 5, 3, 1, 8, 4 ],
    [ 7, 5, 1, 2, 8, 6, 4, 3 ],
    [ 7, 1, 6, 4, 5, 3, 8, 2 ],
    [ 7, 6, 3, 2, 4, 5, 1, 8 ],
    [ 7, 3, 1, 8, 4, 6, 5, 2 ],
    [ 5, 3, 7, 6, 4, 2, 1, 8 ],
    [ 7, 6, 3, 1, 5, 4, 2, 8 ],
    [ 6, 4, 7, 5, 2, 1, 3, 8 ],
    [ 6, 1, 7, 5, 8, 2, 4, 3 ],
    [ 1, 7, 6, 3, 8, 5, 4, 2 ],
    [ 1, 6, 5, 8, 7, 4, 2, 3 ],
    [ 5, 1, 6, 7, 8, 4, 3, 2 ],
    [ 7, 3, 6, 2, 5, 4, 1, 8 ],
    [ 1, 6, 7, 5, 4, 8, 3, 2 ],
    [ 7, 3, 6, 4, 2, 1, 8, 5 ],
    [ 6, 3, 7, 5, 4, 1, 2, 8 ],
    [ 7, 3, 2, 6, 5, 4, 8, 1 ],
    [ 4, 3, 7, 6, 5, 2, 8, 1 ],
    [ 2, 7, 6, 5, 3, 8, 1, 4 ],
    [ 5, 1, 8, 7, 2, 6, 4, 3 ],
    [ 7, 4, 3, 8, 2, 1, 5, 6 ],
    [ 5, 6, 4, 3, 7, 1, 8, 2 ],
    [ 7, 4, 3, 2, 5, 8, 6, 1 ],
    [ 4, 7, 5, 3, 2, 6, 8, 1 ],
    [ 5, 6, 4, 3, 7, 2, 1, 8 ],
    [ 3, 7, 1, 6, 8, 5, 4, 2 ],
    [ 5, 4, 3, 7, 6, 8, 1, 2 ],
    [ 7, 6, 2, 5, 1, 4, 3, 8 ],
    [ 4, 2, 5, 8, 7, 6, 3, 1 ],
    [ 1, 7, 4, 8, 6, 3, 5, 2 ],
    [ 1, 8, 7, 2, 6, 5, 3, 4 ],
    [ 6, 4, 2, 7, 8, 1, 5, 3 ],
    [ 5, 4, 7, 6, 1, 3, 8, 2 ],
    [ 5, 6, 1, 7, 4, 8, 3, 2 ],
    [ 7, 3, 6, 5, 1, 4, 2, 8 ],
    [ 6, 7, 1, 5, 2, 8, 4, 3 ],
    [ 7, 1, 5, 4, 8, 3, 6, 2 ],
    [ 5, 7, 1, 6, 4, 3, 8, 2 ],
    [ 7, 4, 1, 8, 5, 3, 2, 6 ],
    [ 8, 7, 1, 2, 3, 6, 5, 4 ],
    [ 7, 3, 6, 4, 5, 1, 2, 8 ],
    [ 7, 1, 6, 5, 4, 3, 2, 8 ],
    [ 7, 4, 3, 1, 6, 8, 5, 2 ],
    [ 2, 7, 6, 1, 8, 5, 4, 3 ],
    [ 3, 8, 1, 7, 6, 4, 2, 5 ],
    [ 5, 6, 7, 1, 4, 3, 8, 2 ],
    [ 6, 5, 3, 2, 7, 4, 8, 1 ],
    [ 4, 7, 6, 5, 2, 1, 3, 8 ],
    [ 6, 1, 8, 5, 4, 2, 7, 3 ],
    [ 1, 8, 6, 5, 4, 2, 7, 3 ],
    [ 7, 4, 6, 1, 5, 3, 8, 2 ],
    [ 8, 5, 1, 4, 6, 3, 7, 2 ],
    [ 1, 8, 6, 7, 4, 3, 2, 5 ],
    [ 6, 7, 4, 3, 1, 5, 8, 2 ],
    [ 4, 7, 6, 3, 2, 8, 1, 5 ],
    [ 6, 5, 7, 3, 2, 1, 8, 4 ],
    [ 7, 6, 4, 2, 5, 1, 3, 8 ],
    [ 6, 7, 5, 1, 2, 8, 4, 3 ],
    [ 7, 5, 4, 2, 6, 3, 1, 8 ],
    [ 4, 7, 2, 6, 5, 8, 3, 1 ],
    [ 5, 4, 7, 6, 3, 2, 1, 8 ],
    [ 7, 5, 4, 1, 6, 8, 2, 3 ],
    [ 7, 1, 8, 4, 5, 3, 6, 2 ],
    [ 1, 8, 7, 3, 6, 5, 2, 4 ],
    [ 8, 1, 7, 6, 3, 2, 4, 5 ],
    [ 5, 4, 6, 7, 3, 2, 8, 1 ],
    [ 1, 7, 5, 6, 8, 4, 3, 2 ],
    [ 1, 7, 8, 4, 6, 5, 2, 3 ],
    [ 7, 6, 3, 1, 8, 2, 5, 4 ],
    [ 7, 1, 4, 8, 6, 5, 2, 3 ],
    [ 5, 7, 4, 1, 6, 8, 3, 2 ],
    [ 7, 5, 3, 8, 1, 2, 6, 4 ],
    [ 6, 4, 8, 1, 7, 2, 5, 3 ],
    [ 7, 1, 8, 6, 3, 2, 5, 4 ],
    [ 7, 4, 6, 3, 1, 5, 8, 2 ],
    [ 7, 4, 5, 3, 6, 2, 1, 8 ],
    [ 6, 5, 1, 7, 8, 3, 4, 2 ],
    [ 7, 4, 1, 6, 8, 3, 5, 2 ],
    [ 6, 7, 4, 5, 1, 2, 8, 3 ],
    [ 6, 1, 5, 8, 7, 4, 2, 3 ],
    [ 7, 5, 6, 1, 4, 2, 8, 3 ],
    [ 7, 4, 5, 3, 2, 8, 1, 6 ],
    [ 7, 6, 3, 1, 4, 8, 5, 2 ],
    [ 8, 7, 1, 3, 2, 6, 5, 4 ],
    [ 7, 4, 6, 5, 2, 1, 3, 8 ],
    [ 3, 7, 8, 4, 1, 6, 5, 2 ],
    [ 4, 7, 5, 3, 2, 8, 6, 1 ],
    [ 5, 7, 3, 6, 4, 2, 1, 8 ],
    [ 8, 5, 4, 1, 3, 6, 7, 2 ],
    [ 6, 1, 7, 8, 3, 5, 4, 2 ],
    [ 7, 1, 6, 8, 5, 2, 3, 4 ],
    [ 7, 3, 6, 5, 4, 1, 2, 8 ],
    [ 7, 1, 4, 8, 6, 3, 5, 2 ],
    [ 6, 1, 5, 7, 8, 4, 3, 2 ],
    [ 7, 6, 3, 2, 5, 4, 1, 8 ],
    [ 3, 7, 4, 6, 5, 8, 2, 1 ],
    [ 7, 4, 3, 5, 8, 1, 6, 2 ],
    [ 6, 7, 5, 3, 1, 2, 8, 4 ],
    [ 7, 5, 6, 2, 4, 1, 3, 8 ],
    [ 5, 1, 7, 8, 6, 3, 4, 2 ],
    [ 5, 7, 4, 6, 1, 3, 8, 2 ],
    [ 6, 7, 2, 1, 8, 5, 4, 3 ],
    [ 7, 1, 5, 8, 4, 6, 2, 3 ],
    [ 7, 5, 4, 1, 3, 8, 6, 2 ],
    [ 7, 5, 6, 3, 1, 4, 2, 8 ],
    [ 2, 8, 7, 5, 3, 1, 6, 4 ],
    [ 5, 4, 7, 1, 8, 6, 3, 2 ],
    [ 5, 7, 4, 3, 2, 8, 1, 6 ],
    [ 8, 1, 4, 7, 3, 6, 5, 2 ],
    [ 8, 3, 4, 1, 7, 6, 5, 2 ],
    [ 5, 4, 7, 3, 6, 8, 1, 2 ],
    [ 7, 1, 6, 4, 5, 8, 3, 2 ],
    [ 7, 1, 8, 5, 2, 6, 4, 3 ],
    [ 6, 4, 7, 5, 3, 1, 2, 8 ],
    [ 4, 7, 5, 6, 1, 8, 3, 2 ],
    [ 8, 1, 3, 7, 6, 4, 5, 2 ],
    [ 1, 8, 5, 7, 6, 2, 4, 3 ],
    [ 8, 6, 3, 2, 1, 7, 4, 5 ],
    [ 7, 3, 4, 6, 5, 2, 8, 1 ],
    [ 1, 8, 7, 4, 6, 3, 2, 5 ],
    [ 6, 1, 7, 8, 5, 2, 4, 3 ],
    [ 7, 1, 6, 8, 4, 3, 2, 5 ],
    [ 6, 5, 7, 3, 1, 4, 8, 2 ],
    [ 6, 5, 1, 7, 8, 4, 2, 3 ],
    [ 5, 7, 1, 6, 4, 8, 3, 2 ],
    [ 7, 1, 4, 6, 8, 5, 3, 2 ],
    [ 6, 4, 7, 3, 5, 2, 1, 8 ],
    [ 6, 7, 5, 3, 1, 4, 2, 8 ],
    [ 7, 1, 8, 5, 4, 3, 2, 6 ],
    [ 6, 7, 3, 1, 5, 8, 4, 2 ],
    [ 7, 5, 1, 6, 8, 2, 4, 3 ],
    [ 4, 5, 7, 8, 1, 6, 3, 2 ],
    [ 7, 6, 3, 1, 8, 4, 2, 5 ],
    [ 7, 6, 3, 4, 2, 5, 1, 8 ],
    [ 7, 4, 8, 1, 3, 5, 6, 2 ],
    [ 7, 6, 1, 2, 8, 5, 4, 3 ],
    [ 2, 7, 6, 3, 8, 5, 4, 1 ],
    [ 6, 7, 4, 1, 5, 3, 8, 2 ],
    [ 8, 7, 4, 1, 3, 2, 5, 6 ],
    [ 7, 5, 4, 6, 1, 2, 8, 3 ],
    [ 6, 1, 8, 7, 4, 3, 2, 5 ],
    [ 8, 1, 3, 7, 6, 5, 2, 4 ],
    [ 7, 3, 1, 8, 6, 5, 2, 4 ],
    [ 6, 5, 3, 7, 2, 8, 1, 4 ],
    [ 7, 6, 1, 4, 3, 8, 5, 2 ],
    [ 3, 7, 6, 2, 5, 8, 4, 1 ],
    [ 5, 4, 3, 7, 8, 2, 6, 1 ],
    [ 7, 4, 2, 6, 5, 3, 8, 1 ],
    [ 7, 5, 3, 6, 2, 1, 8, 4 ],
    [ 6, 7, 2, 5, 1, 8, 4, 3 ],
    [ 4, 1, 8, 7, 5, 6, 3, 2 ],
    [ 8, 5, 3, 2, 6, 1, 7, 4 ],
    [ 7, 2, 6, 5, 4, 3, 1, 8 ],
    [ 1, 7, 8, 6, 4, 2, 5, 3 ],
    [ 8, 3, 1, 7, 6, 4, 2, 5 ],
    [ 7, 5, 6, 1, 4, 3, 2, 8 ],
    [ 6, 7, 4, 3, 2, 5, 1, 8 ],
    [ 7, 2, 6, 5, 3, 4, 8, 1 ],
    [ 6, 1, 7, 8, 5, 3, 2, 4 ],
    [ 7, 2, 6, 3, 5, 8, 4, 1 ],
    [ 4, 7, 6, 2, 5, 3, 8, 1 ],
    [ 8, 5, 1, 4, 3, 7, 6, 2 ],
    [ 6, 5, 1, 8, 4, 7, 2, 3 ],
    [ 8, 3, 1, 7, 6, 2, 5, 4 ],
    [ 7, 3, 8, 1, 6, 4, 2, 5 ],
    [ 6, 4, 7, 5, 2, 1, 8, 3 ],
    [ 6, 1, 8, 5, 3, 7, 4, 2 ],
    [ 8, 5, 4, 1, 6, 3, 2, 7 ],
    [ 3, 7, 2, 6, 8, 5, 4, 1 ],
    [ 7, 6, 1, 4, 5, 3, 8, 2 ],
    [ 8, 1, 4, 5, 7, 6, 3, 2 ],
    [ 5, 7, 6, 3, 1, 4, 8, 2 ],
    [ 7, 4, 1, 6, 5, 8, 3, 2 ],
    [ 4, 8, 1, 7, 3, 6, 5, 2 ],
    [ 1, 8, 5, 6, 4, 7, 3, 2 ],
    [ 7, 4, 6, 3, 2, 5, 1, 8 ],
    [ 7, 2, 3, 6, 8, 5, 4, 1 ],
    [ 6, 5, 7, 4, 2, 1, 3, 8 ],
    [ 7, 6, 1, 3, 8, 5, 2, 4 ],
    [ 5, 1, 7, 8, 6, 4, 2, 3 ],
    [ 1, 6, 7, 5, 8, 4, 3, 2 ],
    [ 1, 7, 8, 5, 4, 6, 2, 3 ],
    [ 5, 4, 7, 3, 8, 2, 1, 6 ],
    [ 3, 7, 4, 8, 6, 1, 5, 2 ],
    [ 7, 6, 5, 2, 1, 3, 8, 4 ],
    [ 7, 1, 8, 2, 6, 5, 4, 3 ],
    [ 1, 8, 7, 5, 4, 3, 2, 6 ],
    [ 7, 4, 3, 8, 1, 5, 6, 2 ],
    [ 4, 7, 6, 1, 5, 8, 3, 2 ],
    [ 6, 7, 2, 5, 4, 3, 1, 8 ],
    [ 5, 8, 1, 7, 4, 3, 2, 6 ],
    [ 7, 1, 6, 5, 8, 3, 2, 4 ],
    [ 6, 1, 8, 5, 4, 7, 2, 3 ],
    [ 7, 6, 5, 1, 4, 2, 3, 8 ],
    [ 4, 8, 2, 7, 5, 3, 1, 6 ],
    [ 1, 8, 7, 6, 3, 4, 2, 5 ],
    [ 8, 5, 4, 2, 6, 1, 3, 7 ],
    [ 6, 5, 1, 8, 4, 3, 7, 2 ],
    [ 5, 1, 8, 7, 6, 3, 2, 4 ],
    [ 2, 7, 6, 5, 4, 8, 1, 3 ],
    [ 7, 4, 3, 6, 2, 5, 8, 1 ],
    [ 4, 7, 5, 1, 8, 6, 3, 2 ],
    [ 7, 6, 1, 5, 2, 8, 4, 3 ],
    [ 7, 8, 1, 3, 6, 4, 2, 5 ],
    [ 1, 6, 8, 7, 3, 5, 4, 2 ],
    [ 8, 1, 7, 6, 2, 3, 5, 4 ],
    [ 7, 6, 4, 1, 5, 2, 8, 3 ],
    [ 3, 7, 6, 5, 2, 4, 8, 1 ],
    [ 7, 5, 1, 4, 8, 6, 2, 3 ],
    [ 8, 7, 1, 4, 3, 5, 2, 6 ],
    [ 6, 5, 3, 7, 4, 1, 8, 2 ],
    [ 7, 1, 5, 8, 4, 3, 6, 2 ],
    [ 3, 2, 7, 8, 6, 5, 4, 1 ],
    [ 5, 7, 6, 3, 2, 1, 8, 4 ],
    [ 7, 1, 8, 3, 6, 5, 2, 4 ],
    [ 6, 5, 4, 2, 7, 8, 1, 3 ],
    [ 7, 6, 3, 2, 8, 1, 4, 5 ],
    [ 7, 6, 3, 5, 1, 2, 8, 4 ],
    [ 7, 3, 1, 8, 6, 4, 5, 2 ],
    [ 7, 1, 6, 5, 8, 2, 4, 3 ],
    [ 7, 6, 3, 4, 1, 5, 8, 2 ],
    [ 7, 6, 5, 1, 2, 4, 8, 3 ],
    [ 7, 6, 4, 3, 2, 1, 5, 8 ],
    [ 5, 7, 1, 4, 8, 6, 3, 2 ],
    [ 5, 4, 7, 3, 2, 8, 6, 1 ],
    [ 3, 7, 6, 4, 8, 1, 5, 2 ],
    [ 1, 8, 7, 5, 4, 2, 6, 3 ],
    [ 7, 6, 4, 1, 3, 5, 8, 2 ],
    [ 5, 2, 8, 3, 7, 6, 4, 1 ],
    [ 7, 6, 3, 4, 2, 1, 8, 5 ],
    [ 6, 4, 7, 5, 2, 3, 1, 8 ],
    [ 6, 5, 4, 1, 7, 8, 3, 2 ],
    [ 7, 3, 4, 6, 8, 1, 5, 2 ],
    [ 4, 7, 6, 5, 1, 3, 8, 2 ],
    [ 5, 3, 8, 6, 4, 2, 1, 7 ],
    [ 2, 8, 6, 5, 3, 7, 1, 4 ],
    [ 8, 7, 1, 2, 6, 3, 5, 4 ],
    [ 5, 6, 7, 1, 4, 8, 3, 2 ],
    [ 1, 6, 8, 7, 4, 5, 2, 3 ],
    [ 4, 3, 7, 6, 5, 8, 2, 1 ],
    [ 5, 7, 2, 6, 4, 3, 8, 1 ],
    [ 3, 8, 7, 1, 4, 6, 5, 2 ],
    [ 1, 7, 4, 8, 6, 5, 3, 2 ],
    [ 7, 6, 1, 8, 3, 2, 5, 4 ],
    [ 7, 4, 3, 5, 2, 8, 6, 1 ],
    [ 1, 7, 6, 5, 8, 4, 2, 3 ],
    [ 7, 6, 1, 5, 4, 3, 2, 8 ],
    [ 7, 4, 6, 1, 3, 8, 5, 2 ],
    [ 7, 4, 3, 8, 5, 1, 2, 6 ],
    [ 7, 5, 4, 6, 2, 1, 3, 8 ],
    [ 1, 8, 6, 7, 2, 5, 4, 3 ],
    [ 2, 7, 6, 5, 8, 3, 1, 4 ],
    [ 3, 4, 8, 7, 6, 1, 5, 2 ],
    [ 5, 8, 1, 3, 7, 6, 4, 2 ],
    [ 3, 8, 4, 7, 1, 6, 5, 2 ],
    [ 7, 1, 8, 5, 3, 6, 2, 4 ],
    [ 2, 7, 6, 8, 1, 5, 4, 3 ],
    [ 4, 5, 7, 6, 3, 8, 1, 2 ],
    [ 6, 1, 8, 5, 4, 3, 7, 2 ],
    [ 6, 7, 5, 1, 4, 2, 8, 3 ],
    [ 1, 8, 7, 4, 3, 6, 5, 2 ],
    [ 3, 7, 6, 4, 5, 8, 1, 2 ],
    [ 4, 1, 7, 8, 6, 5, 3, 2 ],
    [ 7, 6, 3, 5, 1, 4, 2, 8 ],
    [ 8, 6, 4, 1, 3, 2, 7, 5 ],
    [ 7, 5, 6, 3, 1, 2, 8, 4 ],
    [ 1, 7, 8, 5, 4, 3, 6, 2 ],
    [ 6, 7, 5, 1, 3, 8, 2, 4 ],
    [ 5, 6, 1, 7, 8, 4, 3, 2 ],
    [ 7, 6, 2, 5, 4, 1, 3, 8 ],
    [ 7, 6, 4, 3, 1, 2, 8, 5 ],
    [ 7, 5, 4, 3, 6, 1, 2, 8 ],
    [ 7, 4, 3, 6, 2, 8, 1, 5 ],
    [ 2, 7, 6, 5, 3, 8, 4, 1 ],
    [ 7, 5, 4, 3, 2, 6, 1, 8 ],
    [ 8, 1, 4, 7, 5, 3, 6, 2 ],
    [ 7, 5, 3, 6, 4, 1, 2, 8 ],
    [ 1, 7, 6, 5, 8, 3, 4, 2 ],
    [ 5, 4, 3, 7, 8, 6, 1, 2 ],
    [ 1, 8, 5, 7, 3, 6, 4, 2 ],
    [ 1, 8, 5, 7, 4, 3, 6, 2 ],
    [ 4, 8, 1, 7, 6, 3, 2, 5 ],
    [ 7, 4, 3, 8, 2, 5, 1, 6 ],
    [ 6, 5, 4, 3, 2, 7, 8, 1 ],
    [ 4, 7, 1, 6, 8, 5, 3, 2 ],
    [ 1, 8, 6, 5, 7, 2, 4, 3 ],
    [ 7, 6, 3, 1, 5, 4, 8, 2 ],
    [ 1, 5, 8, 7, 6, 3, 4, 2 ],
    [ 4, 7, 6, 5, 3, 1, 2, 8 ],
    [ 6, 5, 7, 2, 4, 3, 1, 8 ],
    [ 7, 5, 8, 1, 3, 2, 6, 4 ],
    [ 5, 1, 7, 8, 4, 6, 3, 2 ],
    [ 7, 8, 4, 3, 1, 2, 5, 6 ],
    [ 6, 2, 7, 8, 1, 5, 4, 3 ],
    [ 3, 7, 6, 4, 8, 2, 1, 5 ],
    [ 8, 1, 5, 7, 2, 6, 4, 3 ],
    [ 4, 2, 8, 5, 7, 6, 3, 1 ],
    [ 1, 6, 8, 7, 4, 3, 5, 2 ],
    [ 7, 6, 2, 1, 5, 8, 4, 3 ],
    [ 1, 7, 8, 5, 6, 3, 2, 4 ],
    [ 5, 7, 6, 3, 4, 1, 2, 8 ],
    [ 1, 7, 8, 5, 6, 2, 4, 3 ],
    [ 7, 6, 2, 3, 5, 4, 8, 1 ],
    [ 6, 5, 7, 4, 1, 2, 8, 3 ],
    [ 5, 1, 8, 6, 4, 7, 3, 2 ],
    [ 8, 1, 5, 6, 4, 3, 7, 2 ],
    [ 4, 2, 8, 7, 5, 3, 6, 1 ],
    [ 7, 6, 1, 4, 8, 3, 2, 5 ],
    [ 5, 7, 4, 3, 2, 6, 8, 1 ],
    [ 8, 1, 7, 4, 2, 6, 5, 3 ],
    [ 4, 5, 7, 6, 3, 2, 8, 1 ],
    [ 8, 1, 6, 4, 7, 3, 2, 5 ],
    [ 1, 8, 6, 3, 7, 5, 4, 2 ],
    [ 1, 7, 6, 8, 5, 3, 2, 4 ],
    [ 7, 4, 6, 1, 5, 8, 2, 3 ],
    [ 7, 5, 4, 3, 1, 8, 2, 6 ],
    [ 1, 7, 6, 8, 3, 5, 4, 2 ],
    [ 5, 6, 4, 7, 3, 2, 1, 8 ],
    [ 5, 7, 3, 1, 8, 6, 4, 2 ],
    [ 6, 8, 1, 2, 7, 5, 4, 3 ],
    [ 5, 4, 1, 8, 7, 6, 3, 2 ],
    [ 1, 7, 6, 8, 4, 5, 2, 3 ],
    [ 6, 1, 7, 8, 4, 5, 2, 3 ],
    [ 6, 7, 4, 2, 1, 8, 5, 3 ],
    [ 4, 7, 5, 3, 8, 2, 1, 6 ],
    [ 6, 5, 1, 4, 8, 7, 3, 2 ],
    [ 7, 1, 6, 5, 4, 3, 8, 2 ],
    [ 6, 3, 7, 5, 4, 1, 8, 2 ],
    [ 7, 1, 5, 8, 6, 3, 2, 4 ],
    [ 6, 5, 4, 8, 1, 2, 7, 3 ],
    [ 7, 8, 1, 4, 3, 5, 6, 2 ],
    [ 1, 7, 6, 4, 8, 5, 3, 2 ],
    [ 4, 7, 6, 5, 2, 1, 8, 3 ],
    [ 5, 4, 7, 3, 6, 2, 8, 1 ],
    [ 6, 7, 1, 5, 4, 3, 8, 2 ],
    [ 7, 1, 6, 4, 8, 3, 5, 2 ],
    [ 6, 5, 4, 7, 1, 3, 8, 2 ],
    [ 8, 1, 5, 7, 4, 3, 2, 6 ],
    [ 6, 7, 5, 2, 1, 4, 8, 3 ],
    [ 7, 6, 1, 5, 8, 2, 3, 4 ],
    [ 4, 7, 6, 5, 2, 3, 1, 8 ],
    [ 7, 6, 4, 1, 2, 8, 5, 3 ],
    [ 4, 1, 8, 7, 6, 5, 2, 3 ],
    [ 8, 4, 1, 7, 2, 6, 5, 3 ],
    [ 7, 6, 1, 8, 2, 5, 3, 4 ],
    [ 3, 8, 7, 1, 6, 4, 2, 5 ],
    [ 7, 4, 5, 6, 3, 1, 2, 8 ],
    [ 3, 8, 7, 1, 6, 2, 5, 4 ],
    [ 5, 7, 6, 4, 1, 2, 8, 3 ],
    [ 7, 1, 5, 6, 4, 8, 3, 2 ],
    [ 6, 3, 7, 5, 1, 8, 4, 2 ],
    [ 5, 1, 8, 7, 6, 2, 4, 3 ],
    [ 7, 4, 5, 3, 6, 1, 8, 2 ],
    [ 4, 5, 7, 6, 8, 1, 3, 2 ],
    [ 7, 5, 1, 4, 8, 3, 6, 2 ],
    [ 5, 7, 6, 2, 4, 3, 1, 8 ],
    [ 7, 6, 1, 4, 8, 2, 5, 3 ],
    [ 5, 2, 8, 6, 4, 3, 7, 1 ],
    [ 2, 5, 8, 7, 3, 6, 4, 1 ],
    [ 7, 5, 3, 1, 6, 8, 4, 2 ],
    [ 5, 7, 6, 1, 3, 8, 4, 2 ],
    [ 8, 1, 4, 7, 6, 3, 2, 5 ],
    [ 7, 5, 4, 3, 1, 6, 8, 2 ],
    [ 7, 1, 8, 6, 2, 5, 3, 4 ],
    [ 7, 6, 3, 5, 2, 1, 4, 8 ],
    [ 3, 4, 7, 6, 8, 5, 2, 1 ],
    [ 1, 8, 6, 5, 3, 7, 4, 2 ],
    [ 7, 1, 6, 3, 8, 5, 4, 2 ],
    [ 7, 1, 4, 8, 5, 6, 3, 2 ],
    [ 1, 6, 8, 4, 7, 5, 3, 2 ],
    [ 5, 7, 6, 4, 2, 1, 3, 8 ],
    [ 5, 6, 7, 4, 3, 1, 2, 8 ],
    [ 7, 4, 3, 5, 8, 2, 1, 6 ],
    [ 7, 8, 4, 1, 3, 5, 2, 6 ],
    [ 7, 3, 6, 5, 2, 1, 8, 4 ],
    [ 2, 7, 3, 8, 6, 5, 4, 1 ],
    [ 7, 4, 6, 5, 1, 2, 8, 3 ],
    [ 7, 4, 8, 1, 5, 3, 2, 6 ],
    [ 7, 3, 8, 1, 6, 2, 5, 4 ],
    [ 5, 2, 7, 6, 4, 8, 3, 1 ],
    [ 6, 5, 4, 3, 8, 1, 2, 7 ],
    [ 7, 4, 1, 8, 3, 6, 5, 2 ],
    [ 7, 3, 6, 4, 5, 2, 1, 8 ],
    [ 7, 4, 6, 3, 2, 1, 8, 5 ],
    [ 5, 6, 4, 3, 7, 2, 8, 1 ],
    [ 7, 3, 6, 4, 5, 1, 8, 2 ],
    [ 7, 3, 6, 5, 1, 4, 8, 2 ],
    [ 5, 7, 6, 1, 4, 8, 2, 3 ],
    [ 1, 8, 4, 7, 6, 3, 5, 2 ],
    [ 7, 6, 3, 8, 1, 2, 4, 5 ],
    [ 7, 5, 6, 2, 1, 4, 8, 3 ],
    [ 4, 5, 8, 1, 7, 6, 3, 2 ],
    [ 7, 6, 4, 3, 1, 5, 2, 8 ],
    [ 8, 5, 1, 4, 7, 3, 2, 6 ],
    [ 8, 2, 6, 5, 3, 1, 7, 4 ],
    [ 6, 4, 7, 2, 5, 8, 1, 3 ],
    [ 1, 7, 6, 5, 4, 8, 3, 2 ],
    [ 7, 6, 1, 5, 4, 2, 8, 3 ],
    [ 7, 5, 1, 6, 4, 8, 2, 3 ],
    [ 7, 1, 8, 4, 3, 6, 5, 2 ],
    [ 6, 7, 1, 5, 4, 8, 2, 3 ],
    [ 6, 8, 1, 5, 4, 3, 2, 7 ],
    [ 6, 8, 4, 1, 2, 7, 5, 3 ],
    [ 8, 1, 6, 4, 7, 2, 5, 3 ],
    [ 6, 7, 1, 4, 8, 3, 5, 2 ],
    [ 7, 6, 1, 8, 3, 4, 2, 5 ],
    [ 7, 3, 1, 6, 8, 5, 4, 2 ],
    [ 4, 8, 1, 7, 6, 2, 5, 3 ],
    [ 5, 4, 3, 7, 6, 8, 2, 1 ],
    [ 8, 1, 7, 4, 3, 5, 6, 2 ],
    [ 5, 7, 4, 6, 3, 1, 2, 8 ],
    [ 7, 1, 6, 8, 4, 2, 5, 3 ],
    [ 8, 5, 4, 1, 3, 7, 2, 6 ],
    [ 1, 7, 5, 8, 6, 4, 2, 3 ],
    [ 6, 1, 8, 7, 2, 5, 4, 3 ],
    [ 3, 7, 4, 6, 8, 5, 1, 2 ],
    [ 7, 8, 3, 1, 2, 6, 5, 4 ],
    [ 8, 5, 3, 6, 2, 1, 4, 7 ],
    [ 7, 3, 2, 6, 5, 8, 4, 1 ],
    [ 7, 6, 3, 1, 5, 8, 2, 4 ],
    [ 6, 2, 3, 8, 7, 5, 4, 1 ],
    [ 7, 4, 3, 6, 5, 2, 1, 8 ],
    [ 8, 1, 6, 4, 3, 7, 5, 2 ],
    [ 7, 5, 4, 1, 8, 3, 2, 6 ],
    [ 1, 8, 7, 3, 6, 4, 5, 2 ],
    [ 7, 5, 4, 1, 8, 2, 6, 3 ],
    [ 7, 1, 8, 3, 6, 4, 5, 2 ],
    [ 7, 4, 1, 6, 8, 5, 2, 3 ],
    [ 1, 8, 7, 6, 3, 2, 5, 4 ],
    [ 1, 7, 8, 6, 3, 4, 5, 2 ],
    [ 7, 5, 1, 4, 6, 8, 3, 2 ],
    [ 1, 8, 4, 7, 6, 5, 2, 3 ],
    [ 6, 4, 3, 7, 5, 2, 8, 1 ],
    [ 5, 7, 6, 4, 1, 3, 2, 8 ],
    [ 1, 6, 8, 5, 7, 4, 2, 3 ],
    [ 7, 5, 1, 6, 3, 8, 4, 2 ],
    [ 8, 4, 1, 3, 7, 6, 5, 2 ],
    [ 7, 5, 2, 6, 4, 3, 1, 8 ],
    [ 5, 4, 7, 6, 3, 1, 8, 2 ],
    [ 4, 7, 5, 6, 3, 2, 1, 8 ],
    [ 6, 5, 3, 7, 1, 8, 4, 2 ],
    [ 6, 7, 4, 3, 5, 1, 2, 8 ],
    [ 8, 3, 1, 7, 4, 6, 5, 2 ],
    [ 5, 1, 6, 8, 7, 4, 3, 2 ],
    [ 7, 6, 5, 3, 1, 2, 4, 8 ],
    [ 6, 7, 1, 5, 8, 3, 2, 4 ],
    [ 8, 1, 7, 4, 3, 6, 2, 5 ],
    [ 6, 5, 4, 1, 8, 3, 7, 2 ],
    [ 1, 8, 7, 5, 3, 6, 2, 4 ],
    [ 8, 3, 7, 1, 2, 6, 5, 4 ],
    [ 6, 1, 7, 8, 4, 3, 5, 2 ],
    [ 7, 4, 6, 3, 5, 1, 2, 8 ],
    [ 8, 1, 7, 5, 3, 2, 6, 4 ],
    [ 7, 1, 6, 8, 3, 4, 5, 2 ],
    [ 6, 5, 7, 1, 4, 8, 2, 3 ],
    [ 1, 8, 6, 5, 4, 3, 7, 2 ],
    [ 8, 3, 6, 4, 2, 1, 7, 5 ],
    [ 7, 6, 3, 2, 4, 5, 8, 1 ],
    [ 5, 6, 4, 7, 3, 1, 8, 2 ],
    [ 7, 6, 2, 5, 3, 1, 8, 4 ],
    [ 6, 1, 8, 7, 4, 2, 5, 3 ],
    [ 6, 5, 7, 4, 1, 3, 2, 8 ],
    [ 6, 5, 4, 3, 7, 1, 8, 2 ],
    [ 1, 8, 7, 5, 2, 6, 4, 3 ],
    [ 6, 7, 4, 2, 5, 1, 8, 3 ],
    [ 8, 1, 2, 7, 6, 5, 4, 3 ],
    [ 8, 1, 6, 5, 4, 2, 7, 3 ],
    [ 3, 7, 6, 5, 2, 8, 1, 4 ],
    [ 6, 3, 7, 5, 4, 2, 1, 8 ],
    [ 2, 6, 8, 3, 7, 5, 4, 1 ],
    [ 7, 3, 6, 4, 2, 5, 8, 1 ],
    [ 7, 1, 5, 8, 3, 6, 4, 2 ],
    [ 7, 4, 5, 3, 1, 8, 6, 2 ],
    [ 7, 5, 1, 3, 8, 6, 4, 2 ],
    [ 6, 5, 3, 2, 7, 8, 4, 1 ],
    [ 6, 1, 4, 8, 7, 5, 3, 2 ],
    [ 7, 4, 3, 5, 6, 8, 1, 2 ],
    [ 7, 5, 4, 1, 6, 3, 8, 2 ],
    [ 1, 8, 6, 7, 4, 2, 5, 3 ],
    [ 6, 1, 5, 8, 7, 3, 4, 2 ],
    [ 6, 1, 7, 5, 8, 4, 2, 3 ],
    [ 7, 3, 8, 1, 4, 6, 5, 2 ],
    [ 3, 7, 6, 4, 2, 8, 5, 1 ],
    [ 6, 7, 4, 3, 2, 1, 8, 5 ],
    [ 6, 1, 8, 3, 7, 5, 4, 2 ],
    [ 6, 7, 1, 5, 3, 8, 4, 2 ],
    [ 7, 5, 4, 2, 6, 1, 8, 3 ],
    [ 7, 8, 1, 6, 2, 3, 5, 4 ],
    [ 1, 7, 8, 6, 4, 3, 2, 5 ],
    [ 7, 5, 1, 8, 2, 6, 4, 3 ],
    [ 6, 5, 8, 1, 4, 2, 7, 3 ],
    [ 5, 6, 4, 3, 7, 8, 1, 2 ],
    [ 7, 4, 1, 8, 5, 3, 6, 2 ],
    [ 3, 4, 7, 8, 6, 5, 1, 2 ],
    [ 8, 1, 7, 3, 4, 6, 5, 2 ],
    [ 7, 3, 6, 2, 5, 4, 8, 1 ],
    [ 7, 6, 2, 5, 3, 4, 1, 8 ],
    [ 7, 6, 3, 2, 4, 8, 1, 5 ],
    [ 6, 7, 4, 5, 2, 1, 3, 8 ],
    [ 5, 3, 7, 8, 1, 6, 4, 2 ],
    [ 7, 6, 2, 5, 1, 4, 8, 3 ],
    [ 5, 6, 7, 4, 1, 3, 8, 2 ],
    [ 6, 1, 7, 4, 8, 5, 3, 2 ],
    [ 6, 8, 1, 5, 4, 2, 7, 3 ],
    [ 6, 4, 3, 7, 8, 2, 1, 5 ],
    [ 7, 5, 2, 6, 1, 8, 4, 3 ],
    [ 6, 5, 8, 1, 4, 3, 2, 7 ],
    [ 7, 1, 8, 6, 3, 4, 2, 5 ],
    [ 6, 5, 7, 3, 4, 1, 2, 8 ],
    [ 6, 7, 1, 4, 8, 5, 2, 3 ],
    [ 1, 8, 5, 7, 6, 3, 2, 4 ],
    [ 7, 6, 1, 3, 5, 8, 4, 2 ],
    [ 3, 8, 1, 7, 6, 5, 2, 4 ],
    [ 7, 4, 3, 6, 5, 1, 8, 2 ],
    [ 8, 1, 5, 4, 6, 7, 3, 2 ],
    [ 7, 1, 6, 8, 2, 5, 4, 3 ],
    [ 1, 7, 8, 6, 2, 5, 4, 3 ],
    [ 4, 7, 5, 3, 6, 2, 8, 1 ],
    [ 7, 4, 8, 3, 1, 5, 2, 6 ],
    [ 1, 7, 8, 5, 3, 6, 4, 2 ],
    [ 1, 8, 7, 2, 6, 5, 4, 3 ],
    [ 1, 7, 6, 8, 5, 2, 4, 3 ],
    [ 7, 5, 4, 6, 1, 3, 2, 8 ],
    [ 6, 4, 1, 7, 8, 5, 3, 2 ],
    [ 2, 8, 5, 3, 7, 6, 4, 1 ],
    [ 3, 7, 6, 5, 4, 1, 8, 2 ],
    [ 8, 1, 4, 7, 6, 2, 5, 3 ],
    [ 8, 1, 6, 2, 7, 5, 4, 3 ],
    [ 7, 6, 3, 4, 5, 1, 2, 8 ],
    [ 6, 5, 4, 7, 3, 1, 2, 8 ],
    [ 5, 7, 1, 6, 8, 4, 2, 3 ],
    [ 7, 2, 6, 5, 1, 8, 4, 3 ],
    [ 8, 6, 3, 2, 4, 1, 7, 5 ],
    [ 1, 8, 4, 7, 5, 6, 3, 2 ],
    [ 7, 6, 8, 1, 3, 2, 4, 5 ],
    [ 3, 8, 6, 4, 2, 7, 1, 5 ],
    [ 7, 1, 6, 5, 3, 8, 4, 2 ],
    [ 7, 6, 4, 2, 1, 5, 8, 3 ],
    [ 4, 8, 7, 1, 5, 3, 2, 6 ],
    [ 6, 5, 1, 8, 3, 7, 4, 2 ],
    [ 8, 1, 5, 3, 7, 6, 4, 2 ],
    [ 7, 6, 5, 1, 3, 2, 8, 4 ],
    [ 7, 3, 6, 5, 2, 4, 1, 8 ],
    [ 7, 3, 6, 4, 1, 8, 5, 2 ],
    [ 7, 5, 3, 2, 6, 8, 1, 4 ],
    [ 5, 6, 4, 7, 1, 8, 3, 2 ],
    [ 7, 8, 1, 2, 6, 5, 3, 4 ],
    [ 5, 3, 7, 6, 4, 8, 1, 2 ],
    [ 7, 8, 1, 4, 5, 3, 2, 6 ],
    [ 7, 8, 1, 3, 4, 6, 5, 2 ],
    [ 7, 3, 4, 8, 1, 6, 5, 2 ],
    [ 6, 7, 4, 1, 5, 8, 2, 3 ],
    [ 6, 5, 7, 1, 3, 8, 4, 2 ],
    [ 1, 5, 8, 6, 7, 4, 3, 2 ],
    [ 7, 6, 1, 3, 8, 4, 5, 2 ],
    [ 8, 5, 1, 6, 4, 3, 2, 7 ],
    [ 8, 7, 1, 4, 3, 2, 6, 5 ],
    [ 7, 4, 3, 2, 8, 5, 6, 1 ],
    [ 4, 7, 5, 6, 3, 1, 8, 2 ],
    [ 7, 5, 1, 6, 4, 3, 8, 2 ],
    [ 3, 8, 1, 7, 6, 4, 5, 2 ],
    [ 1, 5, 8, 7, 6, 4, 2, 3 ],
    [ 4, 7, 6, 3, 2, 5, 8, 1 ],
    [ 8, 5, 1, 2, 7, 6, 4, 3 ],
    [ 8, 6, 1, 5, 3, 2, 7, 4 ],
    [ 6, 5, 4, 3, 1, 8, 7, 2 ],
    [ 7, 6, 4, 1, 5, 3, 2, 8 ],
    [ 1, 8, 6, 4, 7, 5, 2, 3 ],
    [ 8, 1, 7, 3, 6, 4, 2, 5 ],
    [ 7, 1, 3, 8, 6, 5, 4, 2 ],
    [ 3, 7, 1, 8, 6, 5, 4, 2 ],
    [ 4, 7, 5, 3, 6, 8, 1, 2 ],
    [ 7, 8, 1, 3, 6, 2, 5, 4 ],
    [ 7, 5, 6, 1, 2, 8, 4, 3 ],
    [ 7, 6, 4, 1, 3, 8, 2, 5 ],
    [ 1, 5, 8, 7, 4, 6, 3, 2 ],
    [ 7, 8, 1, 5, 3, 2, 6, 4 ],
    [ 4, 8, 1, 7, 5, 3, 6, 2 ],
    [ 6, 1, 7, 5, 8, 3, 4, 2 ],
    [ 6, 1, 8, 4, 7, 5, 2, 3 ],
    [ 1, 7, 8, 3, 6, 5, 4, 2 ],
    [ 6, 4, 2, 7, 5, 8, 3, 1 ],
    [ 7, 8, 1, 6, 3, 2, 4, 5 ],
    [ 7, 5, 2, 6, 4, 1, 8, 3 ],
    [ 7, 5, 6, 3, 2, 1, 4, 8 ],
    [ 7, 4, 6, 2, 5, 3, 1, 8 ],
    [ 1, 8, 6, 5, 4, 7, 2, 3 ],
    [ 5, 8, 1, 6, 4, 3, 7, 2 ],
    [ 6, 7, 4, 5, 1, 3, 2, 8 ],
    [ 6, 8, 1, 4, 7, 2, 5, 3 ],
    [ 7, 4, 1, 5, 8, 6, 3, 2 ],
    [ 7, 6, 8, 1, 2, 3, 5, 4 ],
    [ 7, 1, 6, 8, 3, 5, 2, 4 ],
    [ 7, 4, 5, 1, 6, 8, 3, 2 ],
    [ 6, 5, 2, 7, 4, 3, 8, 1 ],
    [ 5, 4, 6, 7, 8, 1, 3, 2 ],
    [ 7, 4, 3, 2, 6, 8, 5, 1 ],
    [ 5, 4, 7, 3, 8, 1, 6, 2 ],
    [ 5, 3, 7, 6, 4, 2, 8, 1 ],
    [ 1, 8, 7, 4, 6, 2, 5, 3 ],
    [ 1, 7, 8, 4, 5, 6, 3, 2 ],
    [ 6, 4, 7, 3, 2, 8, 1, 5 ],
    [ 7, 5, 3, 6, 1, 4, 8, 2 ],
    [ 1, 8, 6, 4, 7, 3, 5, 2 ],
    [ 6, 2, 7, 5, 8, 1, 4, 3 ],
    [ 1, 6, 8, 5, 4, 7, 3, 2 ],
    [ 5, 7, 4, 3, 6, 1, 8, 2 ],
    [ 6, 4, 7, 2, 8, 1, 5, 3 ],
    [ 5, 7, 6, 1, 4, 3, 8, 2 ],
    [ 1, 6, 8, 7, 5, 2, 4, 3 ],
    [ 1, 8, 7, 6, 2, 5, 3, 4 ],
    [ 5, 7, 6, 3, 2, 4, 1, 8 ],
    [ 8, 5, 4, 2, 1, 6, 7, 3 ],
    [ 6, 5, 4, 3, 7, 2, 1, 8 ],
    [ 7, 6, 1, 5, 3, 8, 2, 4 ],
    [ 8, 6, 1, 4, 3, 7, 2, 5 ],
    [ 7, 2, 6, 1, 8, 5, 4, 3 ],
    [ 1, 8, 5, 4, 7, 6, 3, 2 ],
    [ 5, 8, 1, 7, 2, 6, 4, 3 ],
    [ 6, 4, 2, 7, 8, 5, 1, 3 ],
    [ 1, 7, 8, 4, 6, 3, 5, 2 ],
    [ 5, 7, 4, 3, 6, 2, 1, 8 ],
    [ 7, 3, 4, 6, 5, 8, 1, 2 ],
    [ 7, 6, 3, 2, 1, 8, 5, 4 ],
    [ 7, 5, 1, 8, 4, 2, 6, 3 ],
    [ 4, 7, 6, 3, 5, 2, 1, 8 ],
    [ 7, 2, 1, 8, 6, 5, 4, 3 ],
    [ 8, 1, 7, 2, 6, 5, 3, 4 ],
    [ 6, 7, 1, 5, 8, 2, 4, 3 ],
    [ 1, 6, 5, 8, 7, 4, 3, 2 ],
    [ 7, 5, 3, 2, 6, 4, 8, 1 ],
    [ 1, 7, 5, 8, 6, 3, 4, 2 ],
    [ 7, 2, 6, 5, 4, 1, 8, 3 ],
    [ 7, 5, 6, 1, 3, 8, 2, 4 ],
    [ 6, 1, 7, 5, 4, 8, 3, 2 ],
    [ 4, 2, 7, 6, 8, 5, 3, 1 ],
    [ 6, 7, 5, 2, 4, 1, 3, 8 ],
    [ 8, 1, 5, 4, 7, 3, 6, 2 ],
    [ 7, 5, 1, 8, 4, 3, 2, 6 ],
    [ 3, 7, 6, 4, 5, 2, 8, 1 ],
    [ 6, 7, 4, 2, 5, 3, 1, 8 ],
    [ 6, 7, 4, 1, 3, 8, 5, 2 ],
    [ 5, 8, 6, 1, 4, 3, 2, 7 ],
    [ 6, 5, 4, 2, 7, 3, 8, 1 ],
    [ 6, 7, 3, 5, 1, 4, 8, 2 ],
    [ 8, 5, 4, 3, 1, 2, 7, 6 ],
    [ 6, 3, 7, 1, 8, 5, 4, 2 ],
    [ 5, 3, 7, 6, 8, 1, 4, 2 ],
    [ 6, 7, 2, 5, 4, 1, 8, 3 ],
    [ 7, 6, 5, 1, 3, 4, 2, 8 ],
    [ 8, 5, 3, 2, 6, 4, 1, 7 ],
    [ 3, 7, 6, 5, 4, 2, 1, 8 ],
    [ 1, 5, 7, 8, 6, 4, 3, 2 ],
    [ 1, 8, 7, 4, 5, 3, 6, 2 ],
    [ 7, 4, 8, 3, 2, 1, 5, 6 ],
    [ 2, 7, 6, 5, 4, 3, 8, 1 ],
    [ 5, 7, 1, 6, 8, 3, 4, 2 ],
    [ 1, 7, 8, 6, 5, 2, 3, 4 ],
    [ 6, 5, 4, 1, 8, 7, 2, 3 ],
    [ 5, 4, 6, 7, 3, 8, 1, 2 ],
    [ 8, 1, 7, 3, 6, 2, 5, 4 ],
    [ 6, 7, 3, 5, 4, 1, 2, 8 ],
    [ 6, 5, 4, 7, 2, 1, 8, 3 ],
    [ 5, 4, 7, 6, 1, 8, 3, 2 ],
    [ 4, 8, 1, 5, 7, 6, 3, 2 ],
    [ 8, 1, 6, 5, 3, 7, 2, 4 ],
    [ 6, 5, 7, 1, 4, 3, 8, 2 ],
    [ 7, 4, 3, 5, 6, 2, 8, 1 ],
    [ 7, 4, 6, 5, 1, 3, 2, 8 ],
    [ 6, 1, 5, 8, 4, 7, 3, 2 ],
    [ 6, 2, 7, 5, 4, 8, 1, 3 ],
    [ 5, 7, 4, 3, 1, 8, 6, 2 ],
    [ 3, 7, 6, 5, 1, 8, 4, 2 ],
    [ 7, 6, 5, 2, 1, 4, 3, 8 ],
    [ 5, 4, 6, 3, 7, 8, 2, 1 ],
    [ 5, 7, 3, 6, 1, 8, 4, 2 ],
    [ 7, 5, 3, 6, 2, 4, 1, 8 ],
    [ 4, 7, 3, 6, 5, 2, 8, 1 ],
    [ 5, 8, 6, 3, 2, 1, 4, 7 ],
    [ 6, 5, 3, 7, 2, 4, 8, 1 ],
    [ 5, 1, 8, 7, 4, 3, 6, 2 ],
    [ 8, 1, 7, 4, 5, 3, 2, 6 ],
    [ 7, 6, 5, 2, 3, 1, 4, 8 ],
    [ 7, 5, 3, 1, 8, 6, 2, 4 ],
    [ 6, 7, 5, 1, 4, 3, 2, 8 ],
    [ 6, 5, 4, 8, 1, 3, 2, 7 ],
    [ 1, 7, 6, 8, 4, 3, 5, 2 ],
    [ 6, 5, 3, 7, 4, 2, 1, 8 ],
    [ 8, 4, 1, 7, 5, 3, 2, 6 ],
    [ 4, 7, 5, 3, 8, 1, 6, 2 ],
    [ 6, 4, 3, 7, 2, 8, 5, 1 ],
    [ 3, 7, 6, 1, 8, 5, 4, 2 ],
    [ 8, 1, 6, 5, 2, 7, 4, 3 ],
    [ 6, 4, 7, 5, 1, 3, 8, 2 ],
    [ 5, 7, 3, 6, 4, 1, 8, 2 ],
    [ 7, 6, 1, 5, 3, 4, 8, 2 ],
    [ 8, 6, 1, 4, 2, 7, 5, 3 ],
    [ 6, 4, 7, 1, 5, 8, 3, 2 ],
    [ 7, 4, 5, 3, 2, 6, 8, 1 ],
    [ 1, 6, 8, 7, 5, 3, 2, 4 ],
    [ 6, 7, 5, 3, 2, 1, 4, 8 ],
    [ 4, 1, 8, 7, 6, 3, 5, 2 ],
    [ 5, 1, 7, 6, 8, 4, 3, 2 ],
    [ 4, 5, 2, 8, 7, 6, 3, 1 ],
    [ 1, 4, 8, 7, 6, 5, 3, 2 ],
    [ 5, 1, 8, 7, 3, 6, 4, 2 ],
    [ 6, 4, 7, 3, 2, 5, 8, 1 ],
    [ 1, 7, 5, 8, 4, 6, 3, 2 ],
    [ 7, 3, 6, 4, 2, 8, 1, 5 ],
    [ 2, 7, 8, 1, 6, 5, 4, 3 ],
    [ 7, 4, 3, 6, 1, 8, 5, 2 ],
    [ 7, 2, 6, 5, 3, 8, 1, 4 ],
    [ 6, 5, 7, 3, 2, 4, 1, 8 ],
    [ 1, 8, 6, 5, 7, 3, 2, 4 ],
    [ 6, 5, 1, 7, 4, 8, 3, 2 ],
    [ 2, 5, 8, 7, 6, 3, 1, 4 ],
    [ 7, 1, 5, 4, 8, 6, 3, 2 ],
    [ 6, 2, 7, 5, 4, 3, 8, 1 ],
    [ 7, 1, 6, 5, 4, 8, 2, 3 ],
    [ 5, 8, 2, 6, 4, 3, 1, 7 ],
    [ 4, 8, 7, 1, 2, 6, 5, 3 ],
    [ 7, 4, 5, 6, 1, 3, 8, 2 ],
    [ 1, 7, 8, 6, 3, 5, 2, 4 ],
    [ 1, 6, 8, 5, 7, 3, 4, 2 ],
    [ 8, 5, 4, 3, 1, 6, 2, 7 ],
    [ 6, 4, 1, 8, 7, 5, 2, 3 ],
    [ 7, 1, 6, 4, 8, 5, 2, 3 ],
    [ 5, 1, 8, 4, 7, 6, 3, 2 ],
    [ 7, 6, 3, 2, 5, 1, 8, 4 ],
    [ 7, 1, 5, 8, 6, 2, 4, 3 ],
    [ 7, 1, 8, 5, 4, 2, 6, 3 ],
    [ 7, 3, 6, 1, 5, 8, 4, 2 ],
    [ 6, 4, 7, 2, 5, 3, 8, 1 ],
    [ 6, 7, 1, 3, 8, 5, 4, 2 ],
    [ 7, 5, 1, 6, 8, 3, 2, 4 ],
    [ 2, 7, 6, 5, 8, 1, 4, 3 ],
    [ 7, 5, 1, 8, 3, 6, 2, 4 ],
    [ 8, 1, 6, 5, 4, 3, 2, 7 ],
    [ 6, 5, 4, 7, 2, 3, 1, 8 ],
    [ 1, 8, 3, 7, 6, 5, 4, 2 ],
    [ 7, 6, 5, 1, 2, 8, 3, 4 ],
    [ 6, 4, 7, 3, 2, 8, 5, 1 ],
    [ 5, 8, 1, 7, 6, 2, 4, 3 ],
    [ 7, 2, 6, 5, 8, 3, 1, 4 ],
    [ 6, 5, 4, 2, 7, 8, 3, 1 ],
    [ 8, 1, 6, 7, 2, 5, 4, 3 ],
    [ 8, 1, 5, 7, 4, 3, 6, 2 ],
    [ 6, 2, 7, 8, 5, 1, 4, 3 ],
    [ 8, 1, 4, 7, 6, 5, 2, 3 ],
    [ 7, 5, 3, 6, 2, 8, 1, 4 ],
    [ 5, 8, 2, 3, 7, 6, 4, 1 ],
    [ 8, 7, 1, 4, 5, 3, 2, 6 ],
    [ 6, 4, 8, 7, 1, 2, 5, 3 ],
    [ 6, 8, 1, 5, 4, 3, 7, 2 ],
    [ 6, 5, 8, 4, 1, 3, 2, 7 ],
    [ 7, 5, 4, 3, 8, 1, 2, 6 ],
    [ 8, 3, 7, 1, 4, 6, 5, 2 ],
    [ 8, 1, 7, 5, 3, 6, 2, 4 ],
    [ 4, 7, 5, 3, 8, 2, 6, 1 ],
    [ 7, 8, 1, 4, 5, 3, 6, 2 ],
    [ 7, 6, 3, 4, 2, 5, 8, 1 ],
    [ 5, 8, 1, 4, 7, 6, 3, 2 ],
    [ 6, 4, 3, 7, 5, 8, 2, 1 ],
    [ 5, 4, 7, 8, 3, 1, 6, 2 ],
    [ 5, 4, 7, 6, 3, 8, 1, 2 ],
    [ 8, 1, 7, 5, 4, 2, 6, 3 ],
    [ 5, 2, 7, 6, 8, 4, 3, 1 ],
    [ 5, 4, 2, 8, 7, 6, 3, 1 ],
    [ 7, 8, 5, 1, 3, 2, 6, 4 ],
    [ 5, 7, 4, 3, 6, 8, 1, 2 ],
    [ 7, 2, 6, 8, 1, 5, 4, 3 ],
    [ 3, 8, 4, 7, 6, 1, 5, 2 ],
    [ 6, 5, 3, 7, 4, 8, 1, 2 ],
    [ 7, 3, 4, 6, 8, 5, 1, 2 ],
    [ 5, 7, 3, 8, 1, 6, 4, 2 ],
    [ 3, 7, 6, 5, 2, 8, 4, 1 ],
    [ 7, 4, 8, 5, 1, 3, 2, 6 ],
    [ 8, 5, 4, 6, 2, 1, 3, 7 ],
    [ 7, 4, 3, 6, 5, 8, 1, 2 ],
    [ 7, 4, 3, 8, 5, 2, 1, 6 ],
    [ 2, 7, 6, 8, 5, 1, 4, 3 ],
    [ 7, 4, 3, 8, 5, 1, 6, 2 ],
    [ 8, 4, 2, 7, 5, 3, 1, 6 ],
    [ 8, 1, 7, 6, 3, 2, 5, 4 ],
    [ 6, 4, 8, 1, 7, 5, 2, 3 ],
    [ 7, 8, 3, 1, 6, 2, 5, 4 ],
    [ 7, 6, 3, 8, 1, 2, 5, 4 ],
    [ 7, 6, 3, 2, 5, 4, 8, 1 ],
    [ 6, 8, 1, 5, 4, 7, 2, 3 ],
    [ 8, 5, 1, 7, 2, 6, 4, 3 ],
    [ 7, 3, 6, 4, 8, 1, 5, 2 ],
    [ 3, 7, 6, 4, 5, 8, 2, 1 ],
    [ 4, 8, 1, 7, 6, 5, 2, 3 ],
    [ 7, 3, 4, 8, 6, 1, 5, 2 ],
    [ 8, 5, 3, 6, 2, 1, 7, 4 ],
    [ 5, 3, 7, 6, 4, 8, 2, 1 ],
    [ 7, 2, 6, 5, 4, 8, 1, 3 ],
    [ 5, 4, 7, 8, 3, 2, 1, 6 ],
    [ 3, 4, 8, 7, 6, 5, 1, 2 ],
    [ 5, 4, 7, 3, 8, 2, 6, 1 ],
    [ 8, 1, 5, 7, 6, 3, 2, 4 ],
    [ 8, 6, 3, 2, 7, 1, 4, 5 ],
    [ 5, 3, 8, 6, 4, 2, 7, 1 ],
    [ 3, 7, 6, 5, 8, 1, 4, 2 ],
    [ 8, 4, 1, 7, 3, 6, 5, 2 ],
    [ 8, 1, 7, 3, 6, 5, 2, 4 ],
    [ 6, 5, 3, 7, 4, 2, 8, 1 ],
    [ 4, 8, 7, 1, 6, 2, 5, 3 ],
    [ 7, 4, 3, 5, 8, 6, 1, 2 ],
    [ 2, 8, 6, 3, 7, 5, 4, 1 ],
    [ 6, 4, 7, 5, 2, 3, 8, 1 ],
    [ 7, 8, 4, 3, 2, 1, 5, 6 ],
    [ 8, 1, 6, 7, 4, 2, 5, 3 ],
    [ 8, 1, 5, 7, 3, 6, 4, 2 ],
    [ 6, 7, 4, 2, 5, 3, 8, 1 ],
    [ 8, 5, 3, 2, 6, 7, 1, 4 ],
    [ 6, 3, 7, 8, 1, 5, 4, 2 ],
    [ 8, 1, 6, 3, 7, 5, 4, 2 ],
    [ 4, 8, 1, 7, 6, 3, 5, 2 ],
    [ 4, 2, 7, 8, 6, 5, 3, 1 ],
    [ 5, 2, 8, 7, 6, 3, 1, 4 ],
    [ 5, 8, 7, 1, 4, 3, 2, 6 ],
    [ 6, 4, 7, 2, 8, 5, 1, 3 ],
    [ 4, 7, 6, 5, 2, 8, 1, 3 ],
    [ 6, 5, 4, 8, 1, 3, 7, 2 ],
    [ 3, 8, 6, 4, 2, 7, 5, 1 ],
    [ 8, 7, 4, 1, 3, 2, 6, 5 ],
    [ 8, 6, 4, 3, 1, 2, 7, 5 ],
    [ 5, 7, 3, 6, 8, 1, 4, 2 ],
    [ 3, 6, 8, 7, 4, 2, 1, 5 ],
    [ 8, 5, 1, 4, 6, 7, 3, 2 ],
    [ 7, 5, 2, 6, 4, 3, 8, 1 ],
    [ 8, 7, 1, 4, 2, 6, 5, 3 ],
    [ 8, 7, 1, 5, 3, 2, 6, 4 ],
    [ 8, 6, 1, 4, 7, 3, 2, 5 ],
    [ 5, 7, 4, 3, 6, 2, 8, 1 ],
    [ 7, 6, 3, 8, 1, 4, 2, 5 ],
    [ 8, 5, 4, 6, 1, 3, 2, 7 ],
    [ 7, 5, 8, 1, 3, 6, 2, 4 ],
    [ 7, 8, 1, 5, 4, 2, 6, 3 ],
    [ 8, 5, 6, 1, 4, 3, 2, 7 ],
    [ 2, 8, 5, 7, 6, 3, 1, 4 ],
    [ 5, 4, 8, 1, 7, 6, 3, 2 ],
    [ 6, 7, 4, 2, 5, 8, 1, 3 ],
    [ 8, 5, 6, 3, 2, 1, 4, 7 ],
    [ 8, 6, 1, 5, 4, 3, 2, 7 ],
    [ 8, 1, 7, 4, 6, 2, 5, 3 ],
    [ 4, 8, 2, 7, 5, 3, 6, 1 ],
    [ 7, 3, 8, 4, 1, 6, 5, 2 ],
    [ 3, 7, 6, 5, 4, 2, 8, 1 ],
    [ 7, 8, 6, 1, 3, 2, 4, 5 ],
    [ 8, 3, 1, 7, 6, 4, 5, 2 ],
    [ 7, 4, 3, 5, 8, 2, 6, 1 ],
    [ 6, 7, 2, 5, 8, 1, 4, 3 ],
    [ 8, 3, 1, 7, 6, 5, 2, 4 ],
    [ 6, 7, 2, 8, 1, 5, 4, 3 ],
    [ 8, 1, 6, 5, 7, 2, 4, 3 ],
    [ 7, 3, 6, 4, 2, 8, 5, 1 ],
    [ 2, 8, 5, 7, 3, 6, 4, 1 ],
    [ 7, 4, 5, 3, 8, 2, 1, 6 ],
    [ 6, 3, 7, 5, 4, 2, 8, 1 ],
    [ 8, 7, 1, 6, 3, 2, 4, 5 ],
    [ 2, 5, 8, 7, 6, 3, 4, 1 ],
    [ 2, 7, 6, 8, 5, 3, 1, 4 ],
    [ 3, 8, 6, 5, 4, 2, 1, 7 ],
    [ 6, 7, 2, 5, 4, 8, 1, 3 ],
    [ 8, 5, 4, 2, 6, 1, 7, 3 ],
    [ 3, 8, 7, 6, 1, 4, 2, 5 ],
    [ 7, 2, 6, 5, 3, 8, 4, 1 ],
    [ 7, 4, 8, 3, 5, 1, 2, 6 ],
    [ 2, 8, 6, 5, 7, 3, 1, 4 ],
    [ 4, 7, 5, 6, 3, 8, 1, 2 ],
    [ 4, 7, 5, 8, 1, 6, 3, 2 ],
    [ 6, 8, 1, 4, 7, 5, 2, 3 ],
    [ 3, 7, 6, 4, 8, 2, 5, 1 ],
    [ 4, 5, 7, 6, 8, 3, 1, 2 ],
    [ 6, 5, 3, 7, 2, 8, 4, 1 ],
    [ 5, 8, 1, 7, 6, 3, 2, 4 ],
    [ 6, 4, 7, 3, 5, 2, 8, 1 ],
    [ 5, 8, 6, 3, 2, 1, 7, 4 ],
    [ 4, 8, 1, 7, 5, 6, 3, 2 ],
    [ 6, 5, 4, 7, 2, 3, 8, 1 ],
    [ 8, 1, 5, 7, 6, 2, 4, 3 ],
    [ 8, 5, 1, 4, 7, 3, 6, 2 ],
    [ 4, 7, 5, 3, 8, 6, 1, 2 ],
    [ 7, 4, 3, 6, 2, 8, 5, 1 ],
    [ 8, 5, 4, 2, 1, 7, 6, 3 ],
    [ 5, 6, 4, 7, 3, 8, 1, 2 ],
    [ 8, 6, 3, 4, 2, 1, 7, 5 ],
    [ 5, 8, 3, 6, 4, 2, 1, 7 ],
    [ 8, 1, 7, 6, 2, 5, 3, 4 ],
    [ 8, 3, 6, 4, 2, 7, 1, 5 ],
    [ 6, 4, 7, 5, 2, 8, 1, 3 ],
    [ 6, 5, 4, 8, 3, 1, 2, 7 ],
    [ 7, 3, 6, 4, 8, 2, 1, 5 ],
    [ 4, 5, 8, 7, 1, 6, 3, 2 ],
    [ 8, 3, 7, 1, 6, 2, 5, 4 ],
    [ 3, 4, 7, 8, 6, 5, 2, 1 ],
    [ 5, 7, 6, 2, 4, 3, 8, 1 ],
    [ 8, 1, 6, 5, 3, 7, 4, 2 ],
    [ 5, 8, 1, 7, 4, 3, 6, 2 ],
    [ 2, 8, 6, 5, 3, 7, 4, 1 ],
    [ 4, 7, 5, 6, 8, 1, 3, 2 ],
    [ 6, 5, 7, 3, 2, 8, 1, 4 ],
    [ 8, 6, 3, 2, 4, 7, 1, 5 ],
    [ 7, 3, 6, 4, 5, 2, 8, 1 ],
    [ 7, 5, 4, 8, 1, 3, 2, 6 ],
    [ 6, 3, 7, 5, 4, 8, 1, 2 ],
    [ 3, 7, 6, 2, 8, 5, 4, 1 ],
    [ 4, 5, 8, 2, 7, 6, 3, 1 ],
    [ 7, 3, 6, 4, 5, 8, 1, 2 ],
    [ 6, 5, 4, 3, 7, 2, 8, 1 ],
    [ 7, 8, 4, 1, 5, 3, 2, 6 ],
    [ 5, 7, 4, 3, 8, 1, 6, 2 ],
    [ 7, 8, 1, 3, 6, 5, 2, 4 ],
    [ 8, 4, 1, 5, 7, 6, 3, 2 ],
    [ 5, 8, 6, 2, 4, 3, 1, 7 ],
    [ 5, 4, 7, 6, 8, 1, 3, 2 ],
    [ 7, 4, 5, 3, 6, 8, 1, 2 ],
    [ 8, 1, 5, 6, 4, 7, 3, 2 ],
    [ 2, 6, 8, 7, 3, 5, 4, 1 ],
    [ 8, 7, 1, 4, 3, 5, 6, 2 ],
    [ 7, 6, 8, 3, 1, 2, 4, 5 ],
    [ 7, 4, 3, 6, 8, 1, 5, 2 ],
    [ 5, 4, 6, 7, 3, 8, 2, 1 ],
    [ 4, 5, 7, 6, 3, 8, 2, 1 ],
    [ 2, 7, 8, 6, 1, 5, 4, 3 ],
    [ 6, 5, 8, 1, 4, 3, 7, 2 ],
    [ 5, 7, 2, 6, 4, 8, 3, 1 ],
    [ 8, 6, 1, 2, 7, 5, 4, 3 ],
    [ 8, 5, 4, 3, 6, 1, 2, 7 ],
    [ 8, 7, 4, 2, 1, 5, 3, 6 ],
    [ 8, 1, 7, 5, 2, 6, 4, 3 ],
    [ 6, 5, 3, 7, 8, 1, 4, 2 ],
    [ 3, 8, 6, 4, 7, 2, 1, 5 ],
    [ 4, 7, 6, 3, 5, 2, 8, 1 ],
    [ 7, 8, 4, 3, 1, 5, 2, 6 ],
    [ 6, 7, 4, 3, 2, 8, 1, 5 ],
    [ 7, 8, 1, 6, 3, 4, 2, 5 ],
    [ 3, 8, 7, 4, 1, 6, 5, 2 ],
    [ 7, 3, 8, 1, 6, 4, 5, 2 ],
    [ 8, 7, 1, 3, 4, 6, 5, 2 ],
    [ 6, 5, 7, 3, 2, 4, 8, 1 ],
    [ 8, 1, 7, 4, 3, 6, 5, 2 ],
    [ 6, 8, 1, 3, 7, 5, 4, 2 ],
    [ 5, 7, 3, 6, 4, 2, 8, 1 ],
    [ 8, 5, 3, 6, 2, 4, 1, 7 ],
    [ 6, 2, 8, 3, 7, 5, 4, 1 ],
    [ 6, 7, 2, 5, 4, 3, 8, 1 ],
    [ 7, 6, 3, 2, 4, 8, 5, 1 ],
    [ 8, 5, 4, 1, 7, 3, 2, 6 ],
    [ 3, 6, 4, 8, 7, 5, 2, 1 ],
    [ 8, 7, 1, 4, 3, 6, 2, 5 ],
    [ 4, 8, 7, 1, 6, 3, 2, 5 ],
    [ 8, 4, 1, 7, 6, 3, 2, 5 ],
    [ 5, 8, 2, 6, 4, 3, 7, 1 ],
    [ 7, 6, 3, 8, 2, 1, 4, 5 ],
    [ 4, 5, 7, 8, 6, 1, 3, 2 ],
    [ 6, 5, 8, 1, 4, 7, 2, 3 ],
    [ 8, 1, 6, 4, 7, 5, 2, 3 ],
    [ 4, 7, 6, 5, 2, 3, 8, 1 ],
    [ 6, 7, 4, 3, 2, 5, 8, 1 ],
    [ 7, 2, 6, 3, 8, 5, 4, 1 ],
    [ 8, 5, 1, 7, 4, 3, 2, 6 ],
    [ 8, 3, 7, 1, 6, 4, 2, 5 ],
    [ 4, 7, 6, 2, 5, 8, 3, 1 ],
    [ 6, 8, 1, 5, 3, 7, 4, 2 ],
    [ 2, 8, 7, 5, 4, 3, 1, 6 ],
    [ 6, 8, 1, 7, 4, 3, 2, 5 ],
    [ 7, 2, 3, 8, 6, 5, 4, 1 ],
    [ 6, 3, 7, 5, 8, 1, 4, 2 ],
    [ 3, 8, 7, 1, 6, 4, 5, 2 ],
    [ 7, 5, 3, 8, 1, 6, 2, 4 ],
    [ 8, 6, 5, 1, 3, 2, 7, 4 ],
    [ 7, 6, 2, 5, 3, 4, 8, 1 ],
    [ 6, 4, 2, 7, 8, 5, 3, 1 ],
    [ 8, 2, 6, 5, 3, 7, 1, 4 ],
    [ 4, 2, 8, 7, 5, 6, 3, 1 ],
    [ 4, 8, 7, 1, 5, 3, 6, 2 ],
    [ 5, 7, 4, 3, 8, 2, 1, 6 ],
    [ 7, 8, 6, 1, 2, 3, 5, 4 ],
    [ 7, 3, 8, 6, 1, 2, 5, 4 ],
    [ 7, 6, 3, 2, 8, 4, 1, 5 ],
    [ 7, 5, 3, 2, 6, 8, 4, 1 ],
    [ 7, 8, 4, 1, 3, 5, 6, 2 ],
    [ 8, 7, 4, 3, 1, 2, 5, 6 ],
    [ 4, 7, 6, 3, 2, 8, 5, 1 ],
    [ 4, 7, 5, 8, 3, 2, 1, 6 ],
    [ 6, 3, 2, 8, 7, 5, 4, 1 ],
    [ 8, 7, 4, 1, 3, 5, 2, 6 ],
    [ 3, 7, 6, 8, 1, 5, 4, 2 ],
    [ 7, 6, 2, 5, 3, 8, 1, 4 ],
    [ 8, 5, 1, 3, 7, 6, 4, 2 ],
    [ 7, 4, 6, 3, 2, 8, 1, 5 ],
    [ 5, 8, 6, 4, 2, 1, 3, 7 ],
    [ 7, 3, 2, 6, 8, 5, 4, 1 ],
    [ 8, 5, 2, 6, 4, 3, 1, 7 ],
    [ 5, 3, 7, 8, 6, 1, 4, 2 ],
    [ 5, 6, 4, 3, 7, 8, 2, 1 ],
    [ 6, 4, 7, 2, 5, 8, 3, 1 ],
    [ 2, 7, 6, 8, 3, 5, 4, 1 ],
    [ 5, 4, 6, 7, 8, 3, 1, 2 ],
    [ 2, 7, 6, 5, 4, 8, 3, 1 ],
    [ 7, 6, 2, 3, 5, 8, 4, 1 ],
    [ 7, 4, 5, 3, 2, 8, 6, 1 ],
    [ 8, 6, 1, 5, 3, 7, 2, 4 ],
    [ 5, 8, 7, 1, 2, 6, 4, 3 ],
    [ 8, 6, 5, 2, 1, 3, 7, 4 ],
    [ 4, 8, 7, 1, 3, 6, 5, 2 ],
    [ 4, 7, 6, 3, 8, 2, 1, 5 ],
    [ 8, 6, 4, 1, 2, 7, 5, 3 ],
    [ 8, 6, 2, 5, 3, 1, 7, 4 ],
    [ 6, 5, 3, 7, 8, 2, 1, 4 ],
    [ 7, 5, 2, 6, 8, 1, 4, 3 ],
    [ 8, 1, 6, 5, 4, 3, 7, 2 ],
    [ 7, 4, 5, 3, 8, 1, 6, 2 ],
    [ 7, 5, 4, 2, 6, 3, 8, 1 ],
    [ 8, 1, 5, 4, 7, 6, 3, 2 ],
    [ 7, 5, 8, 1, 4, 3, 2, 6 ],
    [ 6, 5, 7, 2, 4, 3, 8, 1 ],
    [ 6, 8, 5, 1, 4, 3, 2, 7 ],
    [ 6, 5, 4, 3, 7, 8, 1, 2 ],
    [ 3, 7, 8, 4, 6, 1, 5, 2 ],
    [ 7, 6, 8, 1, 2, 5, 3, 4 ],
    [ 8, 4, 7, 1, 5, 3, 2, 6 ],
    [ 4, 7, 2, 6, 8, 5, 3, 1 ],
    [ 7, 3, 6, 2, 5, 8, 4, 1 ],
    [ 7, 6, 3, 4, 2, 8, 1, 5 ],
    [ 8, 1, 4, 7, 6, 3, 5, 2 ],
    [ 7, 5, 8, 1, 2, 6, 4, 3 ],
    [ 6, 5, 8, 1, 3, 7, 4, 2 ],
    [ 7, 8, 1, 3, 6, 4, 5, 2 ],
    [ 4, 7, 5, 8, 3, 1, 6, 2 ],
    [ 7, 4, 3, 6, 5, 2, 8, 1 ],
    [ 7, 2, 6, 5, 4, 3, 8, 1 ],
    [ 6, 5, 4, 7, 2, 8, 1, 3 ],
    [ 8, 1, 7, 5, 4, 3, 2, 6 ],
    [ 5, 2, 8, 6, 4, 7, 3, 1 ],
    [ 7, 2, 6, 5, 8, 1, 4, 3 ],
    [ 8, 1, 7, 6, 3, 4, 2, 5 ],
    [ 8, 2, 5, 3, 7, 6, 4, 1 ],
    [ 5, 3, 7, 6, 8, 4, 1, 2 ],
    [ 4, 3, 7, 6, 8, 5, 2, 1 ],
    [ 5, 7, 3, 6, 4, 8, 1, 2 ],
    [ 4, 7, 3, 6, 5, 8, 2, 1 ],
    [ 6, 4, 7, 3, 8, 2, 1, 5 ],
    [ 8, 1, 6, 5, 4, 7, 2, 3 ],
    [ 6, 7, 4, 2, 8, 1, 5, 3 ],
    [ 4, 8, 5, 1, 7, 6, 3, 2 ],
    [ 8, 1, 7, 4, 6, 3, 2, 5 ],
    [ 3, 7, 2, 8, 6, 5, 4, 1 ],
    [ 6, 2, 7, 5, 4, 8, 3, 1 ],
    [ 7, 4, 8, 1, 5, 3, 6, 2 ],
    [ 7, 5, 4, 8, 1, 2, 6, 3 ],
    [ 7, 8, 1, 6, 3, 2, 5, 4 ],
    [ 3, 7, 6, 5, 8, 2, 1, 4 ],
    [ 5, 4, 7, 3, 8, 6, 1, 2 ],
    [ 6, 5, 2, 7, 4, 8, 3, 1 ],
    [ 8, 1, 7, 2, 6, 5, 4, 3 ],
    [ 6, 8, 1, 7, 4, 2, 5, 3 ],
    [ 7, 6, 3, 2, 8, 1, 5, 4 ],
    [ 8, 6, 1, 5, 4, 2, 7, 3 ],
    [ 5, 2, 8, 7, 3, 6, 4, 1 ],
    [ 8, 7, 1, 6, 2, 3, 5, 4 ],
    [ 7, 3, 6, 5, 2, 4, 8, 1 ],
    [ 8, 7, 1, 3, 6, 2, 5, 4 ],
    [ 5, 6, 4, 7, 8, 1, 3, 2 ],
    [ 7, 4, 3, 5, 6, 8, 2, 1 ],
    [ 4, 8, 7, 2, 5, 3, 1, 6 ],
    [ 8, 1, 3, 7, 6, 5, 4, 2 ],
    [ 7, 4, 6, 2, 5, 3, 8, 1 ],
    [ 6, 5, 8, 4, 1, 2, 7, 3 ],
    [ 5, 4, 7, 8, 1, 6, 3, 2 ],
    [ 2, 8, 7, 5, 3, 6, 1, 4 ],
    [ 6, 5, 4, 3, 8, 1, 7, 2 ],
    [ 7, 4, 2, 6, 5, 8, 3, 1 ],
    [ 7, 3, 8, 6, 1, 4, 2, 5 ],
    [ 5, 4, 7, 6, 3, 2, 8, 1 ],
    [ 4, 8, 2, 5, 7, 6, 3, 1 ],
    [ 7, 6, 3, 2, 5, 8, 1, 4 ],
    [ 7, 4, 3, 8, 2, 5, 6, 1 ],
    [ 8, 4, 1, 7, 6, 2, 5, 3 ],
    [ 5, 6, 4, 7, 3, 2, 8, 1 ],
    [ 8, 6, 1, 4, 7, 2, 5, 3 ],
    [ 3, 8, 7, 1, 6, 5, 2, 4 ],
    [ 5, 8, 6, 4, 1, 3, 2, 7 ],
    [ 8, 5, 4, 1, 3, 7, 6, 2 ],
    [ 7, 8, 1, 5, 4, 3, 2, 6 ],
    [ 6, 5, 4, 8, 1, 7, 2, 3 ],
    [ 5, 7, 6, 3, 2, 8, 1, 4 ],
    [ 7, 8, 1, 2, 6, 5, 4, 3 ],
    [ 5, 8, 6, 3, 2, 4, 1, 7 ],
    [ 5, 4, 3, 7, 8, 6, 2, 1 ],
    [ 7, 3, 8, 1, 6, 5, 2, 4 ],
    [ 7, 4, 5, 3, 6, 2, 8, 1 ],
    [ 8, 4, 7, 1, 2, 6, 5, 3 ],
    [ 5, 4, 7, 3, 6, 8, 2, 1 ],
    [ 6, 4, 3, 7, 8, 2, 5, 1 ],
    [ 7, 4, 8, 1, 3, 6, 5, 2 ],
    [ 8, 7, 1, 2, 6, 5, 3, 4 ],
    [ 7, 8, 3, 1, 4, 6, 5, 2 ],
    [ 5, 8, 1, 7, 3, 6, 4, 2 ],
    [ 3, 7, 6, 8, 4, 1, 5, 2 ],
    [ 3, 8, 7, 6, 1, 2, 5, 4 ],
    [ 8, 3, 4, 7, 1, 6, 5, 2 ],
    [ 4, 8, 7, 5, 2, 1, 3, 6 ],
    [ 7, 2, 8, 1, 6, 5, 4, 3 ],
    [ 8, 5, 4, 2, 6, 3, 1, 7 ],
    [ 5, 7, 4, 3, 2, 8, 6, 1 ],
    [ 7, 6, 8, 1, 3, 2, 5, 4 ],
    [ 3, 7, 4, 8, 6, 5, 1, 2 ],
    [ 7, 8, 1, 5, 2, 6, 4, 3 ],
    [ 8, 6, 4, 1, 3, 7, 2, 5 ],
    [ 8, 5, 4, 1, 6, 3, 7, 2 ],
    [ 8, 7, 3, 1, 2, 6, 5, 4 ],
    [ 7, 5, 2, 6, 4, 8, 1, 3 ],
    [ 6, 4, 7, 8, 2, 1, 5, 3 ],
    [ 8, 1, 6, 4, 7, 3, 5, 2 ],
    [ 8, 1, 7, 4, 5, 3, 6, 2 ],
    [ 8, 6, 3, 2, 1, 7, 5, 4 ],
    [ 6, 8, 4, 1, 7, 2, 5, 3 ],
    [ 7, 6, 8, 1, 3, 4, 2, 5 ],
    [ 2, 6, 8, 7, 5, 3, 1, 4 ],
    [ 8, 1, 6, 7, 4, 3, 2, 5 ],
    [ 7, 4, 6, 3, 2, 5, 8, 1 ],
    [ 4, 7, 5, 6, 3, 2, 8, 1 ],
    [ 5, 2, 6, 8, 7, 4, 3, 1 ],
    [ 6, 2, 7, 5, 8, 4, 1, 3 ],
    [ 8, 4, 1, 7, 5, 3, 6, 2 ],
    [ 8, 5, 4, 3, 1, 7, 2, 6 ],
    [ 2, 7, 6, 5, 8, 3, 4, 1 ],
    [ 3, 7, 6, 8, 4, 2, 1, 5 ],
    [ 8, 5, 3, 2, 6, 4, 7, 1 ],
    [ 8, 1, 7, 3, 6, 4, 5, 2 ],
    [ 3, 7, 8, 1, 6, 5, 4, 2 ],
    [ 7, 3, 6, 5, 2, 8, 1, 4 ],
    [ 3, 7, 6, 4, 8, 5, 1, 2 ],
    [ 8, 6, 1, 4, 3, 7, 5, 2 ],
    [ 2, 7, 6, 5, 8, 4, 1, 3 ],
    [ 5, 8, 6, 1, 4, 3, 7, 2 ],
    [ 7, 8, 1, 6, 2, 5, 3, 4 ],
    [ 8, 2, 7, 5, 3, 1, 6, 4 ],
    [ 7, 4, 8, 3, 1, 5, 6, 2 ],
    [ 3, 7, 6, 5, 4, 8, 1, 2 ],
    [ 8, 5, 4, 3, 1, 6, 7, 2 ],
    [ 2, 7, 8, 3, 6, 5, 4, 1 ],
    [ 7, 5, 8, 1, 4, 2, 6, 3 ],
    [ 4, 7, 5, 3, 6, 8, 2, 1 ],
    [ 7, 8, 3, 1, 6, 4, 2, 5 ],
    [ 5, 7, 6, 3, 2, 4, 8, 1 ],
    [ 8, 6, 1, 5, 2, 7, 4, 3 ],
    [ 7, 4, 3, 6, 8, 2, 1, 5 ],
    [ 7, 5, 3, 6, 2, 4, 8, 1 ],
    [ 7, 5, 8, 3, 1, 2, 6, 4 ],
    [ 6, 8, 5, 1, 4, 2, 7, 3 ],
    [ 7, 5, 4, 3, 2, 6, 8, 1 ],
    [ 8, 1, 6, 5, 7, 3, 2, 4 ],
    [ 6, 8, 1, 7, 2, 5, 4, 3 ],
    [ 3, 7, 4, 6, 8, 5, 2, 1 ],
    [ 7, 3, 4, 6, 5, 8, 2, 1 ],
    [ 7, 8, 1, 5, 3, 6, 2, 4 ],
    [ 7, 8, 1, 4, 3, 6, 5, 2 ],
    [ 8, 1, 4, 7, 5, 6, 3, 2 ],
    [ 5, 8, 1, 6, 4, 7, 3, 2 ],
    [ 7, 5, 4, 2, 6, 8, 1, 3 ],
    [ 7, 4, 8, 3, 2, 5, 1, 6 ],
    [ 8, 7, 1, 3, 6, 4, 2, 5 ],
    [ 4, 8, 7, 5, 1, 3, 2, 6 ],
    [ 8, 5, 1, 6, 4, 3, 7, 2 ],
    [ 8, 1, 6, 7, 4, 3, 5, 2 ],
    [ 5, 6, 4, 7, 8, 3, 1, 2 ],
    [ 5, 7, 4, 6, 8, 1, 3, 2 ],
    [ 7, 6, 4, 5, 2, 3, 1, 8 ],
    [ 4, 5, 8, 7, 2, 6, 3, 1 ],
    [ 8, 3, 6, 4, 7, 2, 1, 5 ],
    [ 7, 6, 4, 1, 5, 8, 3, 2 ],
    [ 8, 7, 4, 3, 1, 2, 6, 5 ],
    [ 4, 7, 6, 5, 8, 1, 3, 2 ],
    [ 6, 5, 8, 4, 1, 3, 7, 2 ],
    [ 3, 8, 7, 4, 6, 1, 5, 2 ],
    [ 8, 1, 7, 3, 6, 5, 4, 2 ],
    [ 7, 5, 3, 6, 4, 8, 1, 2 ],
    [ 7, 6, 8, 3, 1, 2, 5, 4 ],
    [ 7, 8, 5, 1, 4, 2, 6, 3 ],
    [ 8, 5, 6, 2, 4, 3, 1, 7 ],
    [ 8, 4, 2, 5, 7, 6, 3, 1 ],
    [ 6, 8, 7, 1, 4, 2, 5, 3 ],
    [ 4, 8, 7, 5, 3, 1, 2, 6 ],
    [ 7, 6, 4, 5, 1, 3, 8, 2 ],
    [ 7, 5, 4, 8, 3, 1, 2, 6 ],
    [ 6, 7, 4, 5, 1, 8, 3, 2 ],
    [ 7, 5, 4, 3, 6, 8, 1, 2 ],
    [ 6, 8, 2, 3, 7, 5, 4, 1 ],
    [ 6, 7, 4, 3, 8, 1, 5, 2 ],
    [ 3, 7, 6, 5, 4, 8, 2, 1 ],
    [ 7, 8, 3, 4, 1, 6, 5, 2 ],
    [ 5, 7, 2, 6, 8, 4, 3, 1 ],
    [ 7, 5, 6, 2, 4, 8, 1, 3 ],
    [ 6, 5, 8, 4, 3, 1, 2, 7 ],
    [ 7, 6, 4, 8, 1, 3, 2, 5 ],
    [ 7, 8, 3, 6, 1, 4, 2, 5 ],
    [ 4, 8, 1, 7, 6, 5, 3, 2 ],
    [ 7, 5, 6, 3, 4, 1, 8, 2 ],
    [ 5, 7, 6, 3, 2, 8, 4, 1 ],
    [ 6, 8, 7, 1, 4, 3, 2, 5 ],
    [ 5, 2, 8, 7, 6, 3, 4, 1 ],
    [ 8, 6, 1, 5, 7, 2, 4, 3 ],
    [ 5, 7, 4, 6, 3, 2, 8, 1 ],
    [ 5, 7, 6, 8, 1, 3, 4, 2 ],
    [ 8, 6, 1, 5, 3, 7, 4, 2 ],
    [ 7, 6, 1, 8, 5, 2, 4, 3 ],
    [ 6, 7, 4, 1, 8, 5, 3, 2 ],
    [ 8, 5, 6, 4, 1, 3, 2, 7 ],
    [ 7, 6, 1, 5, 8, 3, 4, 2 ],
    [ 8, 1, 6, 7, 5, 2, 4, 3 ],
    [ 7, 6, 3, 5, 2, 4, 8, 1 ],
    [ 7, 5, 6, 4, 1, 8, 2, 3 ],
    [ 7, 8, 1, 4, 5, 6, 3, 2 ],
    [ 5, 3, 7, 8, 6, 4, 1, 2 ],
    [ 8, 1, 7, 4, 5, 6, 3, 2 ],
    [ 8, 1, 7, 5, 4, 6, 2, 3 ],
    [ 6, 8, 1, 7, 3, 5, 4, 2 ],
    [ 7, 6, 4, 2, 8, 1, 5, 3 ],
    [ 7, 6, 5, 2, 3, 4, 8, 1 ],
    [ 7, 5, 6, 1, 4, 8, 3, 2 ],
    [ 6, 8, 5, 4, 1, 2, 7, 3 ],
    [ 6, 8, 4, 1, 7, 5, 2, 3 ],
    [ 3, 6, 8, 4, 7, 5, 2, 1 ],
    [ 7, 6, 3, 4, 5, 2, 8, 1 ],
    [ 6, 5, 8, 1, 7, 3, 4, 2 ],
    [ 8, 7, 1, 4, 6, 2, 5, 3 ],
    [ 6, 3, 7, 5, 4, 8, 2, 1 ],
    [ 8, 6, 3, 2, 4, 7, 5, 1 ],
    [ 8, 4, 7, 1, 5, 3, 6, 2 ],
    [ 7, 1, 6, 8, 5, 4, 2, 3 ],
    [ 7, 5, 2, 6, 8, 4, 1, 3 ],
    [ 7, 3, 4, 6, 8, 5, 2, 1 ],
    [ 8, 6, 5, 3, 1, 2, 7, 4 ],
    [ 8, 6, 1, 5, 4, 3, 7, 2 ],
    [ 7, 5, 3, 8, 6, 1, 2, 4 ],
    [ 7, 8, 4, 3, 1, 5, 6, 2 ],
    [ 7, 6, 5, 2, 8, 1, 3, 4 ],
    [ 8, 7, 1, 6, 3, 2, 5, 4 ],
    [ 8, 6, 4, 1, 7, 3, 2, 5 ],
    [ 6, 7, 8, 1, 4, 5, 2, 3 ],
    [ 7, 4, 6, 5, 3, 2, 1, 8 ],
    [ 7, 8, 4, 3, 2, 5, 1, 6 ],
    [ 3, 7, 8, 6, 4, 1, 5, 2 ],
    [ 6, 8, 7, 1, 2, 5, 4, 3 ],
    [ 8, 7, 3, 1, 4, 6, 5, 2 ],
    [ 6, 7, 5, 1, 4, 8, 3, 2 ],
    [ 7, 6, 1, 8, 3, 5, 4, 2 ],
    [ 8, 5, 6, 4, 2, 1, 3, 7 ],
    [ 4, 8, 5, 7, 1, 6, 3, 2 ],
    [ 5, 7, 6, 4, 3, 2, 1, 8 ],
    [ 6, 5, 8, 1, 4, 7, 3, 2 ],
    [ 1, 8, 7, 6, 4, 3, 5, 2 ],
    [ 8, 4, 7, 1, 6, 2, 5, 3 ],
    [ 8, 4, 1, 7, 6, 3, 5, 2 ],
    [ 5, 7, 4, 3, 6, 8, 2, 1 ],
    [ 7, 6, 4, 3, 5, 2, 1, 8 ],
    [ 6, 5, 7, 2, 4, 8, 3, 1 ],
    [ 8, 5, 7, 1, 4, 3, 2, 6 ],
    [ 4, 7, 6, 8, 3, 2, 1, 5 ],
    [ 8, 5, 4, 6, 2, 1, 7, 3 ],
    [ 7, 6, 3, 8, 4, 1, 2, 5 ],
    [ 7, 3, 6, 8, 1, 5, 4, 2 ],
    [ 1, 8, 6, 7, 4, 5, 3, 2 ],
    [ 1, 8, 7, 4, 6, 5, 3, 2 ],
    [ 5, 8, 1, 7, 6, 4, 2, 3 ],
    [ 8, 3, 7, 6, 1, 2, 5, 4 ],
    [ 7, 1, 8, 6, 3, 5, 4, 2 ],
    [ 7, 3, 8, 6, 1, 5, 2, 4 ],
    [ 7, 5, 6, 8, 1, 3, 2, 4 ],
    [ 7, 6, 4, 5, 3, 1, 2, 8 ],
    [ 7, 8, 1, 4, 6, 3, 5, 2 ],
    [ 4, 7, 6, 5, 3, 2, 8, 1 ],
    [ 6, 7, 8, 2, 1, 5, 4, 3 ],
    [ 6, 5, 7, 3, 4, 8, 1, 2 ],
    [ 1, 8, 6, 7, 5, 4, 2, 3 ],
    [ 7, 4, 6, 2, 5, 8, 3, 1 ],
    [ 8, 7, 1, 3, 6, 5, 2, 4 ],
    [ 5, 8, 7, 1, 6, 2, 4, 3 ],
    [ 7, 8, 3, 1, 6, 4, 5, 2 ],
    [ 8, 1, 5, 7, 4, 6, 3, 2 ],
    [ 6, 5, 7, 1, 8, 4, 3, 2 ],
    [ 8, 1, 7, 6, 4, 3, 2, 5 ],
    [ 8, 1, 4, 7, 6, 5, 3, 2 ],
    [ 7, 3, 6, 5, 8, 1, 4, 2 ],
    [ 8, 5, 4, 2, 6, 3, 7, 1 ],
    [ 5, 8, 4, 1, 7, 6, 3, 2 ],
    [ 7, 5, 6, 8, 1, 2, 4, 3 ],
    [ 6, 4, 7, 5, 8, 1, 3, 2 ],
    [ 7, 2, 6, 8, 5, 3, 1, 4 ],
    [ 8, 7, 1, 6, 3, 4, 2, 5 ],
    [ 6, 8, 1, 7, 4, 3, 5, 2 ],
    [ 5, 7, 4, 8, 1, 6, 3, 2 ],
    [ 6, 8, 5, 1, 4, 7, 2, 3 ],
    [ 7, 4, 8, 3, 5, 2, 1, 6 ],
    [ 4, 8, 2, 7, 5, 6, 3, 1 ],
    [ 7, 1, 8, 6, 4, 3, 5, 2 ],
    [ 6, 8, 1, 4, 7, 5, 3, 2 ],
    [ 7, 4, 6, 3, 8, 2, 1, 5 ],
    [ 6, 7, 4, 3, 5, 8, 1, 2 ],
    [ 3, 8, 6, 4, 7, 2, 5, 1 ],
    [ 7, 3, 6, 2, 8, 5, 4, 1 ],
    [ 8, 5, 7, 1, 2, 6, 4, 3 ],
    [ 7, 5, 6, 3, 2, 8, 1, 4 ],
    [ 4, 7, 6, 5, 3, 8, 1, 2 ],
    [ 1, 8, 7, 5, 6, 3, 4, 2 ],
    [ 7, 1, 6, 8, 5, 3, 4, 2 ],
    [ 5, 6, 7, 4, 3, 8, 1, 2 ],
    [ 8, 5, 4, 2, 7, 1, 6, 3 ],
    [ 8, 5, 1, 7, 3, 6, 4, 2 ],
    [ 6, 5, 7, 4, 1, 8, 3, 2 ],
    [ 5, 4, 8, 7, 1, 6, 3, 2 ],
    [ 6, 5, 4, 3, 7, 8, 2, 1 ],
    [ 4, 7, 5, 6, 8, 3, 1, 2 ],
    [ 7, 3, 6, 5, 2, 8, 4, 1 ],
    [ 7, 8, 1, 6, 5, 2, 3, 4 ],
    [ 7, 6, 4, 5, 1, 8, 2, 3 ],
    [ 8, 2, 7, 5, 3, 6, 1, 4 ],
    [ 5, 7, 8, 1, 6, 4, 2, 3 ],
    [ 5, 8, 2, 7, 3, 6, 4, 1 ],
    [ 8, 5, 1, 7, 6, 2, 4, 3 ],
    [ 7, 6, 3, 5, 2, 8, 1, 4 ],
    [ 6, 5, 4, 7, 2, 8, 3, 1 ],
    [ 6, 3, 4, 8, 7, 5, 2, 1 ],
    [ 8, 3, 6, 4, 2, 7, 5, 1 ],
    [ 8, 7, 1, 4, 3, 6, 5, 2 ],
    [ 7, 8, 1, 6, 2, 5, 4, 3 ],
    [ 6, 5, 7, 4, 3, 2, 1, 8 ],
    [ 8, 7, 1, 5, 3, 6, 2, 4 ],
    [ 6, 8, 5, 1, 4, 3, 7, 2 ],
    [ 8, 6, 5, 2, 3, 1, 7, 4 ],
    [ 6, 7, 5, 3, 4, 1, 8, 2 ],
    [ 8, 3, 6, 5, 4, 2, 1, 7 ],
    [ 7, 6, 2, 5, 8, 3, 1, 4 ],
    [ 7, 6, 8, 1, 2, 5, 4, 3 ],
    [ 6, 4, 7, 8, 2, 5, 1, 3 ],
    [ 8, 6, 5, 3, 2, 1, 4, 7 ],
    [ 7, 6, 5, 4, 1, 3, 2, 8 ],
    [ 6, 8, 1, 5, 4, 7, 3, 2 ],
    [ 8, 6, 3, 2, 7, 4, 1, 5 ],
    [ 3, 7, 8, 4, 6, 5, 1, 2 ],
    [ 7, 6, 8, 1, 5, 2, 3, 4 ],
    [ 3, 7, 6, 8, 2, 5, 4, 1 ],
    [ 7, 5, 8, 3, 1, 6, 2, 4 ],
    [ 7, 4, 6, 3, 5, 8, 1, 2 ],
    [ 1, 7, 6, 8, 5, 4, 3, 2 ],
    [ 6, 7, 2, 5, 4, 8, 3, 1 ],
    [ 7, 8, 1, 5, 4, 3, 6, 2 ],
    [ 8, 6, 4, 3, 1, 7, 2, 5 ],
    [ 7, 6, 3, 4, 5, 8, 1, 2 ],
    [ 7, 5, 6, 3, 2, 4, 8, 1 ],
    [ 2, 7, 6, 8, 5, 4, 1, 3 ],
    [ 2, 7, 8, 6, 5, 3, 1, 4 ],
    [ 5, 7, 4, 3, 8, 2, 6, 1 ],
    [ 7, 5, 4, 2, 6, 8, 3, 1 ],
    [ 8, 3, 7, 4, 1, 6, 5, 2 ],
    [ 8, 7, 1, 6, 2, 5, 3, 4 ],
    [ 7, 2, 6, 5, 8, 3, 4, 1 ],
    [ 1, 7, 8, 5, 6, 4, 3, 2 ],
    [ 7, 4, 5, 6, 3, 2, 8, 1 ],
    [ 7, 5, 1, 8, 6, 4, 2, 3 ],
    [ 8, 4, 2, 7, 5, 3, 6, 1 ],
    [ 4, 8, 7, 2, 5, 3, 6, 1 ],
    [ 8, 1, 7, 5, 6, 3, 2, 4 ],
    [ 8, 1, 7, 5, 6, 2, 4, 3 ],
    [ 6, 7, 8, 1, 5, 2, 4, 3 ],
    [ 5, 6, 7, 4, 3, 2, 8, 1 ],
    [ 5, 7, 8, 3, 1, 6, 4, 2 ],
    [ 8, 5, 3, 6, 4, 2, 1, 7 ],
    [ 8, 7, 3, 1, 6, 2, 5, 4 ],
    [ 7, 8, 4, 1, 5, 3, 6, 2 ],
    [ 7, 5, 6, 1, 8, 3, 4, 2 ],
    [ 8, 1, 6, 7, 4, 5, 2, 3 ],
    [ 5, 7, 3, 8, 6, 1, 4, 2 ],
    [ 6, 7, 4, 3, 5, 2, 8, 1 ],
    [ 7, 8, 4, 3, 5, 1, 2, 6 ],
    [ 4, 7, 2, 8, 6, 5, 3, 1 ],
    [ 7, 4, 5, 6, 8, 1, 3, 2 ],
    [ 7, 5, 3, 6, 8, 1, 4, 2 ],
    [ 8, 7, 6, 1, 3, 2, 4, 5 ],
    [ 5, 8, 1, 7, 6, 3, 4, 2 ],
    [ 7, 6, 5, 2, 3, 8, 1, 4 ],
    [ 8, 4, 7, 1, 6, 3, 2, 5 ],
    [ 6, 5, 4, 7, 3, 8, 1, 2 ],
    [ 6, 7, 4, 8, 1, 5, 2, 3 ],
    [ 7, 6, 5, 1, 8, 3, 2, 4 ],
    [ 8, 5, 6, 3, 2, 1, 7, 4 ],
    [ 3, 7, 6, 5, 8, 2, 4, 1 ],
    [ 3, 8, 6, 5, 4, 2, 7, 1 ],
    [ 6, 7, 4, 5, 2, 3, 8, 1 ],
    [ 7, 6, 3, 8, 2, 1, 5, 4 ],
    [ 4, 8, 7, 5, 2, 3, 1, 6 ],
    [ 4, 7, 6, 3, 8, 2, 5, 1 ],
    [ 7, 4, 5, 8, 1, 6, 3, 2 ],
    [ 3, 7, 6, 8, 4, 2, 5, 1 ],
    [ 8, 5, 4, 6, 1, 3, 7, 2 ],
    [ 8, 1, 6, 4, 7, 5, 3, 2 ],
    [ 6, 7, 3, 5, 4, 2, 8, 1 ],
    [ 8, 7, 2, 5, 3, 1, 6, 4 ],
    [ 7, 3, 8, 4, 6, 1, 5, 2 ],
    [ 7, 4, 3, 8, 5, 2, 6, 1 ],
    [ 7, 5, 8, 1, 4, 3, 6, 2 ],
    [ 7, 3, 6, 5, 8, 2, 1, 4 ],
    [ 7, 1, 8, 5, 6, 3, 4, 2 ],
    [ 8, 6, 1, 5, 7, 3, 2, 4 ],
    [ 6, 4, 7, 8, 1, 5, 3, 2 ],
    [ 3, 7, 8, 6, 1, 5, 4, 2 ],
    [ 7, 8, 1, 6, 3, 5, 2, 4 ],
    [ 5, 8, 6, 4, 3, 1, 2, 7 ],
    [ 5, 7, 6, 2, 4, 8, 3, 1 ],
    [ 8, 6, 4, 1, 7, 2, 5, 3 ],
    [ 7, 3, 6, 4, 8, 2, 5, 1 ],
    [ 1, 7, 8, 6, 5, 3, 4, 2 ],
    [ 6, 7, 5, 2, 4, 3, 8, 1 ],
    [ 3, 7, 6, 5, 8, 4, 1, 2 ],
    [ 8, 5, 6, 3, 2, 4, 1, 7 ],
    [ 5, 8, 6, 3, 4, 2, 1, 7 ],
    [ 7, 5, 6, 2, 8, 1, 4, 3 ],
    [ 6, 2, 7, 8, 5, 4, 1, 3 ],
    [ 8, 7, 6, 1, 2, 3, 5, 4 ],
    [ 7, 6, 1, 4, 8, 5, 3, 2 ],
    [ 6, 3, 8, 2, 7, 5, 4, 1 ],
    [ 8, 6, 1, 5, 4, 7, 2, 3 ],
    [ 7, 4, 6, 5, 1, 8, 3, 2 ],
    [ 7, 6, 4, 3, 2, 5, 8, 1 ],
    [ 4, 7, 5, 8, 6, 1, 3, 2 ],
    [ 5, 8, 2, 7, 6, 3, 1, 4 ],
    [ 7, 6, 5, 4, 1, 2, 8, 3 ],
    [ 6, 3, 8, 7, 4, 2, 1, 5 ],
    [ 4, 7, 5, 3, 8, 6, 2, 1 ],
    [ 5, 8, 6, 3, 2, 7, 1, 4 ],
    [ 8, 7, 1, 5, 2, 6, 4, 3 ],
    [ 6, 8, 5, 4, 1, 3, 2, 7 ],
    [ 7, 5, 8, 1, 4, 6, 2, 3 ],
    [ 6, 5, 7, 3, 8, 2, 1, 4 ],
    [ 6, 7, 5, 4, 2, 1, 8, 3 ],
    [ 8, 2, 7, 5, 4, 3, 1, 6 ],
    [ 5, 7, 6, 4, 1, 8, 3, 2 ],
    [ 7, 6, 2, 5, 8, 1, 4, 3 ],
    [ 6, 7, 8, 1, 3, 5, 4, 2 ],
    [ 7, 8, 5, 1, 3, 6, 2, 4 ],
    [ 6, 1, 7, 8, 5, 4, 3, 2 ],
    [ 6, 5, 3, 7, 4, 8, 2, 1 ],
    [ 7, 8, 5, 3, 1, 2, 6, 4 ],
    [ 5, 7, 6, 4, 2, 3, 8, 1 ],
    [ 7, 5, 8, 1, 6, 2, 4, 3 ],
    [ 8, 4, 7, 5, 1, 3, 2, 6 ],
    [ 7, 6, 3, 8, 1, 5, 2, 4 ],
    [ 4, 8, 7, 1, 5, 6, 3, 2 ],
    [ 7, 6, 5, 2, 4, 3, 1, 8 ],
    [ 7, 4, 5, 8, 3, 2, 1, 6 ],
    [ 7, 5, 4, 8, 1, 6, 2, 3 ],
    [ 3, 7, 6, 8, 4, 5, 1, 2 ],
    [ 8, 5, 4, 6, 2, 3, 1, 7 ],
    [ 7, 3, 8, 1, 6, 5, 4, 2 ],
    [ 7, 2, 6, 5, 4, 8, 3, 1 ],
    [ 4, 8, 7, 1, 6, 3, 5, 2 ],
    [ 8, 4, 5, 1, 7, 6, 3, 2 ],
    [ 5, 8, 6, 4, 2, 1, 7, 3 ],
    [ 8, 1, 7, 4, 6, 5, 2, 3 ],
    [ 7, 6, 1, 8, 4, 5, 2, 3 ],
    [ 4, 7, 6, 8, 1, 5, 3, 2 ],
    [ 7, 3, 6, 4, 5, 8, 2, 1 ],
    [ 7, 6, 3, 5, 1, 8, 4, 2 ],
    [ 4, 7, 3, 6, 8, 5, 2, 1 ],
    [ 6, 4, 8, 7, 1, 5, 2, 3 ],
    [ 7, 2, 8, 3, 6, 5, 4, 1 ],
    [ 7, 5, 6, 3, 1, 8, 4, 2 ],
    [ 7, 2, 6, 8, 5, 1, 4, 3 ],
    [ 8, 6, 5, 1, 2, 7, 4, 3 ],
    [ 7, 6, 5, 3, 1, 4, 8, 2 ],
    [ 6, 4, 3, 7, 8, 5, 2, 1 ],
    [ 6, 5, 4, 7, 8, 1, 3, 2 ],
    [ 7, 6, 1, 5, 4, 8, 3, 2 ],
    [ 8, 4, 7, 1, 3, 6, 5, 2 ],
    [ 7, 6, 3, 8, 2, 4, 1, 5 ],
    [ 6, 4, 8, 1, 7, 5, 3, 2 ],
    [ 7, 4, 6, 3, 2, 8, 5, 1 ],
    [ 6, 3, 7, 5, 8, 4, 1, 2 ],
    [ 5, 4, 6, 7, 8, 3, 2, 1 ],
    [ 7, 2, 6, 8, 3, 5, 4, 1 ],
    [ 5, 7, 1, 8, 6, 4, 3, 2 ],
    [ 7, 5, 6, 4, 1, 3, 8, 2 ],
    [ 4, 8, 5, 2, 7, 6, 3, 1 ],
    [ 7, 6, 8, 1, 4, 2, 5, 3 ],
    [ 4, 7, 8, 5, 3, 2, 1, 6 ],
    [ 6, 8, 5, 1, 3, 7, 4, 2 ],
    [ 6, 7, 3, 5, 4, 8, 1, 2 ],
    [ 7, 8, 1, 6, 4, 2, 5, 3 ],
    [ 7, 4, 8, 3, 5, 1, 6, 2 ],
    [ 2, 7, 8, 6, 3, 5, 4, 1 ],
    [ 8, 7, 4, 1, 3, 6, 2, 5 ],
    [ 7, 4, 8, 1, 5, 6, 3, 2 ],
    [ 6, 2, 8, 7, 5, 3, 1, 4 ],
    [ 8, 7, 1, 4, 6, 3, 2, 5 ],
    [ 7, 6, 4, 3, 2, 8, 1, 5 ],
    [ 7, 5, 6, 4, 2, 1, 8, 3 ],
    [ 8, 1, 6, 7, 3, 5, 4, 2 ],
    [ 2, 7, 8, 6, 5, 1, 4, 3 ],
    [ 7, 8, 6, 1, 3, 2, 5, 4 ],
    [ 8, 7, 4, 1, 5, 3, 2, 6 ],
    [ 7, 5, 4, 6, 3, 1, 8, 2 ],
    [ 7, 6, 8, 1, 3, 5, 2, 4 ],
    [ 7, 3, 6, 4, 8, 5, 1, 2 ],
    [ 6, 5, 8, 4, 1, 7, 2, 3 ],
    [ 7, 5, 4, 8, 1, 3, 6, 2 ],
    [ 7, 8, 1, 3, 6, 5, 4, 2 ],
    [ 8, 7, 4, 3, 1, 5, 2, 6 ],
    [ 6, 5, 2, 7, 8, 4, 3, 1 ],
    [ 7, 5, 2, 6, 4, 8, 3, 1 ],
    [ 8, 7, 1, 5, 4, 2, 6, 3 ],
    [ 7, 5, 8, 4, 1, 3, 2, 6 ],
    [ 6, 7, 5, 1, 8, 3, 4, 2 ],
    [ 5, 7, 8, 1, 6, 3, 4, 2 ],
    [ 6, 5, 7, 3, 4, 2, 8, 1 ],
    [ 8, 1, 5, 6, 7, 4, 3, 2 ],
    [ 8, 4, 7, 5, 2, 1, 3, 6 ],
    [ 2, 5, 8, 7, 6, 4, 3, 1 ],
    [ 6, 7, 5, 3, 1, 8, 4, 2 ],
    [ 8, 6, 1, 7, 4, 3, 2, 5 ],
    [ 7, 1, 8, 4, 6, 5, 3, 2 ],
    [ 7, 4, 6, 8, 1, 3, 5, 2 ],
    [ 5, 3, 6, 8, 7, 4, 2, 1 ],
    [ 7, 8, 4, 1, 3, 6, 5, 2 ],
    [ 8, 1, 7, 5, 3, 6, 4, 2 ],
    [ 4, 7, 6, 2, 8, 5, 3, 1 ],
    [ 2, 8, 6, 7, 3, 5, 4, 1 ],
    [ 5, 4, 8, 2, 7, 6, 3, 1 ],
    [ 8, 7, 1, 4, 5, 3, 6, 2 ],
    [ 5, 8, 6, 4, 2, 3, 1, 7 ],
    [ 7, 6, 4, 8, 1, 2, 5, 3 ],
    [ 8, 2, 5, 7, 6, 3, 1, 4 ],
    [ 2, 8, 6, 5, 7, 3, 4, 1 ],
    [ 5, 3, 7, 6, 8, 4, 2, 1 ],
    [ 8, 5, 1, 6, 4, 7, 3, 2 ],
    [ 6, 5, 3, 7, 8, 2, 4, 1 ],
    [ 7, 6, 5, 3, 2, 4, 1, 8 ],
    [ 8, 1, 7, 4, 6, 3, 5, 2 ],
    [ 7, 4, 8, 5, 3, 1, 2, 6 ],
    [ 7, 4, 2, 6, 8, 5, 3, 1 ],
    [ 6, 7, 5, 2, 8, 1, 4, 3 ],
    [ 6, 7, 5, 3, 4, 2, 1, 8 ],
    [ 7, 6, 4, 1, 8, 3, 5, 2 ],
    [ 8, 7, 5, 2, 1, 3, 6, 4 ],
    [ 7, 6, 1, 8, 4, 3, 5, 2 ],
    [ 8, 6, 5, 1, 4, 2, 7, 3 ],
    [ 7, 5, 6, 3, 8, 1, 2, 4 ],
    [ 7, 6, 3, 4, 8, 2, 1, 5 ],
    [ 7, 8, 1, 6, 3, 4, 5, 2 ],
    [ 7, 6, 8, 1, 4, 3, 2, 5 ],
    [ 8, 5, 1, 7, 4, 3, 6, 2 ],
    [ 8, 7, 4, 2, 5, 1, 3, 6 ],
    [ 6, 7, 4, 2, 8, 5, 1, 3 ],
    [ 6, 7, 1, 8, 5, 3, 4, 2 ],
    [ 8, 1, 7, 6, 3, 4, 5, 2 ],
    [ 4, 5, 7, 8, 6, 3, 1, 2 ],
    [ 7, 6, 4, 3, 5, 1, 8, 2 ],
    [ 7, 5, 4, 3, 6, 2, 8, 1 ],
    [ 7, 6, 5, 1, 8, 2, 4, 3 ],
    [ 7, 1, 5, 8, 6, 4, 3, 2 ],
    [ 7, 8, 5, 1, 2, 6, 4, 3 ],
    [ 4, 7, 8, 5, 3, 1, 6, 2 ],
    [ 6, 7, 5, 2, 4, 8, 1, 3 ],
    [ 7, 4, 8, 1, 6, 5, 2, 3 ],
    [ 5, 7, 6, 3, 4, 8, 1, 2 ],
    [ 4, 8, 7, 6, 1, 3, 2, 5 ],
    [ 7, 4, 5, 3, 8, 6, 1, 2 ],
    [ 6, 4, 7, 5, 8, 2, 1, 3 ],
    [ 8, 6, 1, 7, 4, 2, 5, 3 ],
    [ 5, 7, 6, 4, 2, 8, 1, 3 ],
    [ 7, 4, 6, 1, 8, 5, 3, 2 ],
    [ 8, 1, 6, 5, 7, 3, 4, 2 ],
    [ 1, 8, 7, 5, 4, 6, 3, 2 ],
    [ 7, 6, 5, 2, 4, 1, 8, 3 ],
    [ 2, 8, 5, 7, 6, 3, 4, 1 ],
    [ 7, 8, 5, 1, 4, 3, 2, 6 ],
    [ 7, 3, 8, 6, 4, 1, 2, 5 ],
    [ 3, 7, 6, 8, 5, 1, 4, 2 ],
    [ 6, 5, 7, 4, 3, 1, 8, 2 ],
    [ 8, 5, 4, 2, 6, 7, 1, 3 ],
    [ 7, 5, 3, 8, 1, 6, 4, 2 ],
    [ 5, 7, 6, 4, 8, 1, 2, 3 ],
    [ 5, 8, 7, 4, 1, 3, 2, 6 ],
    [ 4, 5, 8, 7, 6, 2, 1, 3 ],
    [ 3, 7, 4, 8, 6, 5, 2, 1 ],
    [ 7, 4, 6, 3, 5, 2, 8, 1 ],
    [ 5, 7, 6, 3, 8, 1, 4, 2 ],
    [ 7, 6, 8, 3, 2, 1, 4, 5 ],
    [ 6, 8, 1, 5, 7, 4, 2, 3 ],
    [ 8, 7, 1, 2, 6, 5, 4, 3 ],
    [ 7, 8, 3, 1, 6, 5, 2, 4 ],
    [ 6, 8, 1, 5, 7, 3, 4, 2 ],
    [ 7, 6, 4, 2, 5, 8, 1, 3 ],
    [ 6, 7, 1, 8, 4, 5, 3, 2 ],
    [ 1, 8, 7, 5, 6, 4, 2, 3 ],
    [ 7, 5, 1, 8, 4, 6, 3, 2 ],
    [ 3, 8, 7, 6, 1, 4, 5, 2 ],
    [ 5, 8, 2, 6, 4, 7, 3, 1 ],
    [ 3, 8, 7, 6, 4, 1, 2, 5 ],
    [ 8, 5, 6, 1, 4, 3, 7, 2 ],
    [ 6, 5, 4, 8, 7, 1, 2, 3 ],
    [ 7, 4, 3, 5, 8, 6, 2, 1 ],
    [ 6, 8, 7, 3, 2, 1, 4, 5 ],
    [ 4, 7, 6, 5, 8, 2, 1, 3 ],
    [ 5, 7, 8, 1, 4, 6, 3, 2 ],
    [ 5, 4, 7, 8, 3, 2, 6, 1 ],
    [ 3, 8, 7, 6, 1, 5, 2, 4 ],
    [ 7, 6, 1, 5, 8, 4, 2, 3 ],
    [ 5, 8, 6, 2, 4, 3, 7, 1 ],
    [ 5, 7, 6, 8, 1, 4, 2, 3 ],
    [ 5, 4, 7, 6, 8, 3, 1, 2 ],
    [ 7, 6, 3, 2, 8, 4, 5, 1 ],
    [ 8, 7, 1, 3, 6, 4, 5, 2 ],
    [ 6, 5, 4, 7, 8, 2, 1, 3 ],
    [ 7, 3, 6, 5, 4, 8, 1, 2 ],
    [ 6, 5, 7, 3, 8, 1, 4, 2 ],
    [ 6, 7, 5, 8, 1, 2, 4, 3 ],
    [ 7, 6, 2, 5, 4, 3, 8, 1 ],
    [ 7, 6, 5, 3, 4, 1, 2, 8 ],
    [ 7, 6, 8, 1, 3, 4, 5, 2 ],
    [ 8, 1, 5, 7, 6, 3, 4, 2 ],
    [ 7, 6, 3, 4, 2, 8, 5, 1 ],
    [ 5, 8, 3, 6, 4, 2, 7, 1 ],
    [ 8, 6, 3, 4, 2, 7, 1, 5 ],
    [ 2, 8, 6, 7, 5, 3, 1, 4 ],
    [ 8, 1, 6, 7, 5, 3, 2, 4 ],
    [ 3, 7, 6, 4, 8, 5, 2, 1 ],
    [ 7, 4, 3, 8, 5, 6, 1, 2 ],
    [ 8, 5, 3, 6, 2, 4, 7, 1 ],
    [ 7, 4, 3, 6, 5, 8, 2, 1 ],
    [ 7, 4, 6, 5, 2, 3, 8, 1 ],
    [ 4, 7, 8, 1, 6, 5, 3, 2 ],
    [ 6, 5, 7, 8, 1, 4, 2, 3 ],
    [ 7, 4, 6, 5, 8, 1, 2, 3 ],
    [ 5, 7, 6, 3, 8, 2, 1, 4 ],
    [ 5, 2, 7, 8, 6, 4, 3, 1 ],
    [ 8, 5, 2, 3, 7, 6, 4, 1 ],
    [ 7, 3, 6, 8, 4, 2, 1, 5 ],
    [ 6, 4, 7, 3, 8, 2, 5, 1 ],
    [ 7, 6, 5, 4, 2, 1, 3, 8 ],
    [ 8, 2, 6, 5, 7, 3, 1, 4 ],
    [ 8, 1, 6, 5, 7, 4, 2, 3 ],
    [ 7, 5, 4, 3, 8, 1, 6, 2 ],
    [ 7, 6, 5, 1, 3, 8, 4, 2 ],
    [ 6, 7, 5, 4, 3, 1, 2, 8 ],
    [ 7, 1, 6, 8, 4, 5, 3, 2 ],
    [ 8, 3, 7, 1, 6, 4, 5, 2 ],
    [ 1, 7, 8, 6, 4, 5, 3, 2 ],
    [ 6, 7, 5, 4, 1, 8, 2, 3 ],
    [ 5, 7, 4, 8, 3, 2, 1, 6 ],
    [ 6, 7, 5, 3, 2, 4, 8, 1 ],
    [ 8, 6, 3, 7, 2, 1, 4, 5 ],
    [ 3, 6, 8, 7, 4, 2, 5, 1 ],
    [ 8, 6, 5, 1, 3, 7, 2, 4 ],
    [ 8, 4, 1, 7, 6, 5, 2, 3 ],
    [ 6, 7, 5, 4, 1, 3, 8, 2 ],
    [ 6, 7, 4, 5, 8, 1, 2, 3 ],
    [ 7, 1, 6, 5, 8, 4, 3, 2 ],
    [ 8, 1, 7, 5, 4, 3, 6, 2 ],
    [ 6, 4, 7, 2, 8, 5, 3, 1 ],
    [ 8, 5, 2, 6, 4, 3, 7, 1 ],
    [ 8, 1, 7, 6, 2, 5, 4, 3 ],
    [ 5, 8, 1, 7, 4, 6, 3, 2 ],
    [ 1, 8, 7, 6, 3, 5, 4, 2 ],
    [ 1, 7, 8, 6, 5, 4, 2, 3 ],
    [ 7, 1, 8, 5, 6, 4, 2, 3 ],
    [ 6, 5, 4, 3, 8, 7, 1, 2 ],
    [ 7, 6, 2, 5, 3, 8, 4, 1 ],
    [ 5, 3, 8, 6, 4, 7, 2, 1 ],
    [ 8, 2, 5, 7, 3, 6, 4, 1 ],
    [ 5, 4, 7, 6, 3, 8, 2, 1 ],
    [ 4, 7, 5, 8, 3, 2, 6, 1 ],
    [ 7, 8, 1, 5, 6, 2, 4, 3 ],
    [ 8, 6, 1, 3, 7, 5, 4, 2 ],
    [ 8, 7, 1, 5, 4, 3, 2, 6 ],
    [ 7, 6, 5, 8, 1, 2, 3, 4 ],
    [ 5, 6, 7, 8, 1, 4, 3, 2 ],
    [ 6, 5, 4, 7, 3, 2, 8, 1 ],
    [ 6, 4, 7, 3, 5, 8, 2, 1 ],
    [ 7, 6, 3, 5, 4, 2, 1, 8 ],
    [ 7, 5, 4, 6, 2, 8, 1, 3 ],
    [ 8, 5, 3, 2, 6, 7, 4, 1 ],
    [ 5, 8, 6, 4, 1, 3, 7, 2 ],
    [ 4, 8, 7, 5, 2, 1, 6, 3 ],
    [ 4, 5, 7, 6, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 3, 1, 2, 8 ],
    [ 3, 8, 4, 7, 6, 5, 1, 2 ],
    [ 8, 2, 6, 5, 3, 7, 4, 1 ],
    [ 8, 7, 4, 1, 2, 6, 5, 3 ],
    [ 7, 5, 8, 1, 6, 3, 2, 4 ],
    [ 8, 1, 7, 6, 4, 2, 5, 3 ],
    [ 7, 1, 8, 6, 4, 5, 2, 3 ],
    [ 4, 7, 8, 5, 1, 6, 3, 2 ],
    [ 2, 6, 8, 7, 5, 3, 4, 1 ],
    [ 8, 3, 7, 1, 6, 5, 2, 4 ],
    [ 6, 4, 7, 5, 2, 8, 3, 1 ],
    [ 3, 7, 6, 8, 5, 2, 1, 4 ],
    [ 2, 8, 7, 5, 6, 3, 1, 4 ],
    [ 7, 6, 4, 2, 5, 3, 8, 1 ],
    [ 7, 4, 6, 3, 8, 1, 5, 2 ],
    [ 8, 5, 3, 6, 2, 7, 1, 4 ],
    [ 8, 1, 7, 6, 5, 2, 3, 4 ],
    [ 1, 8, 7, 6, 5, 2, 4, 3 ],
    [ 8, 7, 3, 1, 6, 4, 2, 5 ],
    [ 7, 4, 6, 8, 1, 5, 2, 3 ],
    [ 6, 7, 5, 4, 2, 3, 1, 8 ],
    [ 8, 5, 4, 3, 7, 1, 2, 6 ],
    [ 7, 4, 6, 5, 2, 8, 1, 3 ],
    [ 7, 6, 2, 5, 4, 8, 1, 3 ],
    [ 5, 6, 8, 1, 7, 4, 3, 2 ],
    [ 6, 2, 8, 7, 3, 5, 4, 1 ],
    [ 7, 3, 6, 8, 4, 1, 5, 2 ],
    [ 6, 8, 1, 7, 5, 2, 4, 3 ],
    [ 1, 8, 5, 7, 6, 4, 3, 2 ],
    [ 1, 8, 7, 6, 4, 5, 2, 3 ],
    [ 7, 5, 8, 4, 1, 2, 6, 3 ],
    [ 7, 8, 4, 5, 1, 3, 2, 6 ],
    [ 8, 7, 4, 1, 3, 5, 6, 2 ],
    [ 6, 5, 4, 8, 3, 1, 7, 2 ],
    [ 5, 8, 6, 1, 4, 7, 3, 2 ],
    [ 7, 8, 6, 3, 1, 2, 4, 5 ],
    [ 8, 1, 5, 7, 6, 4, 2, 3 ],
    [ 6, 7, 3, 8, 1, 5, 4, 2 ],
    [ 7, 5, 3, 6, 2, 8, 4, 1 ],
    [ 6, 1, 8, 7, 5, 3, 4, 2 ],
    [ 5, 7, 4, 8, 3, 1, 6, 2 ],
    [ 8, 3, 4, 7, 6, 1, 5, 2 ],
    [ 6, 5, 3, 7, 8, 4, 1, 2 ],
    [ 8, 5, 4, 1, 6, 7, 3, 2 ],
    [ 7, 4, 8, 3, 2, 5, 6, 1 ],
    [ 4, 7, 6, 5, 2, 8, 3, 1 ],
    [ 6, 8, 1, 7, 4, 5, 2, 3 ],
    [ 7, 8, 1, 6, 4, 3, 2, 5 ],
    [ 7, 6, 2, 3, 8, 5, 4, 1 ],
    [ 5, 4, 7, 3, 8, 6, 2, 1 ],
    [ 8, 5, 4, 7, 1, 3, 2, 6 ],
    [ 6, 7, 2, 5, 8, 4, 1, 3 ],
    [ 1, 8, 6, 7, 5, 3, 4, 2 ],
    [ 7, 8, 1, 4, 6, 5, 2, 3 ],
    [ 8, 6, 5, 2, 1, 7, 3, 4 ],
    [ 8, 5, 4, 6, 3, 1, 2, 7 ],
    [ 8, 6, 1, 4, 7, 3, 5, 2 ],
    [ 4, 5, 8, 7, 6, 1, 3, 2 ],
    [ 6, 7, 4, 8, 2, 1, 5, 3 ],
    [ 7, 8, 6, 1, 3, 4, 2, 5 ],
    [ 4, 8, 7, 6, 1, 2, 5, 3 ],
    [ 7, 8, 6, 1, 2, 5, 3, 4 ],
    [ 5, 2, 8, 6, 7, 4, 3, 1 ],
    [ 5, 8, 7, 1, 3, 6, 4, 2 ],
    [ 7, 6, 1, 8, 5, 3, 2, 4 ],
    [ 3, 7, 8, 6, 4, 2, 1, 5 ],
    [ 6, 8, 1, 7, 5, 3, 2, 4 ],
    [ 8, 6, 3, 2, 7, 1, 5, 4 ],
    [ 8, 7, 4, 2, 1, 5, 6, 3 ],
    [ 6, 4, 7, 8, 3, 2, 1, 5 ],
    [ 6, 4, 7, 5, 3, 8, 1, 2 ],
    [ 7, 5, 1, 6, 8, 4, 3, 2 ],
    [ 6, 7, 5, 3, 8, 1, 2, 4 ],
    [ 7, 6, 3, 5, 4, 1, 8, 2 ],
    [ 7, 5, 6, 2, 4, 3, 8, 1 ],
    [ 5, 7, 4, 3, 8, 6, 1, 2 ],
    [ 7, 5, 4, 6, 1, 8, 3, 2 ],
    [ 6, 7, 4, 3, 8, 2, 1, 5 ],
    [ 6, 7, 5, 8, 1, 3, 2, 4 ],
    [ 5, 8, 7, 1, 4, 3, 6, 2 ],
    [ 5, 8, 1, 6, 7, 4, 3, 2 ],
    [ 6, 7, 8, 1, 5, 3, 2, 4 ],
    [ 7, 4, 5, 6, 3, 8, 1, 2 ],
    [ 7, 3, 8, 6, 1, 4, 5, 2 ],
    [ 7, 8, 1, 5, 6, 3, 2, 4 ],
    [ 5, 4, 7, 8, 6, 1, 3, 2 ],
    [ 5, 6, 7, 4, 8, 1, 3, 2 ],
    [ 5, 7, 6, 1, 8, 4, 3, 2 ],
    [ 5, 7, 3, 6, 4, 8, 2, 1 ],
    [ 6, 1, 8, 5, 7, 4, 3, 2 ],
    [ 7, 6, 3, 2, 5, 8, 4, 1 ],
    [ 7, 5, 6, 3, 4, 2, 1, 8 ],
    [ 7, 1, 8, 6, 5, 3, 2, 4 ],
    [ 2, 8, 7, 5, 4, 3, 6, 1 ],
    [ 8, 6, 2, 5, 3, 7, 1, 4 ],
    [ 7, 4, 5, 8, 3, 1, 6, 2 ],
    [ 7, 6, 8, 3, 1, 4, 2, 5 ],
    [ 8, 2, 6, 3, 7, 5, 4, 1 ],
    [ 7, 6, 4, 3, 8, 1, 2, 5 ],
    [ 7, 5, 6, 4, 2, 3, 1, 8 ],
    [ 8, 6, 1, 7, 2, 5, 4, 3 ],
    [ 7, 5, 4, 6, 8, 1, 2, 3 ],
    [ 5, 7, 6, 3, 4, 2, 8, 1 ],
    [ 7, 2, 8, 6, 1, 5, 4, 3 ],
    [ 4, 7, 6, 3, 5, 8, 2, 1 ],
    [ 7, 8, 2, 1, 6, 5, 4, 3 ],
    [ 7, 4, 5, 3, 8, 2, 6, 1 ],
    [ 6, 5, 7, 3, 2, 8, 4, 1 ],
    [ 8, 7, 5, 1, 3, 2, 6, 4 ],
    [ 7, 8, 1, 5, 3, 6, 4, 2 ],
    [ 6, 7, 4, 5, 2, 8, 1, 3 ],
    [ 8, 5, 4, 1, 7, 3, 6, 2 ],
    [ 5, 8, 6, 3, 2, 4, 7, 1 ],
    [ 8, 3, 7, 6, 1, 4, 2, 5 ],
    [ 8, 6, 5, 1, 4, 3, 2, 7 ],
    [ 8, 5, 4, 3, 6, 1, 7, 2 ],
    [ 6, 7, 4, 8, 1, 3, 5, 2 ],
    [ 8, 1, 6, 5, 4, 7, 3, 2 ],
    [ 6, 7, 8, 1, 4, 3, 5, 2 ],
    [ 6, 2, 7, 5, 8, 4, 3, 1 ],
    [ 6, 7, 1, 5, 8, 4, 3, 2 ],
    [ 6, 7, 2, 8, 5, 1, 4, 3 ],
    [ 1, 6, 8, 7, 5, 4, 3, 2 ],
    [ 6, 5, 7, 4, 2, 8, 1, 3 ],
    [ 7, 6, 5, 1, 4, 8, 2, 3 ],
    [ 8, 5, 1, 7, 6, 3, 2, 4 ],
    [ 6, 7, 4, 3, 2, 8, 5, 1 ],
    [ 7, 5, 4, 6, 2, 3, 8, 1 ],
    [ 7, 4, 6, 5, 3, 1, 8, 2 ],
    [ 7, 5, 8, 1, 3, 6, 4, 2 ],
    [ 6, 5, 7, 8, 1, 3, 4, 2 ],
    [ 6, 7, 5, 3, 2, 8, 1, 4 ],
    [ 6, 1, 8, 7, 4, 5, 3, 2 ],
    [ 7, 6, 5, 1, 4, 3, 8, 2 ],
    [ 5, 8, 7, 1, 6, 3, 2, 4 ],
    [ 7, 1, 8, 5, 4, 6, 3, 2 ],
    [ 7, 6, 3, 4, 8, 1, 5, 2 ],
    [ 7, 6, 3, 8, 1, 4, 5, 2 ],
    [ 5, 7, 3, 6, 8, 4, 1, 2 ],
    [ 5, 7, 6, 4, 3, 1, 8, 2 ],
    [ 8, 5, 1, 4, 7, 6, 3, 2 ],
    [ 6, 3, 7, 8, 5, 1, 4, 2 ],
    [ 7, 5, 1, 8, 6, 3, 4, 2 ],
    [ 1, 8, 6, 5, 7, 4, 3, 2 ],
    [ 7, 6, 2, 8, 1, 5, 4, 3 ],
    [ 4, 8, 7, 5, 1, 3, 6, 2 ],
    [ 8, 1, 7, 6, 3, 5, 2, 4 ],
    [ 8, 4, 7, 2, 5, 3, 1, 6 ],
    [ 7, 4, 3, 6, 8, 2, 5, 1 ],
    [ 6, 4, 7, 5, 3, 2, 8, 1 ],
    [ 2, 8, 7, 5, 3, 6, 4, 1 ],
    [ 4, 3, 7, 8, 6, 5, 2, 1 ],
    [ 7, 5, 6, 1, 8, 4, 2, 3 ],
    [ 7, 1, 8, 6, 5, 2, 4, 3 ],
    [ 6, 7, 4, 5, 3, 1, 8, 2 ],
    [ 7, 4, 5, 3, 6, 8, 2, 1 ],
    [ 6, 1, 8, 7, 5, 4, 2, 3 ],
    [ 5, 7, 4, 6, 3, 8, 1, 2 ],
    [ 5, 6, 4, 7, 3, 8, 2, 1 ],
    [ 7, 4, 3, 6, 8, 5, 1, 2 ],
    [ 6, 5, 8, 1, 7, 4, 2, 3 ],
    [ 7, 6, 4, 1, 8, 5, 2, 3 ],
    [ 7, 6, 3, 5, 8, 1, 2, 4 ],
    [ 7, 6, 3, 2, 8, 5, 1, 4 ],
    [ 6, 7, 5, 1, 8, 4, 2, 3 ],
    [ 8, 4, 1, 7, 5, 6, 3, 2 ],
    [ 6, 5, 7, 4, 2, 3, 8, 1 ],
    [ 7, 8, 1, 5, 4, 6, 2, 3 ],
    [ 6, 5, 7, 4, 8, 1, 2, 3 ],
    [ 8, 6, 1, 4, 7, 5, 2, 3 ],
    [ 7, 4, 8, 5, 1, 3, 6, 2 ],
    [ 6, 7, 3, 5, 8, 1, 4, 2 ],
    [ 4, 7, 5, 8, 3, 6, 1, 2 ],
    [ 7, 5, 3, 6, 4, 2, 8, 1 ],
    [ 6, 7, 4, 5, 3, 2, 1, 8 ],
    [ 7, 5, 3, 6, 8, 2, 1, 4 ],
    [ 7, 8, 3, 6, 1, 2, 5, 4 ],
    [ 6, 7, 1, 8, 5, 4, 2, 3 ],
    [ 5, 4, 7, 8, 3, 6, 1, 2 ],
    [ 4, 8, 7, 1, 6, 5, 2, 3 ],
    [ 3, 7, 8, 2, 6, 5, 4, 1 ],
    [ 3, 8, 6, 7, 4, 2, 1, 5 ],
    [ 2, 7, 6, 8, 5, 3, 4, 1 ],
    [ 7, 6, 4, 5, 2, 1, 8, 3 ],
    [ 7, 4, 8, 1, 6, 3, 5, 2 ],
    [ 5, 6, 2, 8, 7, 4, 3, 1 ],
    [ 2, 7, 6, 5, 8, 4, 3, 1 ],
    [ 7, 6, 5, 3, 1, 8, 2, 4 ],
    [ 7, 3, 4, 8, 6, 5, 1, 2 ],
    [ 7, 3, 6, 5, 4, 2, 8, 1 ],
    [ 8, 6, 4, 1, 3, 7, 5, 2 ],
    [ 7, 5, 4, 6, 3, 2, 1, 8 ],
    [ 7, 2, 6, 5, 8, 4, 1, 3 ],
    [ 6, 8, 4, 7, 1, 2, 5, 3 ],
    [ 6, 7, 4, 2, 5, 8, 3, 1 ],
    [ 4, 7, 5, 6, 3, 8, 2, 1 ],
    [ 6, 5, 4, 8, 1, 7, 3, 2 ],
    [ 1, 8, 7, 6, 5, 3, 2, 4 ],
    [ 8, 7, 4, 1, 3, 6, 5, 2 ],
    [ 6, 5, 7, 3, 8, 2, 4, 1 ],
    [ 8, 5, 6, 4, 2, 1, 7, 3 ],
    [ 7, 3, 8, 6, 4, 2, 1, 5 ],
    [ 7, 5, 4, 6, 8, 2, 1, 3 ],
    [ 8, 6, 5, 4, 1, 2, 7, 3 ],
    [ 5, 7, 6, 4, 8, 2, 1, 3 ],
    [ 3, 8, 6, 4, 7, 5, 2, 1 ],
    [ 6, 7, 4, 8, 5, 1, 2, 3 ],
    [ 4, 7, 8, 6, 3, 2, 1, 5 ],
    [ 5, 7, 6, 3, 8, 2, 4, 1 ],
    [ 8, 6, 5, 3, 2, 4, 1, 7 ],
    [ 6, 7, 8, 3, 1, 5, 4, 2 ],
    [ 6, 7, 8, 4, 2, 1, 5, 3 ],
    [ 7, 6, 8, 1, 5, 3, 2, 4 ],
    [ 8, 7, 6, 1, 3, 4, 2, 5 ],
    [ 7, 3, 6, 5, 4, 8, 2, 1 ],
    [ 8, 5, 7, 1, 3, 6, 4, 2 ],
    [ 7, 6, 8, 3, 2, 1, 5, 4 ],
    [ 8, 6, 1, 7, 5, 2, 4, 3 ],
    [ 4, 7, 6, 8, 5, 1, 3, 2 ],
    [ 8, 3, 6, 7, 4, 2, 1, 5 ],
    [ 8, 5, 6, 3, 2, 7, 1, 4 ],
    [ 7, 5, 3, 6, 8, 4, 1, 2 ],
    [ 7, 5, 4, 3, 6, 8, 2, 1 ],
    [ 7, 4, 6, 5, 8, 1, 3, 2 ],
    [ 6, 7, 4, 8, 1, 5, 3, 2 ],
    [ 6, 7, 8, 1, 5, 3, 4, 2 ],
    [ 5, 8, 7, 2, 6, 3, 1, 4 ],
    [ 6, 7, 1, 8, 5, 4, 3, 2 ],
    [ 7, 5, 4, 8, 6, 1, 2, 3 ],
    [ 8, 6, 1, 7, 4, 3, 5, 2 ],
    [ 7, 6, 8, 5, 1, 2, 3, 4 ],
    [ 6, 3, 8, 7, 2, 5, 4, 1 ],
    [ 7, 4, 6, 5, 3, 2, 8, 1 ],
    [ 6, 5, 4, 8, 3, 7, 1, 2 ],
    [ 8, 1, 6, 5, 7, 4, 3, 2 ],
    [ 6, 8, 1, 7, 5, 3, 4, 2 ],
    [ 7, 8, 2, 6, 1, 5, 4, 3 ],
    [ 6, 3, 8, 4, 7, 5, 2, 1 ],
    [ 7, 6, 4, 2, 5, 8, 3, 1 ],
    [ 7, 6, 8, 3, 4, 1, 2, 5 ],
    [ 7, 5, 2, 6, 8, 4, 3, 1 ],
    [ 8, 6, 5, 1, 7, 2, 4, 3 ],
    [ 5, 8, 7, 6, 1, 2, 4, 3 ],
    [ 8, 7, 3, 6, 1, 4, 2, 5 ],
    [ 3, 7, 8, 4, 6, 5, 2, 1 ],
    [ 8, 2, 7, 5, 3, 6, 4, 1 ],
    [ 6, 8, 2, 7, 5, 3, 1, 4 ],
    [ 7, 5, 6, 2, 8, 4, 1, 3 ],
    [ 8, 6, 3, 1, 7, 5, 4, 2 ],
    [ 4, 7, 6, 8, 2, 5, 3, 1 ],
    [ 7, 8, 6, 1, 2, 5, 4, 3 ],
    [ 8, 5, 4, 7, 3, 1, 2, 6 ],
    [ 7, 8, 1, 5, 6, 3, 4, 2 ],
    [ 8, 6, 5, 2, 7, 1, 3, 4 ],
    [ 7, 6, 3, 5, 2, 8, 4, 1 ],
    [ 7, 6, 8, 4, 1, 3, 2, 5 ],
    [ 8, 6, 3, 5, 4, 2, 1, 7 ],
    [ 7, 8, 1, 5, 6, 4, 2, 3 ],
    [ 7, 8, 4, 1, 5, 6, 3, 2 ],
    [ 6, 7, 3, 5, 8, 4, 1, 2 ],
    [ 7, 6, 3, 8, 2, 4, 5, 1 ],
    [ 4, 7, 6, 3, 8, 5, 2, 1 ],
    [ 7, 6, 1, 8, 5, 3, 4, 2 ],
    [ 7, 5, 4, 2, 8, 6, 3, 1 ],
    [ 8, 7, 1, 5, 6, 3, 2, 4 ],
    [ 8, 1, 7, 5, 6, 4, 2, 3 ],
    [ 8, 3, 7, 6, 1, 5, 2, 4 ],
    [ 4, 8, 7, 5, 3, 1, 6, 2 ],
    [ 8, 7, 2, 5, 3, 6, 1, 4 ],
    [ 8, 7, 1, 3, 6, 5, 4, 2 ],
    [ 5, 7, 6, 8, 3, 2, 1, 4 ],
    [ 6, 7, 5, 1, 8, 4, 3, 2 ],
    [ 8, 4, 5, 2, 7, 6, 3, 1 ],
    [ 8, 1, 7, 6, 3, 5, 4, 2 ],
    [ 7, 1, 8, 5, 6, 4, 3, 2 ],
    [ 8, 7, 6, 1, 3, 2, 5, 4 ],
    [ 7, 4, 6, 3, 5, 8, 2, 1 ],
    [ 6, 8, 7, 4, 1, 2, 5, 3 ],
    [ 6, 7, 3, 8, 5, 1, 4, 2 ],
    [ 7, 8, 1, 6, 3, 5, 4, 2 ],
    [ 7, 5, 6, 8, 2, 1, 4, 3 ],
    [ 8, 7, 4, 2, 5, 3, 1, 6 ],
    [ 7, 8, 1, 4, 6, 5, 3, 2 ],
    [ 7, 6, 5, 4, 1, 8, 2, 3 ],
    [ 5, 8, 6, 3, 7, 2, 1, 4 ],
    [ 7, 8, 3, 1, 6, 5, 4, 2 ],
    [ 6, 7, 5, 3, 4, 2, 8, 1 ],
    [ 8, 6, 5, 4, 1, 3, 2, 7 ],
    [ 6, 8, 7, 1, 5, 3, 2, 4 ],
    [ 8, 7, 3, 6, 1, 2, 5, 4 ],
    [ 3, 7, 8, 6, 2, 5, 4, 1 ],
    [ 3, 8, 7, 6, 4, 1, 5, 2 ],
    [ 7, 5, 4, 6, 8, 1, 3, 2 ],
    [ 7, 8, 4, 3, 5, 1, 6, 2 ],
    [ 7, 3, 8, 6, 1, 5, 4, 2 ],
    [ 8, 6, 7, 1, 4, 3, 2, 5 ],
    [ 5, 8, 7, 4, 3, 1, 2, 6 ],
    [ 8, 7, 1, 4, 6, 3, 5, 2 ],
    [ 7, 8, 3, 4, 6, 1, 5, 2 ],
    [ 6, 7, 8, 4, 1, 5, 2, 3 ],
    [ 7, 5, 6, 2, 4, 8, 3, 1 ],
    [ 8, 6, 4, 7, 1, 3, 2, 5 ],
    [ 5, 8, 6, 4, 2, 7, 1, 3 ],
    [ 7, 6, 2, 5, 4, 8, 3, 1 ],
    [ 8, 6, 1, 7, 3, 5, 4, 2 ],
    [ 7, 6, 3, 4, 8, 2, 5, 1 ],
    [ 8, 7, 4, 3, 5, 1, 2, 6 ],
    [ 7, 6, 8, 4, 1, 2, 5, 3 ],
    [ 8, 5, 4, 6, 2, 3, 7, 1 ],
    [ 7, 8, 5, 1, 6, 2, 4, 3 ],
    [ 8, 6, 4, 1, 7, 3, 5, 2 ],
    [ 4, 8, 5, 7, 6, 2, 1, 3 ],
    [ 8, 5, 2, 7, 6, 3, 1, 4 ],
    [ 6, 2, 8, 7, 5, 3, 4, 1 ],
    [ 8, 6, 1, 5, 7, 3, 4, 2 ],
    [ 6, 7, 4, 5, 2, 8, 3, 1 ],
    [ 8, 2, 7, 5, 6, 3, 1, 4 ],
    [ 3, 8, 7, 6, 5, 1, 2, 4 ],
    [ 6, 8, 1, 5, 7, 4, 3, 2 ],
    [ 7, 5, 3, 6, 8, 2, 4, 1 ],
    [ 8, 7, 1, 6, 4, 2, 5, 3 ],
    [ 8, 6, 1, 7, 5, 3, 2, 4 ],
    [ 6, 4, 7, 8, 2, 5, 3, 1 ],
    [ 7, 5, 8, 3, 6, 1, 2, 4 ],
    [ 7, 4, 3, 6, 8, 5, 2, 1 ],
    [ 5, 6, 7, 4, 8, 3, 1, 2 ],
    [ 8, 7, 1, 4, 5, 6, 3, 2 ],
    [ 7, 8, 4, 1, 6, 3, 5, 2 ],
    [ 6, 8, 4, 7, 1, 5, 2, 3 ],
    [ 7, 4, 8, 3, 5, 2, 6, 1 ],
    [ 7, 5, 8, 1, 6, 3, 4, 2 ],
    [ 7, 8, 4, 3, 5, 2, 1, 6 ],
    [ 6, 7, 4, 8, 3, 1, 5, 2 ],
    [ 8, 7, 5, 2, 3, 1, 6, 4 ],
    [ 8, 5, 4, 6, 3, 1, 7, 2 ],
    [ 6, 3, 8, 7, 5, 2, 1, 4 ],
    [ 8, 2, 6, 7, 5, 3, 1, 4 ],
    [ 5, 8, 7, 4, 2, 1, 6, 3 ],
    [ 3, 7, 6, 5, 8, 4, 2, 1 ],
    [ 6, 3, 8, 7, 4, 2, 5, 1 ],
    [ 7, 8, 1, 5, 4, 6, 3, 2 ],
    [ 8, 7, 1, 5, 6, 2, 4, 3 ],
    [ 2, 8, 6, 7, 5, 3, 4, 1 ],
    [ 5, 7, 6, 4, 3, 8, 1, 2 ],
    [ 3, 8, 7, 4, 6, 5, 1, 2 ],
    [ 8, 7, 5, 1, 4, 2, 6, 3 ],
    [ 8, 6, 1, 5, 7, 4, 2, 3 ],
    [ 7, 6, 4, 8, 2, 1, 5, 3 ],
    [ 7, 3, 6, 8, 5, 2, 1, 4 ],
    [ 7, 8, 1, 6, 4, 3, 5, 2 ],
    [ 8, 7, 5, 1, 3, 6, 2, 4 ],
    [ 8, 5, 6, 4, 3, 1, 2, 7 ],
    [ 7, 8, 6, 3, 2, 1, 4, 5 ],
    [ 4, 8, 5, 7, 2, 6, 3, 1 ],
    [ 7, 3, 6, 8, 4, 2, 5, 1 ],
    [ 6, 7, 4, 5, 3, 2, 8, 1 ],
    [ 6, 5, 3, 7, 8, 4, 2, 1 ],
    [ 6, 8, 7, 1, 3, 5, 4, 2 ],
    [ 5, 4, 7, 8, 3, 6, 2, 1 ],
    [ 2, 8, 7, 5, 6, 3, 4, 1 ],
    [ 7, 3, 6, 5, 8, 4, 1, 2 ],
    [ 7, 8, 5, 3, 1, 6, 2, 4 ],
    [ 4, 7, 8, 5, 6, 1, 3, 2 ],
    [ 6, 7, 5, 8, 1, 3, 4, 2 ],
    [ 7, 6, 5, 3, 8, 1, 2, 4 ],
    [ 3, 8, 6, 5, 4, 7, 2, 1 ],
    [ 8, 5, 1, 7, 4, 6, 3, 2 ],
    [ 8, 5, 4, 6, 1, 7, 3, 2 ],
    [ 7, 8, 5, 1, 6, 3, 2, 4 ],
    [ 8, 5, 3, 6, 7, 2, 1, 4 ],
    [ 3, 8, 6, 7, 4, 2, 5, 1 ],
    [ 1, 8, 7, 6, 5, 3, 4, 2 ],
    [ 7, 4, 8, 5, 1, 6, 3, 2 ],
    [ 7, 6, 8, 1, 4, 5, 2, 3 ],
    [ 4, 7, 8, 6, 1, 5, 3, 2 ],
    [ 7, 3, 6, 8, 2, 5, 4, 1 ],
    [ 8, 7, 2, 5, 4, 3, 1, 6 ],
    [ 8, 7, 6, 3, 1, 2, 4, 5 ],
    [ 8, 6, 7, 1, 2, 5, 4, 3 ],
    [ 7, 8, 6, 1, 3, 4, 5, 2 ],
    [ 7, 5, 8, 6, 1, 3, 2, 4 ],
    [ 8, 5, 6, 4, 2, 3, 1, 7 ],
    [ 8, 1, 7, 6, 4, 3, 5, 2 ],
    [ 8, 7, 4, 5, 2, 1, 3, 6 ],
    [ 8, 5, 6, 3, 4, 2, 1, 7 ],
    [ 8, 6, 5, 1, 7, 3, 2, 4 ],
    [ 7, 3, 8, 6, 5, 1, 2, 4 ],
    [ 7, 8, 5, 1, 4, 6, 2, 3 ],
    [ 5, 8, 6, 1, 7, 4, 3, 2 ],
    [ 5, 6, 7, 4, 3, 8, 2, 1 ],
    [ 8, 5, 7, 1, 4, 3, 6, 2 ],
    [ 7, 8, 5, 1, 4, 3, 6, 2 ],
    [ 7, 6, 3, 5, 4, 8, 1, 2 ],
    [ 8, 6, 7, 1, 4, 2, 5, 3 ],
    [ 8, 5, 4, 7, 1, 3, 6, 2 ],
    [ 7, 6, 5, 3, 4, 2, 1, 8 ],
    [ 6, 8, 1, 7, 5, 4, 2, 3 ],
    [ 7, 3, 6, 8, 4, 5, 1, 2 ],
    [ 6, 5, 4, 7, 3, 8, 2, 1 ],
    [ 4, 8, 7, 2, 5, 6, 3, 1 ],
    [ 8, 7, 4, 1, 6, 3, 2, 5 ],
    [ 7, 8, 3, 6, 4, 1, 2, 5 ],
    [ 2, 8, 7, 5, 4, 6, 3, 1 ],
    [ 7, 6, 3, 4, 5, 8, 2, 1 ],
    [ 7, 6, 5, 4, 1, 3, 8, 2 ],
    [ 7, 6, 2, 5, 8, 3, 4, 1 ],
    [ 6, 7, 5, 4, 2, 8, 1, 3 ],
    [ 2, 7, 6, 8, 5, 4, 3, 1 ],
    [ 8, 5, 1, 6, 7, 4, 3, 2 ],
    [ 8, 7, 4, 1, 5, 3, 6, 2 ],
    [ 7, 5, 6, 3, 2, 8, 4, 1 ],
    [ 8, 6, 5, 1, 3, 7, 4, 2 ],
    [ 8, 7, 5, 2, 1, 6, 3, 4 ],
    [ 6, 7, 4, 5, 8, 2, 1, 3 ],
    [ 7, 6, 4, 5, 3, 1, 8, 2 ],
    [ 7, 8, 4, 5, 1, 3, 6, 2 ],
    [ 5, 7, 8, 3, 6, 1, 4, 2 ],
    [ 6, 5, 7, 4, 3, 8, 1, 2 ],
    [ 5, 8, 7, 1, 4, 6, 3, 2 ],
    [ 8, 7, 1, 6, 3, 5, 2, 4 ],
    [ 4, 8, 7, 5, 1, 6, 3, 2 ],
    [ 8, 5, 2, 7, 3, 6, 4, 1 ],
    [ 7, 8, 1, 6, 5, 3, 2, 4 ],
    [ 7, 6, 8, 1, 5, 2, 4, 3 ],
    [ 8, 3, 4, 7, 6, 5, 1, 2 ],
    [ 7, 6, 5, 1, 8, 4, 2, 3 ],
    [ 6, 7, 5, 3, 2, 8, 4, 1 ],
    [ 8, 1, 7, 5, 6, 3, 4, 2 ],
    [ 7, 6, 3, 5, 8, 2, 1, 4 ],
    [ 8, 5, 4, 7, 2, 1, 6, 3 ],
    [ 8, 7, 1, 6, 5, 2, 3, 4 ],
    [ 4, 7, 8, 5, 3, 2, 6, 1 ],
    [ 7, 5, 6, 4, 8, 1, 2, 3 ],
    [ 7, 6, 4, 5, 2, 8, 1, 3 ],
    [ 8, 5, 4, 3, 6, 7, 1, 2 ],
    [ 7, 6, 5, 2, 4, 8, 1, 3 ],
    [ 7, 8, 6, 1, 3, 5, 2, 4 ],
    [ 5, 8, 6, 3, 4, 2, 7, 1 ],
    [ 7, 5, 4, 6, 3, 8, 1, 2 ],
    [ 7, 4, 6, 2, 8, 5, 3, 1 ],
    [ 5, 6, 4, 7, 8, 3, 2, 1 ],
    [ 8, 4, 7, 5, 3, 1, 2, 6 ],
    [ 3, 7, 8, 6, 5, 1, 4, 2 ],
    [ 7, 5, 8, 4, 1, 6, 2, 3 ],
    [ 6, 7, 3, 5, 4, 8, 2, 1 ],
    [ 5, 8, 7, 1, 6, 4, 2, 3 ],
    [ 7, 6, 3, 5, 8, 1, 4, 2 ],
    [ 6, 8, 7, 4, 1, 3, 2, 5 ],
    [ 7, 6, 4, 8, 3, 1, 2, 5 ],
    [ 5, 8, 2, 6, 7, 4, 3, 1 ],
    [ 8, 6, 3, 7, 2, 1, 5, 4 ],
    [ 5, 8, 6, 2, 4, 7, 3, 1 ],
    [ 7, 8, 3, 6, 1, 5, 2, 4 ],
    [ 6, 5, 7, 8, 3, 1, 4, 2 ],
    [ 7, 6, 2, 8, 5, 3, 1, 4 ],
    [ 7, 6, 5, 8, 2, 1, 3, 4 ],
    [ 6, 7, 2, 5, 8, 4, 3, 1 ],
    [ 5, 7, 6, 4, 3, 2, 8, 1 ],
    [ 1, 8, 7, 6, 4, 5, 3, 2 ],
    [ 5, 8, 6, 4, 2, 3, 7, 1 ],
    [ 2, 8, 5, 7, 6, 4, 3, 1 ],
    [ 6, 7, 4, 3, 8, 2, 5, 1 ],
    [ 7, 5, 6, 4, 3, 2, 1, 8 ],
    [ 6, 3, 7, 5, 8, 4, 2, 1 ],
    [ 6, 4, 7, 8, 3, 2, 5, 1 ],
    [ 8, 5, 3, 6, 4, 2, 7, 1 ],
    [ 7, 8, 5, 1, 3, 6, 4, 2 ],
    [ 8, 1, 7, 6, 5, 3, 2, 4 ],
    [ 7, 4, 6, 8, 3, 1, 5, 2 ],
    [ 3, 6, 8, 7, 4, 5, 2, 1 ],
    [ 8, 7, 4, 2, 5, 1, 6, 3 ],
    [ 8, 7, 6, 1, 2, 5, 3, 4 ],
    [ 7, 6, 1, 5, 8, 4, 3, 2 ],
    [ 8, 7, 5, 1, 4, 3, 2, 6 ],
    [ 6, 8, 4, 1, 7, 5, 3, 2 ],
    [ 6, 7, 5, 2, 8, 4, 1, 3 ],
    [ 8, 1, 6, 7, 5, 3, 4, 2 ],
    [ 5, 8, 2, 7, 6, 3, 4, 1 ],
    [ 5, 4, 8, 7, 2, 6, 3, 1 ],
    [ 7, 5, 4, 3, 8, 6, 1, 2 ],
    [ 1, 8, 6, 7, 5, 4, 3, 2 ],
    [ 7, 8, 5, 4, 1, 3, 2, 6 ],
    [ 7, 5, 6, 4, 3, 1, 8, 2 ],
    [ 8, 2, 7, 5, 4, 3, 6, 1 ],
    [ 7, 5, 3, 8, 6, 1, 4, 2 ],
    [ 8, 1, 7, 4, 6, 5, 3, 2 ],
    [ 7, 4, 6, 8, 3, 2, 1, 5 ],
    [ 7, 6, 5, 3, 2, 4, 8, 1 ],
    [ 5, 8, 7, 6, 1, 3, 2, 4 ],
    [ 6, 7, 8, 4, 1, 3, 5, 2 ],
    [ 6, 7, 5, 3, 8, 2, 1, 4 ],
    [ 6, 5, 7, 8, 3, 2, 1, 4 ],
    [ 5, 7, 6, 4, 2, 8, 3, 1 ],
    [ 5, 7, 8, 1, 6, 4, 3, 2 ],
    [ 7, 5, 8, 1, 4, 6, 3, 2 ],
    [ 7, 2, 6, 8, 5, 3, 4, 1 ],
    [ 7, 2, 6, 8, 5, 4, 1, 3 ],
    [ 8, 7, 3, 4, 1, 6, 5, 2 ],
    [ 5, 7, 6, 2, 8, 4, 3, 1 ],
    [ 7, 4, 6, 8, 1, 5, 3, 2 ],
    [ 8, 7, 3, 1, 6, 5, 2, 4 ],
    [ 6, 7, 8, 1, 4, 5, 3, 2 ],
    [ 8, 4, 7, 6, 1, 3, 2, 5 ],
    [ 8, 7, 1, 6, 3, 4, 5, 2 ],
    [ 5, 7, 6, 8, 4, 1, 2, 3 ],
    [ 7, 6, 8, 1, 4, 3, 5, 2 ],
    [ 7, 5, 1, 8, 6, 4, 3, 2 ],
    [ 8, 3, 7, 4, 6, 1, 5, 2 ],
    [ 2, 7, 8, 6, 5, 3, 4, 1 ],
    [ 5, 7, 8, 4, 3, 2, 1, 6 ],
    [ 6, 8, 7, 3, 2, 4, 1, 5 ],
    [ 7, 6, 5, 8, 1, 2, 4, 3 ],
    [ 5, 4, 8, 7, 6, 1, 3, 2 ],
    [ 7, 6, 4, 5, 2, 3, 8, 1 ],
    [ 5, 7, 2, 8, 6, 4, 3, 1 ],
    [ 8, 7, 1, 4, 6, 5, 2, 3 ],
    [ 7, 8, 3, 6, 1, 4, 5, 2 ],
    [ 5, 8, 7, 4, 1, 3, 6, 2 ],
    [ 7, 4, 8, 6, 1, 3, 5, 2 ],
    [ 7, 6, 5, 1, 4, 8, 3, 2 ],
    [ 7, 6, 4, 3, 5, 8, 1, 2 ],
    [ 7, 4, 6, 3, 8, 2, 5, 1 ],
    [ 7, 5, 6, 3, 8, 2, 1, 4 ],
    [ 7, 5, 6, 8, 1, 3, 4, 2 ],
    [ 8, 1, 6, 7, 5, 4, 2, 3 ],
    [ 6, 5, 7, 3, 4, 8, 2, 1 ],
    [ 5, 8, 6, 3, 2, 7, 4, 1 ],
    [ 6, 4, 7, 5, 8, 3, 1, 2 ],
    [ 7, 4, 3, 8, 5, 6, 2, 1 ],
    [ 6, 7, 5, 8, 1, 4, 2, 3 ],
    [ 6, 8, 2, 7, 3, 5, 4, 1 ],
    [ 7, 5, 4, 6, 3, 2, 8, 1 ],
    [ 7, 4, 5, 6, 8, 3, 1, 2 ],
    [ 7, 8, 1, 6, 4, 5, 2, 3 ],
    [ 6, 8, 7, 1, 4, 5, 2, 3 ],
    [ 7, 6, 1, 8, 4, 5, 3, 2 ],
    [ 7, 6, 8, 3, 1, 4, 5, 2 ],
    [ 8, 7, 1, 5, 4, 3, 6, 2 ],
    [ 8, 6, 4, 7, 1, 2, 5, 3 ],
    [ 8, 6, 3, 7, 2, 4, 1, 5 ],
    [ 7, 3, 8, 6, 4, 1, 5, 2 ],
    [ 6, 7, 5, 4, 3, 1, 8, 2 ],
    [ 5, 6, 8, 7, 1, 4, 3, 2 ],
    [ 5, 7, 4, 8, 6, 1, 3, 2 ],
    [ 7, 8, 6, 1, 5, 2, 3, 4 ],
    [ 8, 4, 7, 1, 6, 5, 2, 3 ],
    [ 8, 5, 7, 1, 6, 2, 4, 3 ],
    [ 6, 8, 1, 7, 4, 5, 3, 2 ],
    [ 7, 5, 8, 4, 1, 3, 6, 2 ],
    [ 4, 7, 5, 8, 6, 3, 1, 2 ],
    [ 8, 4, 7, 1, 6, 3, 5, 2 ],
    [ 7, 4, 5, 8, 3, 2, 6, 1 ],
    [ 7, 8, 4, 5, 3, 1, 2, 6 ],
    [ 8, 7, 5, 1, 2, 6, 4, 3 ],
    [ 7, 8, 4, 1, 6, 5, 2, 3 ],
    [ 7, 2, 8, 6, 3, 5, 4, 1 ],
    [ 6, 5, 7, 4, 8, 1, 3, 2 ],
    [ 7, 2, 6, 5, 8, 4, 3, 1 ],
    [ 3, 7, 6, 8, 4, 5, 2, 1 ],
    [ 5, 7, 8, 4, 1, 6, 3, 2 ],
    [ 8, 7, 4, 1, 6, 2, 5, 3 ],
    [ 8, 5, 7, 4, 1, 3, 2, 6 ],
    [ 6, 7, 5, 4, 3, 2, 1, 8 ],
    [ 1, 8, 7, 5, 6, 4, 3, 2 ],
    [ 5, 7, 6, 3, 8, 4, 1, 2 ],
    [ 7, 6, 3, 4, 8, 5, 1, 2 ],
    [ 8, 6, 1, 7, 4, 5, 2, 3 ],
    [ 7, 1, 8, 6, 4, 5, 3, 2 ],
    [ 6, 5, 7, 8, 4, 1, 2, 3 ],
    [ 8, 5, 2, 6, 4, 7, 3, 1 ],
    [ 1, 7, 8, 6, 5, 4, 3, 2 ],
    [ 7, 6, 1, 8, 5, 4, 2, 3 ],
    [ 5, 7, 4, 3, 8, 6, 2, 1 ],
    [ 4, 7, 8, 2, 6, 5, 3, 1 ],
    [ 8, 5, 4, 6, 2, 7, 1, 3 ],
    [ 5, 8, 6, 4, 3, 1, 7, 2 ],
    [ 6, 7, 8, 2, 5, 1, 4, 3 ],
    [ 6, 4, 7, 5, 3, 8, 2, 1 ],
    [ 5, 6, 7, 8, 4, 1, 3, 2 ],
    [ 4, 8, 7, 1, 6, 5, 3, 2 ],
    [ 5, 7, 8, 6, 1, 3, 4, 2 ],
    [ 7, 5, 6, 3, 8, 1, 4, 2 ],
    [ 7, 6, 3, 5, 4, 2, 8, 1 ],
    [ 8, 6, 3, 4, 2, 7, 5, 1 ],
    [ 8, 5, 6, 4, 1, 3, 7, 2 ],
    [ 8, 2, 6, 5, 7, 3, 4, 1 ],
    [ 5, 7, 4, 8, 3, 6, 1, 2 ],
    [ 8, 3, 6, 4, 7, 2, 5, 1 ],
    [ 8, 7, 1, 5, 4, 6, 2, 3 ],
    [ 8, 6, 2, 5, 7, 3, 1, 4 ],
    [ 7, 4, 5, 8, 6, 1, 3, 2 ],
    [ 7, 6, 2, 8, 5, 1, 4, 3 ],
    [ 8, 5, 6, 3, 2, 4, 7, 1 ],
    [ 6, 7, 4, 5, 8, 1, 3, 2 ],
    [ 8, 7, 5, 3, 1, 2, 6, 4 ],
    [ 7, 6, 4, 3, 8, 2, 1, 5 ],
    [ 7, 6, 3, 8, 5, 1, 2, 4 ],
    [ 5, 6, 3, 8, 7, 4, 2, 1 ],
    [ 7, 4, 8, 6, 1, 5, 2, 3 ],
    [ 4, 8, 7, 5, 2, 6, 1, 3 ],
    [ 6, 5, 4, 8, 7, 1, 3, 2 ],
    [ 7, 2, 8, 6, 5, 1, 4, 3 ],
    [ 5, 8, 6, 4, 1, 7, 3, 2 ],
    [ 8, 2, 6, 7, 3, 5, 4, 1 ],
    [ 3, 7, 8, 6, 5, 2, 1, 4 ],
    [ 8, 5, 1, 7, 6, 4, 2, 3 ],
    [ 7, 6, 4, 5, 8, 1, 2, 3 ],
    [ 6, 7, 4, 8, 3, 2, 1, 5 ],
    [ 7, 6, 4, 8, 1, 3, 5, 2 ],
    [ 6, 5, 7, 4, 8, 2, 1, 3 ],
    [ 6, 5, 4, 7, 8, 3, 1, 2 ],
    [ 6, 4, 7, 5, 8, 2, 3, 1 ],
    [ 8, 6, 3, 4, 7, 2, 1, 5 ],
    [ 6, 7, 5, 8, 2, 1, 4, 3 ],
    [ 7, 4, 6, 5, 2, 8, 3, 1 ],
    [ 8, 4, 5, 7, 1, 6, 3, 2 ],
    [ 5, 7, 6, 8, 3, 1, 4, 2 ],
    [ 8, 7, 4, 3, 1, 6, 2, 5 ],
    [ 6, 8, 5, 4, 1, 3, 7, 2 ],
    [ 8, 6, 2, 5, 3, 7, 4, 1 ],
    [ 7, 6, 5, 2, 8, 3, 1, 4 ],
    [ 8, 3, 7, 6, 1, 4, 5, 2 ],
    [ 7, 6, 5, 4, 2, 3, 1, 8 ],
    [ 5, 6, 8, 2, 7, 4, 3, 1 ],
    [ 8, 6, 5, 3, 1, 7, 2, 4 ],
    [ 5, 7, 8, 4, 3, 1, 6, 2 ],
    [ 3, 7, 6, 8, 5, 2, 4, 1 ],
    [ 8, 6, 4, 3, 7, 1, 2, 5 ],
    [ 8, 4, 7, 1, 5, 6, 3, 2 ],
    [ 7, 5, 8, 6, 1, 2, 4, 3 ],
    [ 7, 1, 8, 6, 5, 3, 4, 2 ],
    [ 4, 7, 6, 5, 8, 3, 1, 2 ],
    [ 5, 7, 6, 8, 1, 4, 3, 2 ],
    [ 8, 4, 7, 5, 1, 3, 6, 2 ],
    [ 8, 1, 5, 7, 6, 4, 3, 2 ],
    [ 7, 8, 2, 3, 6, 5, 4, 1 ],
    [ 6, 5, 7, 4, 3, 2, 8, 1 ],
    [ 5, 7, 4, 6, 3, 8, 2, 1 ],
    [ 4, 8, 7, 6, 1, 3, 5, 2 ],
    [ 8, 4, 7, 5, 2, 1, 6, 3 ],
    [ 3, 7, 6, 8, 5, 4, 1, 2 ],
    [ 5, 6, 8, 7, 3, 2, 1, 4 ],
    [ 7, 8, 5, 4, 1, 2, 6, 3 ],
    [ 7, 5, 8, 1, 6, 4, 2, 3 ],
    [ 6, 7, 8, 5, 1, 3, 2, 4 ],
    [ 6, 4, 8, 7, 5, 1, 2, 3 ],
    [ 7, 5, 8, 4, 3, 1, 2, 6 ],
    [ 6, 5, 8, 4, 3, 1, 7, 2 ],
    [ 6, 7, 8, 1, 5, 4, 2, 3 ],
    [ 8, 3, 6, 5, 4, 2, 7, 1 ],
    [ 7, 6, 5, 1, 8, 3, 4, 2 ],
    [ 7, 4, 6, 5, 8, 2, 1, 3 ],
    [ 7, 6, 8, 2, 1, 5, 4, 3 ],
    [ 5, 3, 8, 6, 7, 4, 2, 1 ],
    [ 6, 4, 8, 7, 1, 5, 3, 2 ],
    [ 7, 3, 6, 4, 8, 5, 2, 1 ],
    [ 6, 7, 5, 2, 4, 8, 3, 1 ],
    [ 6, 5, 7, 2, 8, 4, 3, 1 ],
    [ 6, 2, 7, 8, 5, 4, 3, 1 ],
    [ 8, 1, 7, 5, 4, 6, 3, 2 ],
    [ 8, 5, 4, 2, 7, 6, 1, 3 ],
    [ 5, 7, 3, 6, 8, 4, 2, 1 ],
    [ 6, 7, 2, 8, 5, 4, 1, 3 ],
    [ 6, 7, 4, 3, 5, 8, 2, 1 ],
    [ 8, 4, 7, 2, 5, 3, 6, 1 ],
    [ 5, 7, 4, 8, 3, 2, 6, 1 ],
    [ 6, 7, 5, 4, 2, 3, 8, 1 ],
    [ 8, 5, 7, 1, 6, 3, 2, 4 ],
    [ 6, 8, 7, 1, 4, 3, 5, 2 ],
    [ 8, 5, 4, 1, 7, 6, 3, 2 ],
    [ 6, 8, 3, 7, 4, 2, 1, 5 ],
    [ 3, 7, 8, 6, 4, 2, 5, 1 ],
    [ 7, 6, 2, 8, 3, 5, 4, 1 ],
    [ 6, 5, 8, 4, 7, 1, 2, 3 ],
    [ 8, 6, 5, 1, 4, 3, 7, 2 ],
    [ 4, 8, 5, 7, 6, 1, 3, 2 ],
    [ 5, 8, 4, 2, 7, 6, 3, 1 ],
    [ 7, 8, 1, 6, 5, 2, 4, 3 ],
    [ 7, 5, 6, 1, 8, 4, 3, 2 ],
    [ 1, 8, 7, 6, 5, 4, 2, 3 ],
    [ 2, 7, 8, 6, 5, 4, 1, 3 ],
    [ 7, 5, 6, 4, 1, 8, 3, 2 ],
    [ 6, 5, 8, 7, 1, 4, 2, 3 ],
    [ 8, 5, 6, 1, 4, 7, 3, 2 ],
    [ 3, 7, 8, 6, 4, 5, 1, 2 ],
    [ 6, 5, 8, 7, 1, 3, 4, 2 ],
    [ 6, 8, 7, 1, 5, 2, 4, 3 ],
    [ 6, 8, 5, 4, 1, 7, 2, 3 ],
    [ 5, 4, 7, 8, 6, 3, 1, 2 ],
    [ 6, 8, 7, 3, 2, 1, 5, 4 ],
    [ 6, 8, 5, 1, 4, 7, 3, 2 ],
    [ 4, 7, 6, 8, 3, 2, 5, 1 ],
    [ 6, 5, 7, 4, 2, 8, 3, 1 ],
    [ 7, 6, 4, 8, 1, 5, 2, 3 ],
    [ 6, 7, 5, 4, 8, 1, 2, 3 ],
    [ 5, 7, 4, 6, 8, 3, 1, 2 ],
    [ 7, 1, 6, 8, 5, 4, 3, 2 ],
    [ 5, 7, 6, 4, 8, 1, 3, 2 ],
    [ 7, 3, 4, 8, 6, 5, 2, 1 ],
    [ 7, 6, 3, 2, 8, 5, 4, 1 ],
    [ 6, 5, 4, 7, 8, 2, 3, 1 ],
    [ 7, 6, 5, 8, 1, 3, 2, 4 ],
    [ 7, 6, 5, 3, 4, 1, 8, 2 ],
    [ 6, 7, 8, 5, 1, 2, 4, 3 ],
    [ 7, 6, 4, 5, 1, 8, 3, 2 ],
    [ 7, 8, 6, 3, 1, 2, 5, 4 ],
    [ 8, 7, 4, 5, 1, 3, 2, 6 ],
    [ 8, 3, 7, 6, 4, 1, 2, 5 ],
    [ 8, 4, 7, 6, 1, 2, 5, 3 ],
    [ 6, 8, 5, 4, 3, 1, 2, 7 ],
    [ 7, 5, 6, 8, 3, 1, 2, 4 ],
    [ 7, 6, 3, 8, 4, 1, 5, 2 ],
    [ 4, 7, 6, 8, 5, 2, 1, 3 ],
    [ 4, 8, 7, 6, 1, 5, 2, 3 ],
    [ 7, 6, 8, 3, 1, 5, 2, 4 ],
    [ 7, 1, 8, 6, 5, 4, 2, 3 ],
    [ 6, 7, 4, 2, 8, 5, 3, 1 ],
    [ 8, 4, 2, 7, 5, 6, 3, 1 ],
    [ 4, 7, 6, 5, 3, 8, 2, 1 ],
    [ 7, 6, 2, 5, 8, 4, 1, 3 ],
    [ 6, 7, 4, 5, 3, 8, 1, 2 ],
    [ 8, 7, 1, 6, 4, 3, 2, 5 ],
    [ 4, 7, 6, 5, 8, 2, 3, 1 ],
    [ 6, 8, 3, 2, 7, 5, 4, 1 ],
    [ 7, 5, 6, 3, 4, 2, 8, 1 ],
    [ 7, 5, 6, 4, 2, 8, 1, 3 ],
    [ 7, 4, 8, 5, 3, 1, 6, 2 ],
    [ 8, 6, 1, 5, 4, 7, 3, 2 ],
    [ 6, 3, 7, 8, 5, 4, 1, 2 ],
    [ 8, 6, 7, 3, 2, 1, 4, 5 ],
    [ 7, 5, 4, 6, 2, 8, 3, 1 ],
    [ 8, 6, 3, 2, 7, 5, 1, 4 ],
    [ 7, 4, 6, 5, 3, 8, 1, 2 ],
    [ 6, 7, 5, 3, 4, 8, 1, 2 ],
    [ 5, 8, 7, 2, 3, 6, 4, 1 ],
    [ 7, 4, 5, 3, 8, 6, 2, 1 ],
    [ 8, 4, 1, 7, 6, 5, 3, 2 ],
    [ 6, 4, 7, 3, 8, 5, 2, 1 ],
    [ 7, 4, 8, 5, 3, 2, 1, 6 ],
    [ 6, 5, 8, 4, 1, 7, 3, 2 ],
    [ 5, 7, 6, 3, 4, 8, 2, 1 ],
    [ 7, 8, 6, 1, 4, 3, 2, 5 ],
    [ 6, 7, 5, 4, 1, 8, 3, 2 ],
    [ 7, 5, 4, 8, 3, 1, 6, 2 ],
    [ 4, 7, 5, 6, 8, 3, 2, 1 ],
    [ 5, 4, 7, 6, 8, 3, 2, 1 ],
    [ 7, 3, 6, 5, 8, 2, 4, 1 ],
    [ 6, 8, 5, 1, 7, 3, 4, 2 ],
    [ 7, 5, 3, 6, 4, 8, 2, 1 ],
    [ 7, 4, 5, 8, 3, 6, 1, 2 ],
    [ 7, 4, 5, 6, 3, 8, 2, 1 ],
    [ 7, 3, 6, 8, 5, 1, 4, 2 ],
    [ 7, 6, 4, 3, 5, 2, 8, 1 ],
    [ 6, 7, 4, 3, 8, 5, 1, 2 ],
    [ 7, 4, 6, 8, 5, 1, 2, 3 ],
    [ 4, 7, 5, 8, 3, 6, 2, 1 ],
    [ 7, 6, 5, 4, 3, 1, 2, 8 ],
    [ 7, 8, 6, 3, 1, 4, 2, 5 ],
    [ 7, 6, 8, 1, 3, 5, 4, 2 ],
    [ 7, 6, 3, 8, 2, 5, 1, 4 ],
    [ 8, 5, 3, 6, 2, 7, 4, 1 ],
    [ 6, 8, 5, 1, 7, 4, 2, 3 ],
    [ 8, 7, 1, 5, 3, 6, 4, 2 ],
    [ 6, 4, 7, 8, 5, 2, 1, 3 ],
    [ 7, 6, 3, 8, 4, 2, 1, 5 ],
    [ 4, 5, 8, 7, 6, 2, 3, 1 ],
    [ 7, 3, 8, 4, 6, 5, 1, 2 ],
    [ 4, 8, 7, 6, 3, 1, 2, 5 ],
    [ 5, 8, 4, 7, 1, 6, 3, 2 ],
    [ 7, 6, 5, 2, 4, 3, 8, 1 ],
    [ 5, 8, 3, 6, 4, 7, 2, 1 ],
    [ 4, 8, 7, 5, 2, 3, 6, 1 ],
    [ 6, 4, 7, 8, 5, 1, 3, 2 ],
    [ 7, 8, 6, 1, 4, 2, 5, 3 ],
    [ 6, 7, 4, 8, 2, 5, 1, 3 ],
    [ 8, 6, 3, 2, 7, 4, 5, 1 ],
    [ 5, 7, 3, 8, 6, 4, 1, 2 ],
    [ 8, 7, 3, 1, 6, 4, 5, 2 ],
    [ 5, 7, 8, 6, 1, 4, 2, 3 ],
    [ 5, 8, 7, 1, 6, 3, 4, 2 ],
    [ 7, 4, 6, 3, 8, 5, 1, 2 ],
    [ 8, 4, 7, 5, 2, 3, 1, 6 ],
    [ 8, 6, 5, 1, 4, 7, 2, 3 ],
    [ 7, 6, 5, 2, 3, 8, 4, 1 ],
    [ 4, 7, 8, 5, 3, 6, 1, 2 ],
    [ 8, 6, 1, 4, 7, 5, 3, 2 ],
    [ 7, 5, 6, 4, 2, 3, 8, 1 ],
    [ 7, 5, 6, 8, 1, 4, 2, 3 ],
    [ 5, 3, 7, 8, 6, 4, 2, 1 ],
    [ 8, 5, 1, 7, 6, 3, 4, 2 ],
    [ 4, 5, 7, 8, 6, 3, 2, 1 ],
    [ 8, 5, 6, 2, 4, 3, 7, 1 ],
    [ 8, 7, 1, 6, 2, 5, 4, 3 ],
    [ 7, 5, 6, 3, 4, 8, 1, 2 ],
    [ 6, 7, 5, 8, 3, 1, 2, 4 ],
    [ 6, 5, 7, 3, 8, 4, 1, 2 ],
    [ 6, 7, 5, 3, 8, 1, 4, 2 ],
    [ 7, 8, 4, 3, 2, 5, 6, 1 ],
    [ 5, 8, 7, 6, 2, 1, 3, 4 ],
    [ 8, 6, 5, 2, 3, 7, 1, 4 ],
    [ 4, 7, 3, 8, 6, 5, 2, 1 ],
    [ 7, 2, 8, 6, 5, 3, 1, 4 ],
    [ 8, 1, 7, 6, 4, 5, 2, 3 ],
    [ 8, 6, 4, 1, 7, 5, 2, 3 ],
    [ 7, 4, 8, 3, 5, 6, 1, 2 ],
    [ 8, 7, 4, 3, 1, 5, 6, 2 ],
    [ 7, 6, 4, 2, 8, 5, 1, 3 ],
    [ 5, 4, 8, 7, 6, 2, 1, 3 ],
    [ 4, 5, 8, 7, 6, 3, 1, 2 ],
    [ 7, 6, 4, 5, 3, 2, 1, 8 ],
    [ 8, 2, 5, 7, 6, 3, 4, 1 ],
    [ 8, 1, 7, 6, 5, 2, 4, 3 ],
    [ 8, 6, 2, 3, 7, 5, 4, 1 ],
    [ 6, 5, 7, 8, 1, 4, 3, 2 ],
    [ 7, 6, 8, 3, 2, 4, 1, 5 ],
    [ 7, 6, 4, 3, 2, 8, 5, 1 ],
    [ 8, 5, 4, 2, 6, 7, 3, 1 ],
    [ 8, 1, 6, 7, 4, 5, 3, 2 ],
    [ 7, 5, 8, 3, 1, 6, 4, 2 ],
    [ 6, 8, 7, 4, 1, 5, 2, 3 ],
    [ 4, 7, 8, 3, 6, 5, 2, 1 ],
    [ 8, 4, 7, 6, 1, 3, 5, 2 ],
    [ 8, 6, 2, 7, 3, 5, 4, 1 ],
    [ 8, 7, 4, 2, 5, 3, 6, 1 ],
    [ 8, 6, 5, 3, 4, 2, 1, 7 ],
    [ 6, 8, 7, 5, 1, 3, 2, 4 ],
    [ 7, 8, 1, 5, 6, 4, 3, 2 ],
    [ 6, 7, 8, 4, 3, 2, 1, 5 ],
    [ 8, 3, 6, 5, 4, 7, 2, 1 ],
    [ 7, 4, 5, 8, 3, 6, 2, 1 ],
    [ 5, 8, 7, 6, 1, 4, 2, 3 ],
    [ 7, 6, 5, 2, 8, 3, 4, 1 ],
    [ 7, 6, 8, 4, 3, 1, 2, 5 ],
    [ 4, 8, 5, 7, 6, 3, 1, 2 ],
    [ 8, 6, 7, 1, 4, 3, 5, 2 ],
    [ 7, 6, 8, 5, 2, 1, 3, 4 ],
    [ 4, 7, 8, 6, 5, 2, 1, 3 ],
    [ 8, 6, 5, 7, 1, 3, 2, 4 ],
    [ 4, 7, 5, 8, 6, 3, 2, 1 ],
    [ 6, 4, 7, 8, 3, 5, 2, 1 ],
    [ 8, 6, 5, 1, 7, 3, 4, 2 ],
    [ 8, 5, 4, 6, 2, 7, 3, 1 ],
    [ 7, 4, 6, 8, 2, 5, 3, 1 ],
    [ 6, 7, 5, 4, 8, 2, 1, 3 ],
    [ 7, 8, 5, 4, 1, 6, 2, 3 ],
    [ 6, 4, 8, 7, 5, 1, 3, 2 ],
    [ 7, 3, 6, 8, 5, 4, 1, 2 ],
    [ 7, 6, 8, 3, 2, 4, 5, 1 ],
    [ 6, 7, 4, 5, 8, 3, 1, 2 ],
    [ 5, 7, 6, 3, 8, 4, 2, 1 ],
    [ 6, 7, 5, 4, 3, 8, 1, 2 ],
    [ 5, 8, 7, 2, 6, 3, 4, 1 ],
    [ 7, 8, 4, 5, 1, 6, 3, 2 ],
    [ 6, 5, 8, 4, 7, 1, 3, 2 ],
    [ 8, 5, 4, 7, 2, 6, 1, 3 ],
    [ 8, 7, 4, 5, 2, 3, 1, 6 ],
    [ 7, 8, 4, 6, 1, 3, 5, 2 ],
    [ 8, 7, 5, 1, 6, 3, 2, 4 ],
    [ 8, 7, 4, 5, 2, 1, 6, 3 ],
    [ 6, 5, 7, 8, 3, 4, 1, 2 ],
    [ 6, 7, 5, 3, 4, 8, 2, 1 ],
    [ 8, 6, 3, 7, 2, 4, 5, 1 ],
    [ 8, 6, 7, 4, 1, 2, 5, 3 ],
    [ 5, 6, 8, 7, 4, 2, 1, 3 ],
    [ 7, 5, 6, 4, 2, 8, 3, 1 ],
    [ 8, 7, 6, 1, 2, 5, 4, 3 ],
    [ 8, 3, 6, 7, 4, 2, 5, 1 ],
    [ 6, 7, 4, 8, 3, 5, 1, 2 ],
    [ 7, 2, 8, 6, 5, 3, 4, 1 ],
    [ 8, 7, 2, 5, 6, 3, 1, 4 ],
    [ 7, 6, 5, 3, 4, 2, 8, 1 ],
    [ 7, 8, 6, 3, 1, 5, 2, 4 ],
    [ 5, 8, 6, 4, 3, 7, 1, 2 ],
    [ 7, 6, 8, 1, 5, 4, 2, 3 ],
    [ 5, 7, 8, 6, 3, 2, 1, 4 ],
    [ 7, 4, 3, 8, 6, 5, 2, 1 ],
    [ 6, 8, 4, 7, 1, 5, 3, 2 ],
    [ 8, 6, 1, 7, 5, 3, 4, 2 ],
    [ 7, 6, 8, 3, 4, 1, 5, 2 ],
    [ 7, 8, 3, 6, 4, 2, 1, 5 ],
    [ 4, 8, 7, 5, 3, 6, 1, 2 ],
    [ 5, 7, 8, 4, 6, 1, 3, 2 ],
    [ 8, 5, 6, 4, 2, 7, 1, 3 ],
    [ 8, 5, 6, 4, 3, 1, 7, 2 ],
    [ 8, 3, 7, 4, 6, 5, 1, 2 ],
    [ 6, 5, 4, 7, 8, 3, 2, 1 ],
    [ 7, 5, 8, 6, 1, 3, 4, 2 ],
    [ 7, 6, 2, 5, 8, 4, 3, 1 ],
    [ 8, 5, 7, 1, 6, 3, 4, 2 ],
    [ 8, 2, 7, 5, 6, 3, 4, 1 ],
    [ 6, 7, 3, 8, 5, 4, 1, 2 ],
    [ 5, 3, 8, 7, 6, 4, 2, 1 ],
    [ 6, 3, 8, 7, 4, 5, 2, 1 ],
    [ 8, 6, 2, 5, 7, 3, 4, 1 ],
    [ 7, 6, 3, 8, 5, 2, 1, 4 ],
    [ 7, 8, 5, 3, 1, 6, 4, 2 ],
    [ 7, 4, 5, 8, 6, 3, 1, 2 ],
    [ 4, 8, 7, 5, 2, 6, 3, 1 ],
    [ 7, 6, 4, 3, 8, 2, 5, 1 ],
    [ 6, 8, 3, 7, 2, 5, 4, 1 ],
    [ 8, 5, 3, 6, 4, 7, 2, 1 ],
    [ 8, 7, 4, 5, 3, 1, 2, 6 ],
    [ 2, 7, 8, 6, 5, 4, 3, 1 ],
    [ 8, 5, 7, 6, 2, 1, 3, 4 ],
    [ 7, 4, 6, 8, 3, 5, 1, 2 ],
    [ 3, 7, 6, 8, 5, 4, 2, 1 ],
    [ 8, 7, 4, 3, 1, 6, 5, 2 ],
    [ 8, 7, 5, 4, 1, 2, 6, 3 ],
    [ 5, 7, 3, 8, 6, 4, 2, 1 ],
    [ 7, 6, 5, 3, 4, 8, 1, 2 ],
    [ 8, 6, 5, 7, 1, 2, 4, 3 ],
    [ 8, 7, 4, 1, 5, 6, 3, 2 ],
    [ 7, 8, 6, 1, 4, 5, 2, 3 ],
    [ 7, 6, 8, 2, 5, 1, 4, 3 ],
    [ 5, 8, 6, 7, 3, 2, 1, 4 ],
    [ 7, 6, 4, 2, 8, 5, 3, 1 ],
    [ 4, 7, 8, 5, 6, 3, 1, 2 ],
    [ 6, 8, 7, 1, 4, 5, 3, 2 ],
    [ 7, 3, 6, 8, 5, 2, 4, 1 ],
    [ 8, 7, 1, 5, 6, 3, 4, 2 ],
    [ 7, 6, 5, 8, 2, 3, 1, 4 ],
    [ 5, 7, 6, 8, 3, 2, 4, 1 ],
    [ 8, 5, 6, 2, 4, 7, 3, 1 ],
    [ 6, 7, 8, 4, 3, 1, 5, 2 ],
    [ 6, 8, 3, 7, 4, 2, 5, 1 ],
    [ 6, 8, 7, 2, 5, 3, 1, 4 ],
    [ 5, 8, 4, 7, 6, 2, 1, 3 ],
    [ 6, 7, 8, 5, 3, 1, 2, 4 ],
    [ 7, 8, 6, 4, 1, 3, 2, 5 ],
    [ 8, 6, 7, 1, 5, 2, 4, 3 ],
    [ 7, 6, 4, 5, 3, 2, 8, 1 ],
    [ 8, 7, 4, 3, 6, 1, 2, 5 ],
    [ 6, 8, 5, 4, 1, 7, 3, 2 ],
    [ 4, 7, 8, 5, 3, 6, 2, 1 ],
    [ 7, 8, 1, 6, 5, 4, 2, 3 ],
    [ 8, 7, 1, 6, 5, 2, 4, 3 ],
    [ 8, 5, 4, 7, 1, 6, 3, 2 ],
    [ 7, 6, 4, 5, 8, 2, 1, 3 ],
    [ 6, 8, 7, 3, 4, 2, 1, 5 ],
    [ 8, 6, 1, 5, 7, 4, 3, 2 ],
    [ 5, 7, 6, 8, 2, 4, 3, 1 ],
    [ 5, 4, 8, 7, 6, 3, 1, 2 ],
    [ 8, 6, 7, 4, 1, 3, 2, 5 ],
    [ 8, 7, 2, 5, 3, 6, 4, 1 ],
    [ 8, 7, 3, 4, 6, 1, 5, 2 ],
    [ 6, 7, 5, 3, 8, 4, 1, 2 ],
    [ 8, 7, 3, 6, 1, 4, 5, 2 ],
    [ 8, 6, 3, 7, 4, 2, 1, 5 ],
    [ 7, 5, 8, 4, 3, 1, 6, 2 ],
    [ 3, 7, 8, 6, 4, 5, 2, 1 ],
    [ 8, 4, 7, 6, 3, 1, 2, 5 ],
    [ 8, 5, 7, 6, 1, 3, 2, 4 ],
    [ 8, 6, 3, 4, 7, 2, 5, 1 ],
    [ 6, 5, 7, 3, 8, 4, 2, 1 ],
    [ 6, 7, 4, 8, 5, 1, 3, 2 ],
    [ 7, 6, 5, 8, 3, 1, 2, 4 ],
    [ 7, 8, 2, 6, 5, 3, 1, 4 ],
    [ 5, 7, 8, 2, 6, 4, 3, 1 ],
    [ 7, 4, 8, 3, 5, 6, 2, 1 ],
    [ 5, 6, 8, 3, 7, 4, 2, 1 ],
    [ 8, 5, 4, 6, 7, 1, 3, 2 ],
    [ 6, 5, 7, 8, 3, 2, 4, 1 ],
    [ 8, 3, 7, 6, 5, 1, 2, 4 ],
    [ 7, 4, 6, 5, 8, 2, 3, 1 ],
    [ 7, 5, 8, 6, 3, 1, 2, 4 ],
    [ 6, 8, 7, 1, 5, 3, 4, 2 ],
    [ 6, 7, 2, 8, 5, 4, 3, 1 ],
    [ 7, 5, 6, 4, 3, 2, 8, 1 ],
    [ 6, 5, 7, 4, 3, 8, 2, 1 ],
    [ 8, 5, 7, 2, 6, 3, 1, 4 ],
    [ 5, 7, 6, 8, 4, 2, 1, 3 ],
    [ 8, 6, 7, 3, 2, 4, 1, 5 ],
    [ 8, 6, 5, 4, 2, 1, 7, 3 ],
    [ 7, 3, 6, 5, 8, 4, 2, 1 ],
    [ 5, 7, 8, 4, 3, 6, 1, 2 ],
    [ 6, 7, 5, 8, 3, 2, 1, 4 ],
    [ 7, 5, 6, 4, 3, 8, 1, 2 ],
    [ 7, 4, 6, 8, 5, 2, 1, 3 ],
    [ 6, 7, 8, 4, 2, 5, 1, 3 ],
    [ 8, 6, 5, 2, 3, 7, 4, 1 ],
    [ 6, 7, 8, 2, 5, 4, 1, 3 ],
    [ 8, 7, 4, 3, 5, 1, 6, 2 ],
    [ 7, 3, 8, 6, 4, 2, 5, 1 ],
    [ 8, 5, 6, 3, 2, 7, 4, 1 ],
    [ 4, 7, 6, 8, 3, 5, 2, 1 ],
    [ 5, 8, 7, 6, 3, 1, 2, 4 ],
    [ 8, 7, 2, 5, 4, 3, 6, 1 ],
    [ 8, 7, 4, 6, 1, 3, 2, 5 ],
    [ 3, 8, 6, 7, 4, 5, 2, 1 ],
    [ 8, 2, 7, 5, 4, 6, 3, 1 ],
    [ 7, 5, 6, 3, 8, 2, 4, 1 ],
    [ 5, 8, 6, 3, 7, 2, 4, 1 ],
    [ 7, 8, 6, 3, 2, 1, 5, 4 ],
    [ 8, 4, 5, 7, 6, 2, 1, 3 ],
    [ 7, 8, 4, 5, 3, 2, 1, 6 ],
    [ 5, 8, 7, 4, 2, 6, 1, 3 ],
    [ 7, 5, 6, 8, 3, 2, 1, 4 ],
    [ 7, 8, 3, 6, 4, 1, 5, 2 ],
    [ 8, 1, 7, 6, 5, 3, 4, 2 ],
    [ 7, 8, 5, 6, 1, 2, 4, 3 ],
    [ 6, 8, 5, 7, 1, 4, 2, 3 ],
    [ 7, 4, 6, 8, 5, 1, 3, 2 ],
    [ 8, 7, 6, 1, 3, 4, 5, 2 ],
    [ 8, 6, 7, 1, 5, 3, 2, 4 ],
    [ 5, 4, 7, 8, 6, 3, 2, 1 ],
    [ 7, 6, 3, 4, 8, 5, 2, 1 ],
    [ 7, 6, 8, 1, 5, 3, 4, 2 ],
    [ 5, 7, 8, 3, 6, 4, 1, 2 ],
    [ 7, 6, 4, 3, 5, 8, 2, 1 ],
    [ 7, 6, 4, 5, 3, 8, 1, 2 ],
    [ 8, 6, 5, 4, 3, 1, 2, 7 ],
    [ 6, 7, 4, 8, 3, 2, 5, 1 ],
    [ 6, 8, 3, 7, 5, 2, 1, 4 ],
    [ 3, 6, 8, 7, 5, 4, 2, 1 ],
    [ 8, 7, 1, 6, 4, 3, 5, 2 ],
    [ 6, 8, 7, 4, 3, 1, 2, 5 ],
    [ 6, 8, 3, 4, 7, 5, 2, 1 ],
    [ 7, 8, 6, 5, 1, 2, 3, 4 ],
    [ 7, 6, 4, 8, 2, 5, 1, 3 ],
    [ 8, 6, 5, 4, 1, 7, 2, 3 ],
    [ 6, 7, 8, 5, 1, 4, 2, 3 ],
    [ 8, 6, 5, 3, 7, 1, 2, 4 ],
    [ 6, 3, 7, 8, 5, 4, 2, 1 ],
    [ 8, 7, 5, 2, 4, 3, 1, 6 ],
    [ 7, 4, 6, 8, 3, 2, 5, 1 ],
    [ 8, 6, 3, 7, 1, 5, 4, 2 ],
    [ 8, 5, 7, 4, 3, 1, 2, 6 ],
    [ 8, 5, 7, 1, 6, 4, 2, 3 ],
    [ 6, 7, 3, 5, 8, 4, 2, 1 ],
    [ 6, 7, 5, 4, 8, 1, 3, 2 ],
    [ 2, 8, 7, 5, 6, 4, 3, 1 ],
    [ 6, 7, 5, 2, 8, 4, 3, 1 ],
    [ 5, 7, 4, 6, 8, 3, 2, 1 ],
    [ 7, 6, 8, 2, 3, 5, 4, 1 ],
    [ 8, 6, 2, 7, 5, 3, 1, 4 ],
    [ 8, 5, 7, 2, 3, 6, 4, 1 ],
    [ 6, 8, 7, 1, 5, 4, 2, 3 ],
    [ 7, 6, 2, 8, 5, 3, 4, 1 ],
    [ 8, 6, 3, 7, 2, 5, 1, 4 ],
    [ 8, 5, 7, 4, 1, 3, 6, 2 ],
    [ 5, 8, 7, 6, 2, 3, 1, 4 ],
    [ 7, 8, 6, 1, 4, 3, 5, 2 ],
    [ 6, 4, 7, 8, 5, 3, 1, 2 ],
    [ 5, 8, 6, 4, 7, 1, 3, 2 ],
    [ 4, 7, 8, 6, 3, 2, 5, 1 ],
    [ 5, 8, 6, 2, 7, 4, 3, 1 ],
    [ 7, 6, 5, 2, 4, 8, 3, 1 ],
    [ 7, 8, 5, 4, 1, 3, 6, 2 ],
    [ 7, 8, 6, 2, 1, 5, 4, 3 ],
    [ 8, 7, 6, 1, 3, 5, 2, 4 ],
    [ 6, 7, 8, 5, 1, 3, 4, 2 ],
    [ 8, 4, 7, 5, 3, 1, 6, 2 ],
    [ 7, 8, 5, 1, 6, 4, 2, 3 ],
    [ 6, 7, 4, 5, 3, 8, 2, 1 ],
    [ 6, 8, 7, 5, 1, 2, 4, 3 ],
    [ 7, 6, 8, 3, 4, 2, 1, 5 ],
    [ 7, 5, 8, 4, 6, 1, 2, 3 ],
    [ 4, 8, 7, 6, 1, 5, 3, 2 ],
    [ 7, 8, 3, 6, 1, 5, 4, 2 ],
    [ 8, 5, 4, 6, 3, 7, 1, 2 ],
    [ 8, 5, 4, 6, 7, 2, 1, 3 ],
    [ 7, 6, 8, 1, 4, 5, 3, 2 ],
    [ 7, 8, 4, 5, 3, 1, 6, 2 ],
    [ 6, 3, 8, 7, 5, 2, 4, 1 ],
    [ 8, 6, 3, 2, 7, 5, 4, 1 ],
    [ 7, 8, 6, 1, 5, 2, 4, 3 ],
    [ 5, 7, 6, 4, 3, 8, 2, 1 ],
    [ 8, 7, 5, 4, 1, 3, 2, 6 ],
    [ 7, 2, 8, 6, 5, 4, 1, 3 ],
    [ 8, 7, 1, 6, 4, 5, 2, 3 ],
    [ 8, 5, 6, 3, 4, 2, 7, 1 ],
    [ 8, 7, 1, 5, 4, 6, 3, 2 ],
    [ 8, 7, 4, 2, 5, 6, 1, 3 ],
    [ 4, 8, 7, 5, 6, 1, 3, 2 ],
    [ 4, 7, 8, 6, 2, 5, 3, 1 ],
    [ 8, 7, 5, 1, 4, 3, 6, 2 ],
    [ 5, 8, 3, 6, 7, 4, 2, 1 ],
    [ 8, 1, 6, 7, 5, 4, 3, 2 ],
    [ 7, 8, 4, 3, 5, 6, 1, 2 ],
    [ 6, 5, 7, 4, 8, 3, 1, 2 ],
    [ 7, 3, 8, 4, 6, 5, 2, 1 ],
    [ 5, 8, 7, 4, 1, 6, 3, 2 ],
    [ 8, 6, 1, 7, 5, 4, 2, 3 ],
    [ 8, 7, 5, 3, 1, 6, 2, 4 ],
    [ 6, 7, 8, 3, 5, 1, 4, 2 ],
    [ 7, 6, 5, 4, 8, 1, 2, 3 ],
    [ 6, 7, 4, 8, 5, 2, 1, 3 ],
    [ 6, 8, 5, 4, 7, 1, 2, 3 ],
    [ 7, 6, 8, 5, 1, 3, 2, 4 ],
    [ 8, 6, 5, 1, 4, 7, 3, 2 ],
    [ 8, 6, 7, 3, 2, 1, 5, 4 ],
    [ 3, 8, 6, 5, 7, 4, 2, 1 ],
    [ 7, 6, 5, 4, 2, 3, 8, 1 ],
    [ 7, 6, 8, 2, 5, 3, 1, 4 ],
    [ 8, 5, 6, 3, 7, 2, 1, 4 ],
    [ 6, 8, 7, 3, 2, 5, 1, 4 ],
    [ 8, 7, 6, 1, 4, 3, 2, 5 ],
    [ 6, 8, 5, 4, 3, 1, 7, 2 ],
    [ 8, 6, 7, 1, 3, 5, 4, 2 ],
    [ 5, 7, 8, 6, 1, 4, 3, 2 ],
    [ 8, 4, 7, 1, 6, 5, 3, 2 ],
    [ 7, 8, 5, 6, 1, 3, 2, 4 ],
    [ 8, 4, 7, 5, 1, 6, 3, 2 ],
    [ 8, 6, 5, 1, 7, 4, 2, 3 ],
    [ 8, 3, 6, 4, 7, 5, 2, 1 ],
    [ 8, 3, 7, 6, 4, 1, 5, 2 ],
    [ 7, 5, 4, 8, 3, 6, 1, 2 ],
    [ 6, 7, 5, 8, 3, 1, 4, 2 ],
    [ 7, 6, 5, 3, 2, 8, 4, 1 ],
    [ 6, 8, 7, 2, 3, 5, 4, 1 ],
    [ 6, 7, 5, 8, 1, 4, 3, 2 ],
    [ 3, 8, 7, 6, 4, 5, 1, 2 ],
    [ 7, 6, 8, 4, 2, 1, 5, 3 ],
    [ 8, 4, 7, 6, 1, 5, 2, 3 ],
    [ 7, 6, 3, 8, 4, 5, 1, 2 ],
    [ 6, 5, 8, 7, 4, 1, 2, 3 ],
    [ 8, 6, 4, 7, 3, 1, 2, 5 ],
    [ 6, 8, 4, 7, 5, 1, 2, 3 ],
    [ 7, 4, 6, 5, 8, 3, 1, 2 ],
    [ 5, 8, 6, 3, 4, 7, 2, 1 ],
    [ 4, 8, 7, 6, 5, 1, 2, 3 ],
    [ 6, 4, 7, 5, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 8, 1, 3, 2 ],
    [ 7, 5, 6, 8, 2, 4, 1, 3 ],
    [ 8, 1, 7, 6, 5, 4, 2, 3 ],
    [ 7, 5, 6, 8, 4, 1, 2, 3 ],
    [ 7, 8, 5, 1, 6, 3, 4, 2 ],
    [ 6, 8, 7, 3, 2, 4, 5, 1 ],
    [ 8, 7, 6, 1, 5, 2, 3, 4 ],
    [ 6, 5, 7, 8, 4, 1, 3, 2 ],
    [ 7, 4, 8, 5, 6, 1, 3, 2 ],
    [ 5, 4, 8, 7, 6, 2, 3, 1 ],
    [ 8, 4, 5, 7, 6, 1, 3, 2 ],
    [ 8, 5, 3, 6, 7, 2, 4, 1 ],
    [ 3, 7, 8, 6, 5, 2, 4, 1 ],
    [ 5, 7, 4, 8, 3, 6, 2, 1 ],
    [ 7, 6, 8, 3, 2, 5, 1, 4 ],
    [ 7, 3, 8, 6, 4, 5, 1, 2 ],
    [ 7, 6, 3, 5, 4, 8, 2, 1 ],
    [ 8, 7, 4, 5, 1, 3, 6, 2 ],
    [ 7, 5, 8, 1, 6, 4, 3, 2 ],
    [ 7, 5, 8, 6, 1, 4, 2, 3 ],
    [ 8, 7, 5, 1, 3, 6, 4, 2 ],
    [ 4, 7, 8, 6, 5, 1, 3, 2 ],
    [ 5, 7, 8, 6, 4, 1, 2, 3 ],
    [ 7, 6, 5, 4, 3, 1, 8, 2 ],
    [ 6, 8, 7, 4, 1, 3, 5, 2 ],
    [ 7, 5, 4, 6, 8, 3, 1, 2 ],
    [ 7, 8, 4, 6, 1, 5, 2, 3 ],
    [ 7, 8, 2, 6, 3, 5, 4, 1 ],
    [ 8, 7, 4, 1, 6, 3, 5, 2 ],
    [ 6, 5, 7, 8, 4, 2, 1, 3 ],
    [ 8, 7, 6, 3, 1, 2, 5, 4 ],
    [ 7, 3, 6, 8, 4, 5, 2, 1 ],
    [ 7, 4, 6, 5, 3, 8, 2, 1 ],
    [ 5, 8, 6, 7, 1, 4, 3, 2 ],
    [ 4, 7, 6, 8, 5, 3, 1, 2 ],
    [ 5, 7, 4, 8, 6, 3, 1, 2 ],
    [ 5, 7, 6, 4, 8, 3, 1, 2 ],
    [ 8, 5, 6, 4, 2, 3, 7, 1 ],
    [ 7, 5, 6, 3, 8, 4, 1, 2 ],
    [ 7, 6, 5, 8, 1, 4, 2, 3 ],
    [ 8, 6, 4, 7, 1, 3, 5, 2 ],
    [ 8, 7, 1, 6, 5, 3, 2, 4 ],
    [ 6, 8, 2, 7, 5, 3, 4, 1 ],
    [ 7, 6, 3, 8, 4, 2, 5, 1 ],
    [ 5, 7, 6, 8, 4, 1, 3, 2 ],
    [ 7, 6, 4, 5, 2, 8, 3, 1 ],
    [ 6, 7, 8, 5, 2, 1, 4, 3 ],
    [ 7, 6, 8, 3, 5, 1, 2, 4 ],
    [ 7, 6, 8, 5, 1, 2, 4, 3 ],
    [ 7, 8, 1, 6, 4, 5, 3, 2 ],
    [ 8, 6, 4, 7, 1, 5, 2, 3 ],
    [ 5, 7, 6, 8, 3, 4, 1, 2 ],
    [ 6, 7, 5, 4, 2, 8, 3, 1 ],
    [ 7, 8, 6, 1, 3, 5, 4, 2 ],
    [ 5, 7, 6, 4, 8, 2, 3, 1 ],
    [ 8, 5, 7, 1, 4, 6, 3, 2 ],
    [ 5, 6, 8, 7, 2, 4, 3, 1 ],
    [ 6, 5, 7, 4, 8, 2, 3, 1 ],
    [ 8, 5, 7, 4, 2, 1, 6, 3 ],
    [ 7, 5, 4, 6, 8, 2, 3, 1 ],
    [ 6, 7, 8, 1, 5, 4, 3, 2 ],
    [ 5, 8, 6, 4, 2, 7, 3, 1 ],
    [ 4, 7, 6, 5, 8, 3, 2, 1 ],
    [ 8, 7, 3, 6, 1, 5, 2, 4 ],
    [ 7, 6, 3, 5, 8, 4, 1, 2 ],
    [ 7, 8, 6, 1, 5, 3, 2, 4 ],
    [ 7, 8, 3, 6, 5, 1, 2, 4 ],
    [ 7, 6, 3, 5, 8, 2, 4, 1 ],
    [ 8, 2, 6, 7, 5, 3, 4, 1 ],
    [ 6, 7, 8, 4, 5, 1, 2, 3 ],
    [ 8, 6, 3, 5, 4, 2, 7, 1 ],
    [ 7, 4, 5, 6, 8, 3, 2, 1 ],
    [ 7, 4, 8, 5, 3, 2, 6, 1 ],
    [ 8, 7, 1, 5, 6, 4, 2, 3 ],
    [ 5, 8, 4, 7, 2, 6, 3, 1 ],
    [ 6, 8, 5, 7, 1, 3, 4, 2 ],
    [ 5, 8, 4, 7, 6, 1, 3, 2 ],
    [ 8, 6, 5, 3, 2, 4, 7, 1 ],
    [ 8, 5, 6, 4, 1, 7, 3, 2 ],
    [ 6, 7, 5, 3, 8, 2, 4, 1 ],
    [ 7, 5, 6, 2, 8, 4, 3, 1 ],
    [ 7, 8, 4, 3, 5, 2, 6, 1 ],
    [ 7, 2, 6, 8, 5, 4, 3, 1 ],
    [ 8, 5, 6, 1, 7, 4, 3, 2 ],
    [ 7, 4, 8, 6, 5, 1, 2, 3 ],
    [ 6, 7, 8, 4, 1, 5, 3, 2 ],
    [ 8, 2, 5, 7, 6, 4, 3, 1 ],
    [ 5, 6, 7, 8, 4, 3, 1, 2 ],
    [ 8, 6, 5, 7, 2, 1, 3, 4 ],
    [ 7, 5, 4, 8, 2, 6, 3, 1 ],
    [ 6, 8, 7, 5, 2, 1, 3, 4 ],
    [ 7, 5, 3, 6, 8, 4, 2, 1 ],
    [ 8, 4, 7, 5, 2, 6, 1, 3 ],
    [ 7, 8, 6, 4, 1, 2, 5, 3 ],
    [ 7, 8, 5, 3, 6, 1, 2, 4 ],
    [ 5, 8, 6, 4, 7, 2, 1, 3 ],
    [ 4, 7, 6, 8, 5, 2, 3, 1 ],
    [ 7, 4, 6, 3, 8, 5, 2, 1 ],
    [ 8, 5, 4, 2, 7, 6, 3, 1 ],
    [ 7, 6, 4, 8, 3, 2, 1, 5 ],
    [ 7, 6, 4, 5, 8, 1, 3, 2 ],
    [ 8, 7, 1, 4, 6, 5, 3, 2 ],
    [ 8, 7, 5, 2, 3, 6, 1, 4 ],
    [ 8, 6, 5, 4, 1, 3, 7, 2 ],
    [ 8, 4, 5, 7, 2, 6, 3, 1 ],
    [ 8, 7, 5, 2, 6, 1, 3, 4 ],
    [ 7, 6, 8, 4, 1, 3, 5, 2 ],
    [ 8, 6, 5, 2, 7, 3, 1, 4 ],
    [ 4, 8, 7, 5, 6, 2, 1, 3 ],
    [ 8, 5, 2, 6, 7, 4, 3, 1 ],
    [ 8, 1, 7, 5, 6, 4, 3, 2 ],
    [ 8, 7, 5, 1, 4, 6, 2, 3 ],
    [ 6, 5, 3, 8, 7, 4, 2, 1 ],
    [ 6, 7, 4, 3, 8, 5, 2, 1 ],
    [ 8, 7, 5, 4, 2, 1, 3, 6 ],
    [ 7, 8, 6, 3, 4, 1, 2, 5 ],
    [ 4, 8, 5, 7, 6, 2, 3, 1 ],
    [ 7, 6, 5, 8, 1, 3, 4, 2 ],
    [ 8, 5, 2, 7, 6, 3, 4, 1 ],
    [ 7, 3, 8, 6, 5, 1, 4, 2 ],
    [ 8, 6, 7, 1, 4, 5, 2, 3 ],
    [ 8, 4, 7, 2, 5, 6, 3, 1 ],
    [ 7, 8, 6, 3, 2, 4, 1, 5 ],
    [ 6, 5, 4, 8, 7, 3, 1, 2 ],
    [ 7, 5, 4, 6, 3, 8, 2, 1 ],
    [ 6, 7, 5, 8, 4, 1, 2, 3 ],
    [ 7, 5, 6, 4, 8, 2, 1, 3 ],
    [ 7, 8, 3, 4, 6, 5, 1, 2 ],
    [ 6, 7, 4, 8, 2, 5, 3, 1 ],
    [ 7, 8, 5, 1, 4, 6, 3, 2 ],
    [ 7, 8, 2, 6, 5, 1, 4, 3 ],
    [ 8, 7, 4, 6, 1, 2, 5, 3 ],
    [ 8, 7, 5, 1, 6, 2, 4, 3 ],
    [ 5, 8, 7, 6, 1, 3, 4, 2 ],
    [ 7, 8, 6, 3, 1, 4, 5, 2 ],
    [ 8, 7, 5, 2, 1, 6, 4, 3 ],
    [ 5, 6, 8, 7, 4, 1, 3, 2 ],
    [ 7, 6, 5, 4, 1, 8, 3, 2 ],
    [ 6, 7, 5, 4, 3, 2, 8, 1 ],
    [ 7, 6, 2, 8, 5, 4, 1, 3 ],
    [ 7, 5, 3, 8, 6, 4, 1, 2 ],
    [ 7, 6, 8, 4, 1, 5, 2, 3 ],
    [ 6, 4, 7, 8, 5, 2, 3, 1 ],
    [ 8, 7, 6, 1, 4, 2, 5, 3 ],
    [ 7, 5, 6, 8, 3, 1, 4, 2 ],
    [ 3, 7, 8, 6, 5, 4, 1, 2 ],
    [ 7, 4, 8, 5, 3, 6, 1, 2 ],
    [ 8, 6, 4, 1, 7, 5, 3, 2 ],
    [ 8, 6, 1, 7, 4, 5, 3, 2 ],
    [ 7, 6, 4, 8, 5, 1, 2, 3 ],
    [ 5, 6, 7, 4, 8, 3, 2, 1 ],
    [ 7, 5, 6, 3, 4, 8, 2, 1 ],
    [ 8, 1, 7, 6, 4, 5, 3, 2 ],
    [ 7, 5, 8, 3, 6, 1, 4, 2 ],
    [ 8, 7, 4, 1, 6, 5, 2, 3 ],
    [ 8, 7, 3, 6, 4, 1, 2, 5 ],
    [ 8, 4, 7, 5, 2, 3, 6, 1 ],
    [ 6, 7, 5, 8, 2, 4, 1, 3 ],
    [ 5, 7, 8, 4, 3, 2, 6, 1 ],
    [ 7, 6, 3, 8, 2, 5, 4, 1 ],
    [ 8, 7, 6, 3, 1, 4, 2, 5 ],
    [ 7, 5, 6, 8, 1, 4, 3, 2 ],
    [ 8, 5, 7, 6, 1, 2, 4, 3 ],
    [ 5, 7, 8, 6, 3, 1, 4, 2 ],
    [ 7, 8, 5, 4, 3, 1, 2, 6 ],
    [ 8, 7, 1, 6, 3, 5, 4, 2 ],
    [ 6, 7, 4, 5, 8, 2, 3, 1 ],
    [ 6, 5, 8, 4, 3, 7, 1, 2 ],
    [ 6, 5, 7, 8, 2, 4, 3, 1 ],
    [ 5, 6, 8, 7, 3, 2, 4, 1 ],
    [ 7, 8, 1, 6, 5, 3, 4, 2 ],
    [ 8, 5, 7, 6, 2, 3, 1, 4 ],
    [ 8, 6, 7, 2, 3, 5, 4, 1 ],
    [ 6, 7, 8, 4, 3, 5, 1, 2 ],
    [ 7, 8, 5, 4, 3, 1, 6, 2 ],
    [ 7, 8, 6, 4, 1, 3, 5, 2 ],
    [ 8, 7, 5, 1, 6, 4, 2, 3 ],
    [ 6, 4, 8, 7, 5, 3, 1, 2 ],
    [ 7, 4, 6, 8, 5, 2, 3, 1 ],
    [ 8, 6, 5, 7, 3, 1, 2, 4 ],
    [ 5, 8, 6, 7, 2, 4, 3, 1 ],
    [ 7, 4, 6, 8, 3, 5, 2, 1 ],
    [ 8, 6, 7, 5, 1, 2, 4, 3 ],
    [ 5, 8, 6, 4, 7, 3, 1, 2 ],
    [ 8, 6, 7, 1, 4, 5, 3, 2 ],
    [ 6, 7, 5, 4, 8, 3, 1, 2 ],
    [ 8, 6, 3, 7, 2, 5, 4, 1 ],
    [ 7, 8, 5, 4, 6, 1, 2, 3 ],
    [ 7, 8, 6, 5, 2, 1, 3, 4 ],
    [ 8, 6, 7, 3, 2, 5, 1, 4 ],
    [ 8, 7, 5, 2, 6, 1, 4, 3 ],
    [ 8, 6, 7, 1, 5, 3, 4, 2 ],
    [ 8, 4, 7, 5, 6, 2, 1, 3 ],
    [ 7, 6, 5, 8, 2, 3, 4, 1 ],
    [ 8, 6, 5, 3, 4, 2, 7, 1 ],
    [ 7, 5, 6, 8, 3, 2, 4, 1 ],
    [ 8, 3, 7, 6, 4, 5, 1, 2 ],
    [ 8, 5, 7, 6, 1, 4, 2, 3 ],
    [ 8, 5, 6, 4, 3, 7, 1, 2 ],
    [ 7, 6, 8, 3, 2, 5, 4, 1 ],
    [ 8, 6, 5, 4, 7, 1, 2, 3 ],
    [ 6, 7, 4, 8, 5, 2, 3, 1 ],
    [ 8, 7, 5, 4, 2, 3, 1, 6 ],
    [ 8, 5, 6, 7, 1, 4, 3, 2 ],
    [ 8, 6, 5, 4, 2, 7, 1, 3 ],
    [ 7, 6, 5, 3, 8, 4, 1, 2 ],
    [ 7, 8, 6, 3, 4, 2, 1, 5 ],
    [ 6, 8, 7, 3, 5, 2, 1, 4 ],
    [ 7, 8, 6, 4, 3, 1, 2, 5 ],
    [ 8, 5, 6, 4, 7, 2, 1, 3 ],
    [ 8, 6, 5, 2, 7, 3, 4, 1 ],
    [ 8, 7, 4, 5, 3, 1, 6, 2 ],
    [ 7, 6, 8, 4, 3, 2, 1, 5 ],
    [ 7, 8, 3, 6, 4, 5, 1, 2 ],
    [ 6, 8, 7, 5, 1, 3, 4, 2 ],
    [ 8, 7, 2, 5, 4, 6, 3, 1 ],
    [ 7, 8, 6, 3, 2, 5, 1, 4 ],
    [ 7, 8, 2, 6, 5, 3, 4, 1 ],
    [ 8, 4, 7, 6, 1, 5, 3, 2 ],
    [ 4, 8, 7, 5, 6, 2, 3, 1 ],
    [ 6, 5, 7, 4, 8, 3, 2, 1 ],
    [ 7, 8, 4, 5, 3, 6, 1, 2 ],
    [ 7, 3, 8, 6, 4, 5, 2, 1 ],
    [ 7, 4, 8, 5, 3, 6, 2, 1 ],
    [ 5, 6, 8, 7, 4, 3, 1, 2 ],
    [ 5, 7, 8, 6, 3, 2, 4, 1 ],
    [ 8, 7, 5, 3, 6, 1, 2, 4 ],
    [ 8, 6, 3, 4, 7, 5, 2, 1 ],
    [ 6, 7, 8, 5, 3, 1, 4, 2 ],
    [ 6, 5, 7, 8, 4, 2, 3, 1 ],
    [ 6, 7, 8, 4, 3, 2, 5, 1 ],
    [ 7, 4, 6, 8, 5, 3, 1, 2 ],
    [ 7, 8, 6, 2, 3, 5, 4, 1 ],
    [ 7, 4, 8, 3, 6, 5, 2, 1 ],
    [ 5, 8, 6, 4, 7, 2, 3, 1 ],
    [ 8, 7, 4, 6, 3, 1, 2, 5 ],
    [ 8, 7, 5, 1, 6, 3, 4, 2 ],
    [ 7, 5, 6, 3, 8, 4, 2, 1 ],
    [ 8, 7, 6, 3, 1, 5, 2, 4 ],
    [ 7, 6, 3, 8, 5, 2, 4, 1 ],
    [ 7, 8, 3, 6, 4, 2, 5, 1 ],
    [ 7, 6, 4, 5, 8, 3, 1, 2 ],
    [ 7, 6, 8, 5, 3, 1, 2, 4 ],
    [ 5, 8, 6, 3, 7, 4, 2, 1 ],
    [ 7, 8, 6, 2, 5, 3, 1, 4 ],
    [ 7, 5, 3, 8, 6, 4, 2, 1 ],
    [ 7, 6, 5, 3, 4, 8, 2, 1 ],
    [ 7, 8, 6, 3, 4, 1, 5, 2 ],
    [ 4, 8, 7, 6, 5, 1, 3, 2 ],
    [ 6, 7, 5, 4, 8, 2, 3, 1 ],
    [ 8, 7, 6, 4, 1, 2, 5, 3 ],
    [ 8, 6, 5, 7, 2, 3, 1, 4 ],
    [ 7, 5, 4, 8, 6, 3, 1, 2 ],
    [ 8, 7, 6, 1, 5, 3, 2, 4 ],
    [ 8, 7, 4, 6, 1, 3, 5, 2 ],
    [ 3, 8, 6, 7, 5, 4, 2, 1 ],
    [ 7, 8, 6, 1, 5, 4, 2, 3 ],
    [ 8, 7, 3, 6, 4, 1, 5, 2 ],
    [ 7, 6, 8, 5, 1, 4, 2, 3 ],
    [ 7, 5, 8, 6, 3, 1, 4, 2 ],
    [ 8, 7, 4, 6, 1, 5, 2, 3 ],
    [ 5, 7, 6, 8, 4, 2, 3, 1 ],
    [ 7, 6, 8, 5, 2, 3, 1, 4 ],
    [ 7, 5, 8, 4, 3, 6, 1, 2 ],
    [ 4, 8, 7, 5, 6, 3, 1, 2 ],
    [ 6, 7, 8, 5, 2, 4, 1, 3 ],
    [ 6, 7, 8, 3, 5, 4, 1, 2 ],
    [ 6, 7, 8, 4, 2, 5, 3, 1 ],
    [ 6, 7, 5, 8, 2, 4, 3, 1 ],
    [ 8, 7, 4, 2, 5, 6, 3, 1 ],
    [ 6, 7, 8, 4, 5, 2, 1, 3 ],
    [ 4, 7, 6, 8, 5, 3, 2, 1 ],
    [ 7, 6, 5, 3, 8, 2, 4, 1 ],
    [ 8, 7, 4, 5, 1, 6, 3, 2 ],
    [ 6, 8, 7, 3, 2, 5, 4, 1 ],
    [ 8, 6, 5, 4, 1, 7, 3, 2 ],
    [ 8, 6, 7, 1, 5, 4, 2, 3 ],
    [ 8, 7, 6, 1, 5, 2, 4, 3 ],
    [ 8, 4, 5, 7, 6, 3, 1, 2 ],
    [ 5, 7, 8, 6, 3, 4, 1, 2 ],
    [ 5, 8, 4, 7, 6, 3, 1, 2 ],
    [ 6, 7, 4, 5, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 8, 3, 1, 2 ],
    [ 8, 7, 5, 2, 6, 3, 1, 4 ],
    [ 7, 6, 3, 5, 8, 4, 2, 1 ],
    [ 8, 5, 7, 6, 3, 1, 2, 4 ],
    [ 8, 6, 3, 7, 5, 2, 1, 4 ],
    [ 8, 7, 1, 6, 5, 4, 2, 3 ],
    [ 5, 7, 6, 8, 3, 4, 2, 1 ],
    [ 8, 6, 3, 7, 4, 2, 5, 1 ],
    [ 8, 7, 4, 5, 2, 3, 6, 1 ],
    [ 8, 6, 7, 4, 3, 1, 2, 5 ],
    [ 5, 6, 7, 8, 4, 3, 2, 1 ],
    [ 8, 6, 4, 7, 5, 1, 2, 3 ],
    [ 7, 8, 5, 6, 3, 1, 2, 4 ],
    [ 7, 8, 6, 5, 1, 3, 2, 4 ],
    [ 5, 7, 6, 8, 4, 3, 1, 2 ],
    [ 6, 7, 4, 8, 5, 3, 1, 2 ],
    [ 8, 7, 5, 4, 1, 6, 2, 3 ],
    [ 8, 6, 7, 3, 4, 2, 1, 5 ],
    [ 6, 7, 5, 3, 8, 4, 2, 1 ],
    [ 6, 7, 3, 8, 5, 4, 2, 1 ],
    [ 7, 8, 4, 5, 3, 2, 6, 1 ],
    [ 8, 4, 5, 7, 6, 2, 3, 1 ],
    [ 7, 5, 4, 6, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 8, 2, 3, 1 ],
    [ 7, 6, 8, 3, 4, 2, 5, 1 ],
    [ 7, 6, 8, 3, 5, 2, 1, 4 ],
    [ 6, 8, 5, 4, 7, 1, 3, 2 ],
    [ 7, 4, 8, 5, 6, 3, 1, 2 ],
    [ 8, 5, 6, 3, 4, 7, 2, 1 ],
    [ 8, 4, 7, 6, 5, 1, 2, 3 ],
    [ 6, 8, 7, 4, 5, 1, 2, 3 ],
    [ 7, 5, 8, 3, 6, 4, 1, 2 ],
    [ 6, 8, 3, 7, 4, 5, 2, 1 ],
    [ 8, 7, 2, 5, 6, 3, 4, 1 ],
    [ 5, 8, 7, 4, 2, 6, 3, 1 ],
    [ 5, 8, 7, 4, 6, 2, 1, 3 ],
    [ 7, 8, 6, 1, 5, 3, 4, 2 ],
    [ 8, 5, 4, 7, 6, 2, 1, 3 ],
    [ 7, 2, 8, 6, 5, 4, 3, 1 ],
    [ 8, 5, 7, 2, 6, 3, 4, 1 ],
    [ 7, 5, 6, 8, 2, 4, 3, 1 ],
    [ 8, 7, 3, 6, 5, 1, 2, 4 ],
    [ 7, 8, 3, 6, 5, 1, 4, 2 ],
    [ 8, 5, 6, 4, 7, 1, 3, 2 ],
    [ 8, 5, 6, 2, 7, 4, 3, 1 ],
    [ 7, 6, 5, 4, 8, 1, 3, 2 ],
    [ 7, 8, 6, 4, 1, 5, 2, 3 ],
    [ 8, 5, 6, 7, 3, 2, 1, 4 ],
    [ 5, 7, 6, 4, 8, 3, 2, 1 ],
    [ 7, 6, 5, 8, 4, 1, 2, 3 ],
    [ 7, 5, 4, 8, 6, 2, 3, 1 ],
    [ 8, 4, 7, 5, 6, 1, 3, 2 ],
    [ 4, 7, 8, 6, 5, 3, 1, 2 ],
    [ 7, 8, 3, 4, 6, 5, 2, 1 ],
    [ 5, 7, 8, 6, 2, 4, 3, 1 ],
    [ 8, 5, 7, 4, 2, 6, 1, 3 ],
    [ 6, 5, 8, 3, 7, 4, 2, 1 ],
    [ 8, 6, 7, 3, 2, 4, 5, 1 ],
    [ 8, 7, 5, 1, 4, 6, 3, 2 ],
    [ 8, 5, 4, 6, 7, 2, 3, 1 ],
    [ 3, 7, 8, 6, 5, 4, 2, 1 ],
    [ 5, 8, 7, 6, 4, 1, 2, 3 ],
    [ 5, 8, 6, 7, 4, 2, 1, 3 ],
    [ 7, 8, 2, 6, 5, 4, 1, 3 ],
    [ 7, 6, 4, 8, 3, 2, 5, 1 ],
    [ 6, 7, 5, 8, 4, 1, 3, 2 ],
    [ 4, 7, 8, 6, 3, 5, 2, 1 ],
    [ 6, 4, 7, 8, 5, 3, 2, 1 ],
    [ 5, 8, 6, 7, 3, 2, 4, 1 ],
    [ 8, 6, 7, 3, 1, 5, 4, 2 ],
    [ 5, 8, 7, 4, 6, 1, 3, 2 ],
    [ 8, 6, 7, 5, 1, 3, 2, 4 ],
    [ 7, 5, 6, 8, 4, 1, 3, 2 ],
    [ 7, 5, 6, 4, 3, 8, 2, 1 ],
    [ 8, 5, 7, 6, 1, 3, 4, 2 ],
    [ 6, 7, 5, 8, 3, 2, 4, 1 ],
    [ 8, 5, 6, 3, 7, 2, 4, 1 ],
    [ 6, 5, 7, 8, 4, 3, 1, 2 ],
    [ 6, 7, 5, 4, 3, 8, 2, 1 ],
    [ 6, 7, 8, 4, 5, 1, 3, 2 ],
    [ 8, 7, 4, 3, 5, 6, 1, 2 ],
    [ 8, 6, 2, 7, 5, 3, 4, 1 ],
    [ 8, 6, 7, 4, 1, 3, 5, 2 ],
    [ 7, 8, 4, 5, 6, 1, 3, 2 ],
    [ 8, 5, 6, 4, 2, 7, 3, 1 ],
    [ 7, 6, 2, 8, 5, 4, 3, 1 ],
    [ 7, 6, 8, 2, 5, 4, 1, 3 ],
    [ 8, 5, 4, 7, 6, 1, 3, 2 ],
    [ 8, 3, 6, 5, 7, 4, 2, 1 ],
    [ 8, 7, 6, 1, 3, 5, 4, 2 ],
    [ 8, 6, 3, 7, 5, 1, 4, 2 ],
    [ 5, 8, 4, 7, 6, 2, 3, 1 ],
    [ 7, 4, 6, 5, 8, 3, 2, 1 ],
    [ 7, 4, 5, 8, 6, 3, 2, 1 ],
    [ 8, 4, 7, 5, 3, 6, 1, 2 ],
    [ 6, 8, 7, 2, 5, 3, 4, 1 ],
    [ 5, 6, 8, 7, 4, 2, 3, 1 ],
    [ 6, 8, 7, 3, 4, 2, 5, 1 ],
    [ 5, 7, 8, 6, 4, 2, 1, 3 ],
    [ 8, 7, 5, 6, 2, 1, 3, 4 ],
    [ 8, 7, 6, 4, 1, 3, 2, 5 ],
    [ 7, 3, 6, 8, 5, 4, 2, 1 ],
    [ 4, 8, 7, 6, 5, 2, 1, 3 ],
    [ 6, 8, 3, 7, 5, 2, 4, 1 ],
    [ 8, 5, 3, 6, 7, 4, 2, 1 ],
    [ 7, 8, 6, 5, 1, 2, 4, 3 ],
    [ 8, 4, 7, 5, 2, 6, 3, 1 ],
    [ 4, 7, 8, 6, 5, 2, 3, 1 ],
    [ 8, 7, 6, 3, 4, 1, 2, 5 ],
    [ 6, 7, 5, 8, 3, 4, 1, 2 ],
    [ 8, 7, 5, 4, 3, 1, 2, 6 ],
    [ 6, 8, 5, 7, 4, 1, 2, 3 ],
    [ 5, 8, 7, 6, 2, 3, 4, 1 ],
    [ 8, 7, 1, 5, 6, 4, 3, 2 ],
    [ 6, 5, 8, 4, 7, 3, 1, 2 ],
    [ 8, 7, 5, 6, 1, 3, 2, 4 ],
    [ 8, 7, 4, 5, 2, 6, 1, 3 ],
    [ 6, 8, 7, 5, 1, 4, 2, 3 ],
    [ 7, 6, 4, 5, 8, 2, 3, 1 ],
    [ 6, 7, 4, 8, 3, 5, 2, 1 ],
    [ 7, 6, 8, 5, 1, 3, 4, 2 ],
    [ 7, 8, 6, 1, 4, 5, 3, 2 ],
    [ 7, 5, 8, 6, 3, 2, 1, 4 ],
    [ 6, 7, 8, 5, 3, 2, 1, 4 ],
    [ 6, 7, 8, 5, 1, 4, 3, 2 ],
    [ 7, 6, 3, 8, 4, 5, 2, 1 ],
    [ 7, 6, 8, 2, 5, 3, 4, 1 ],
    [ 7, 6, 8, 3, 4, 5, 1, 2 ],
    [ 8, 7, 5, 4, 1, 3, 6, 2 ],
    [ 8, 5, 4, 6, 7, 3, 1, 2 ],
    [ 8, 7, 1, 6, 4, 5, 3, 2 ],
    [ 5, 6, 8, 7, 3, 4, 2, 1 ],
    [ 7, 8, 6, 4, 2, 1, 5, 3 ],
    [ 7, 8, 4, 3, 5, 6, 2, 1 ],
    [ 6, 7, 5, 8, 4, 2, 1, 3 ],
    [ 8, 7, 5, 6, 1, 2, 4, 3 ],
    [ 7, 8, 6, 3, 1, 5, 4, 2 ],
    [ 8, 7, 3, 4, 6, 5, 1, 2 ],
    [ 7, 8, 6, 3, 2, 4, 5, 1 ],
    [ 7, 6, 4, 8, 2, 5, 3, 1 ],
    [ 6, 5, 7, 8, 3, 4, 2, 1 ],
    [ 8, 7, 6, 5, 1, 2, 3, 4 ],
    [ 6, 7, 8, 5, 4, 1, 2, 3 ],
    [ 7, 8, 6, 2, 5, 1, 4, 3 ],
    [ 8, 2, 7, 5, 6, 4, 3, 1 ],
    [ 8, 7, 6, 3, 1, 4, 5, 2 ],
    [ 8, 7, 1, 6, 5, 3, 4, 2 ],
    [ 5, 7, 8, 4, 6, 3, 1, 2 ],
    [ 7, 8, 5, 1, 6, 4, 3, 2 ],
    [ 5, 8, 3, 7, 6, 4, 2, 1 ],
    [ 8, 5, 4, 7, 2, 6, 3, 1 ],
    [ 7, 5, 8, 4, 2, 6, 3, 1 ],
    [ 5, 7, 8, 6, 4, 1, 3, 2 ],
    [ 6, 8, 7, 5, 2, 3, 1, 4 ],
    [ 5, 7, 4, 8, 6, 3, 2, 1 ],
    [ 7, 5, 6, 8, 3, 4, 1, 2 ],
    [ 8, 6, 4, 7, 1, 5, 3, 2 ],
    [ 8, 7, 5, 2, 4, 3, 6, 1 ],
    [ 7, 8, 4, 6, 5, 1, 2, 3 ],
    [ 8, 6, 7, 4, 1, 5, 2, 3 ],
    [ 5, 7, 8, 4, 3, 6, 2, 1 ],
    [ 7, 5, 8, 6, 1, 4, 3, 2 ],
    [ 8, 5, 7, 4, 1, 6, 3, 2 ],
    [ 7, 8, 5, 6, 1, 4, 2, 3 ],
    [ 6, 8, 5, 4, 3, 7, 1, 2 ],
    [ 4, 7, 8, 5, 6, 3, 2, 1 ],
    [ 8, 6, 3, 5, 4, 7, 2, 1 ],
    [ 8, 7, 6, 1, 4, 3, 5, 2 ],
    [ 7, 6, 8, 4, 5, 1, 2, 3 ],
    [ 8, 7, 6, 1, 4, 5, 2, 3 ],
    [ 6, 8, 4, 7, 5, 1, 3, 2 ],
    [ 7, 5, 6, 8, 4, 2, 1, 3 ],
    [ 6, 7, 8, 2, 5, 4, 3, 1 ],
    [ 8, 6, 5, 7, 1, 3, 4, 2 ],
    [ 8, 3, 6, 7, 4, 5, 2, 1 ],
    [ 6, 8, 7, 5, 3, 1, 2, 4 ],
    [ 7, 6, 8, 4, 2, 5, 1, 3 ],
    [ 8, 6, 7, 5, 2, 1, 3, 4 ],
    [ 5, 7, 8, 3, 6, 4, 2, 1 ],
    [ 8, 6, 5, 7, 1, 4, 2, 3 ],
    [ 7, 6, 4, 5, 3, 8, 2, 1 ],
    [ 8, 7, 5, 2, 3, 6, 4, 1 ],
    [ 7, 6, 5, 4, 3, 8, 1, 2 ],
    [ 8, 7, 4, 3, 6, 1, 5, 2 ],
    [ 7, 3, 8, 6, 5, 4, 1, 2 ],
    [ 7, 8, 6, 3, 5, 1, 2, 4 ],
    [ 8, 6, 7, 2, 5, 3, 1, 4 ],
    [ 7, 8, 5, 6, 1, 3, 4, 2 ],
    [ 7, 8, 5, 3, 6, 1, 4, 2 ],
    [ 5, 8, 6, 7, 4, 1, 3, 2 ],
    [ 7, 5, 8, 6, 4, 1, 2, 3 ],
    [ 8, 5, 6, 4, 7, 2, 3, 1 ],
    [ 8, 6, 7, 4, 5, 1, 2, 3 ],
    [ 8, 7, 5, 6, 1, 3, 4, 2 ],
    [ 8, 4, 7, 6, 5, 1, 3, 2 ],
    [ 5, 8, 7, 6, 3, 4, 1, 2 ],
    [ 7, 5, 8, 4, 6, 2, 3, 1 ],
    [ 8, 7, 4, 5, 6, 1, 3, 2 ],
    [ 6, 7, 8, 5, 2, 4, 3, 1 ],
    [ 5, 8, 6, 7, 4, 3, 1, 2 ],
    [ 8, 7, 3, 6, 4, 5, 1, 2 ],
    [ 7, 8, 6, 5, 2, 1, 4, 3 ],
    [ 7, 8, 4, 5, 3, 6, 2, 1 ],
    [ 8, 5, 7, 4, 6, 2, 1, 3 ],
    [ 8, 4, 7, 6, 5, 2, 1, 3 ],
    [ 6, 5, 8, 7, 4, 2, 3, 1 ],
    [ 5, 8, 6, 7, 3, 4, 2, 1 ],
    [ 8, 6, 7, 3, 4, 2, 5, 1 ],
    [ 6, 8, 7, 3, 4, 5, 2, 1 ],
    [ 7, 8, 5, 6, 1, 4, 3, 2 ],
    [ 7, 8, 6, 2, 5, 3, 4, 1 ],
    [ 7, 5, 8, 6, 3, 2, 4, 1 ],
    [ 7, 5, 8, 6, 4, 1, 3, 2 ],
    [ 8, 6, 7, 5, 1, 4, 2, 3 ],
    [ 6, 7, 5, 8, 4, 3, 1, 2 ],
    [ 7, 8, 4, 5, 6, 3, 1, 2 ],
    [ 6, 7, 5, 8, 4, 2, 3, 1 ],
    [ 7, 5, 6, 8, 4, 3, 1, 2 ],
    [ 8, 5, 6, 7, 4, 1, 3, 2 ],
    [ 7, 6, 8, 2, 5, 4, 3, 1 ],
    [ 5, 8, 7, 3, 6, 4, 2, 1 ],
    [ 8, 6, 7, 5, 2, 1, 4, 3 ],
    [ 8, 7, 6, 5, 1, 3, 2, 4 ],
    [ 6, 7, 8, 5, 3, 4, 1, 2 ],
    [ 7, 6, 8, 5, 2, 3, 4, 1 ],
    [ 8, 5, 6, 7, 2, 4, 3, 1 ],
    [ 7, 8, 3, 6, 4, 5, 2, 1 ],
    [ 6, 7, 8, 5, 4, 2, 1, 3 ],
    [ 6, 7, 8, 5, 4, 1, 3, 2 ],
    [ 8, 5, 7, 6, 2, 3, 4, 1 ],
    [ 6, 8, 7, 5, 2, 3, 4, 1 ],
    [ 7, 8, 6, 2, 5, 4, 1, 3 ],
    [ 6, 8, 7, 5, 4, 1, 2, 3 ],
    [ 8, 6, 5, 7, 4, 1, 2, 3 ],
    [ 8, 6, 4, 7, 5, 2, 1, 3 ],
    [ 5, 8, 6, 7, 4, 2, 3, 1 ],
    [ 6, 7, 5, 4, 8, 3, 2, 1 ],
    [ 7, 5, 6, 8, 3, 4, 2, 1 ],
    [ 6, 5, 8, 7, 4, 3, 1, 2 ],
    [ 6, 5, 8, 7, 3, 4, 2, 1 ],
    [ 7, 8, 6, 5, 2, 3, 1, 4 ],
    [ 7, 5, 8, 3, 6, 4, 2, 1 ],
    [ 8, 6, 7, 5, 3, 1, 2, 4 ],
    [ 6, 7, 8, 5, 3, 2, 4, 1 ],
    [ 8, 7, 4, 5, 6, 2, 1, 3 ],
    [ 7, 8, 6, 4, 3, 2, 1, 5 ],
    [ 8, 7, 6, 5, 1, 2, 4, 3 ],
    [ 7, 6, 4, 5, 8, 3, 2, 1 ],
    [ 8, 7, 4, 3, 6, 5, 1, 2 ],
    [ 8, 7, 6, 1, 5, 4, 2, 3 ],
    [ 7, 8, 5, 4, 3, 6, 1, 2 ],
    [ 7, 6, 5, 8, 3, 4, 1, 2 ],
    [ 8, 6, 7, 3, 5, 1, 4, 2 ],
    [ 7, 8, 6, 5, 1, 4, 2, 3 ],
    [ 7, 6, 5, 4, 8, 3, 1, 2 ],
    [ 5, 8, 7, 4, 6, 2, 3, 1 ],
    [ 5, 8, 7, 6, 4, 1, 3, 2 ],
    [ 8, 7, 5, 4, 2, 3, 6, 1 ],
    [ 8, 6, 4, 7, 5, 1, 3, 2 ],
    [ 8, 7, 5, 6, 2, 3, 1, 4 ],
    [ 8, 6, 7, 2, 5, 3, 4, 1 ],
    [ 8, 4, 7, 5, 6, 3, 1, 2 ],
    [ 5, 7, 8, 6, 4, 3, 1, 2 ],
    [ 7, 8, 5, 6, 3, 2, 1, 4 ],
    [ 7, 6, 8, 4, 3, 2, 5, 1 ],
    [ 7, 6, 8, 3, 4, 5, 2, 1 ],
    [ 6, 7, 8, 3, 5, 4, 2, 1 ],
    [ 7, 6, 5, 3, 8, 4, 2, 1 ],
    [ 8, 7, 5, 6, 1, 4, 2, 3 ],
    [ 8, 6, 7, 3, 2, 5, 4, 1 ],
    [ 7, 5, 6, 4, 8, 3, 2, 1 ],
    [ 6, 7, 8, 4, 5, 2, 3, 1 ],
    [ 7, 8, 6, 4, 2, 5, 1, 3 ],
    [ 8, 6, 5, 7, 2, 3, 4, 1 ],
    [ 7, 8, 6, 3, 2, 5, 4, 1 ],
    [ 5, 7, 8, 6, 3, 4, 2, 1 ],
    [ 8, 5, 4, 7, 6, 3, 1, 2 ],
    [ 6, 5, 7, 8, 4, 3, 2, 1 ],
    [ 7, 8, 3, 6, 5, 4, 1, 2 ],
    [ 8, 6, 5, 3, 4, 7, 2, 1 ],
    [ 8, 7, 6, 1, 4, 5, 3, 2 ],
    [ 8, 5, 4, 7, 6, 2, 3, 1 ],
    [ 8, 5, 6, 7, 4, 2, 1, 3 ],
    [ 8, 7, 4, 6, 5, 1, 2, 3 ],
    [ 7, 8, 2, 6, 5, 4, 3, 1 ],
    [ 8, 5, 6, 4, 7, 3, 1, 2 ],
    [ 7, 5, 6, 8, 4, 2, 3, 1 ],
    [ 7, 8, 6, 3, 5, 1, 4, 2 ],
    [ 8, 5, 7, 4, 6, 1, 3, 2 ],
    [ 4, 7, 8, 6, 5, 3, 2, 1 ],
    [ 7, 6, 8, 5, 4, 1, 2, 3 ],
    [ 7, 8, 6, 5, 1, 3, 4, 2 ],
    [ 8, 7, 6, 1, 5, 3, 4, 2 ],
    [ 8, 6, 7, 3, 5, 2, 1, 4 ],
    [ 8, 4, 7, 5, 6, 2, 3, 1 ],
    [ 8, 7, 6, 3, 5, 1, 2, 4 ],
    [ 8, 6, 7, 5, 2, 3, 1, 4 ],
    [ 5, 7, 8, 4, 6, 3, 2, 1 ],
    [ 7, 8, 6, 3, 4, 5, 1, 2 ],
    [ 5, 7, 8, 6, 4, 2, 3, 1 ],
    [ 7, 8, 4, 3, 6, 5, 2, 1 ],
    [ 6, 7, 8, 4, 5, 3, 1, 2 ],
    [ 7, 8, 6, 3, 5, 2, 1, 4 ],
    [ 8, 7, 2, 5, 6, 4, 3, 1 ],
    [ 8, 5, 6, 7, 3, 2, 4, 1 ],
    [ 8, 7, 5, 6, 3, 1, 2, 4 ],
    [ 8, 7, 5, 6, 2, 1, 4, 3 ],
    [ 6, 8, 4, 7, 5, 3, 1, 2 ],
    [ 7, 5, 8, 6, 3, 4, 1, 2 ],
    [ 6, 8, 5, 4, 7, 3, 1, 2 ],
    [ 7, 6, 5, 8, 4, 1, 3, 2 ],
    [ 8, 7, 6, 4, 3, 1, 2, 5 ],
    [ 8, 7, 4, 5, 3, 6, 1, 2 ],
    [ 7, 6, 8, 4, 2, 5, 3, 1 ],
    [ 8, 3, 6, 7, 5, 4, 2, 1 ],
    [ 8, 6, 5, 4, 7, 2, 1, 3 ],
    [ 8, 6, 5, 4, 7, 1, 3, 2 ],
    [ 7, 6, 8, 3, 5, 2, 4, 1 ],
    [ 7, 8, 5, 6, 3, 1, 4, 2 ],
    [ 7, 8, 6, 3, 4, 2, 5, 1 ],
    [ 5, 7, 6, 8, 4, 3, 2, 1 ],
    [ 7, 5, 8, 4, 6, 3, 1, 2 ],
    [ 6, 7, 8, 4, 3, 5, 2, 1 ],
    [ 7, 8, 5, 3, 6, 4, 1, 2 ],
    [ 7, 8, 5, 6, 4, 1, 2, 3 ],
    [ 7, 8, 6, 4, 5, 1, 2, 3 ],
    [ 7, 6, 5, 8, 3, 2, 4, 1 ],
    [ 5, 8, 7, 4, 6, 3, 1, 2 ],
    [ 8, 6, 7, 5, 1, 3, 4, 2 ],
    [ 8, 7, 5, 4, 6, 1, 2, 3 ],
    [ 7, 8, 6, 5, 3, 1, 2, 4 ],
    [ 6, 8, 7, 3, 5, 2, 4, 1 ],
    [ 5, 8, 7, 6, 3, 2, 4, 1 ],
    [ 8, 5, 7, 6, 4, 1, 2, 3 ],
    [ 6, 7, 5, 8, 3, 4, 2, 1 ],
    [ 7, 8, 6, 2, 5, 4, 3, 1 ],
    [ 8, 7, 6, 5, 1, 3, 4, 2 ],
    [ 7, 5, 6, 8, 4, 3, 2, 1 ],
    [ 7, 6, 5, 8, 3, 4, 2, 1 ],
    [ 8, 7, 6, 5, 3, 1, 2, 4 ],
    [ 7, 6, 5, 8, 4, 3, 1, 2 ],
    [ 6, 7, 5, 8, 4, 3, 2, 1 ],
    [ 5, 8, 7, 6, 3, 4, 2, 1 ],
    [ 7, 5, 8, 6, 3, 4, 2, 1 ],
    [ 7, 8, 6, 4, 3, 2, 5, 1 ],
    [ 7, 8, 6, 4, 2, 5, 3, 1 ],
    [ 5, 7, 8, 6, 4, 3, 2, 1 ],
    [ 5, 8, 7, 6, 4, 3, 1, 2 ],
    [ 8, 7, 6, 5, 1, 4, 2, 3 ],
    [ 7, 5, 8, 6, 4, 3, 1, 2 ],
    [ 6, 7, 8, 5, 4, 3, 2, 1 ],
    [ 8, 7, 6, 5, 4, 1, 2, 3 ]
];


involutions := [
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 6, 13, 29, 0, 0, 1, 60, 0, 0, 0, 0, 50, 2, 30, 61, 46, 0, 0, 0, 44, 0, 36, 0, 0, 88, 125, 90, 77, 3, 14, 89, 0, 149, 0, 127, 22, 162, 0, 0, 112, 0, 98, 0, 20, 75, 16, 0, 69, 76, 12, 85, 0, 140, 0, 0, 0, 167, 141, 83,
    7, 15, 72, 151, 0, 118, 0, 0, 215, 48, 204, 303, 62, 205, 278, 45, 49, 28, 0, 262, 224, 196, 0, 59, 0, 51, 285, 243, 25, 31, 27, 199, 0, 274, 0, 269, 0, 281, 42, 0, 218, 0, 0, 0, 251, 0, 253, 316, 308, 0, 0, 0, 40, 0, 0,
    0, 264, 195, 65, 313, 263, 173, 0, 0, 0, 26, 209, 35, 237, 0, 326, 0, 0, 0, 0, 206, 0, 310, 240, 226, 53, 58, 275, 0, 0, 0, 332, 0, 299, 33, 0, 63, 258, 256, 0, 223, 0, 0, 0, 309, 233, 268, 37, 0, 290, 314, 0, 57, 181,
    0, 0, 350, 567, 121, 552, 477, 0, 0, 347, 603, 0, 168, 0, 600, 475, 0, 427, 0, 0, 0, 0, 0, 490, 0, 0, 117, 81, 0, 0, 91, 513, 574, 0, 0, 70, 73, 135, 370, 0, 126, 515, 505, 0, 0, 358, 68, 361, 482, 100, 589, 517, 371,
    443, 155, 80, 527, 139, 338, 429, 0, 0, 493, 0, 160, 533, 469, 373, 128, 0, 0, 138, 0, 598, 87, 503, 0, 0, 0, 0, 0, 0, 104, 440, 106, 392, 0, 153, 407, 152, 545, 458, 0, 79, 120, 116, 352, 0, 0, 161, 95, 0, 438, 414,
    424, 93, 142, 355, 0, 74, 0, 587, 97, 0, 539, 501, 86, 461, 0, 0, 0, 164, 419, 0, 529, 0, 0, 0, 510, 558, 148, 0, 591, 0, 71, 586, 0, 456, 0, 108, 159, 137, 570, 441, 119, 165, 471, 107, 422, 532, 520, 496, 507, 353,
    354, 452, 0, 130, 554, 0, 0, 0, 342, 146, 0, 578, 0, 0, 0, 227, 795, 0, 889, 331, 683, 0, 0, 962, 178, 0, 787, 171, 952, 265, 322, 323, 276, 747, 738, 214, 741, 0, 216, 0, 0, 0, 946, 675, 710, 0, 779, 207, 221, 985, 236,
    0, 0, 918, 0, 0, 0, 0, 0, 0, 647, 0, 628, 0, 718, 0, 0, 0, 777, 254, 0, 0, 910, 0, 727, 703, 0, 987, 0, 0, 0, 680, 835, 0, 257, 966, 0, 0, 0, 636, 818, 272, 0, 0, 0, 904, 291, 0, 626, 317, 765, 273, 0, 854, 186, 0, 228,
    816, 900, 961, 0, 631, 632, 0, 965, 271, 667, 252, 312, 896, 222, 0, 0, 783, 761, 0, 768, 964, 766, 324, 812, 0, 863, 306, 0, 260, 0, 656, 286, 799, 0, 0, 948, 892, 0, 841, 235, 0, 315, 0, 817, 0, 184, 611, 175, 950,
    885, 691, 753, 217, 815, 916, 638, 0, 968, 0, 943, 192, 0, 0, 231, 0, 0, 320, 644, 0, 881, 0, 284, 619, 244, 0, 211, 0, 321, 935, 665, 297, 882, 0, 200, 0, 210, 959, 220, 742, 0, 319, 929, 822, 762, 0, 0, 0, 225, 724,
    293, 657, 0, 318, 234, 0, 0, 0, 775, 928, 283, 0, 825, 0, 0, 878, 259, 0, 0, 873, 0, 744, 707, 174, 0, 327, 0, 0, 949, 298, 0, 695, 658, 748, 0, 0, 0, 610, 172, 704, 756, 311, 0, 669, 967, 201, 0, 0, 974, 334, 0, 938, 0,
    991, 807, 0, 911, 304, 280, 0, 219, 840, 301, 856, 0, 640, 972, 755, 993, 242, 0, 183, 0, 754, 179, 1543, 0, 1388, 1316, 1206, 0, 566, 476, 1463, 1172, 0, 0, 1210, 1452, 0, 502, 0, 1051, 1352, 0, 0, 0, 421, 0, 385, 1228,
    0, 434, 435, 1230, 1430, 1260, 412, 0, 485, 0, 594, 1237, 0, 0, 497, 0, 0, 383, 1166, 0, 0, 1116, 0, 1163, 0, 0, 460, 530, 561, 0, 0, 0, 0, 1263, 1406, 509, 1547, 439, 0, 572, 1190, 0, 0, 0, 0, 366, 1299, 0, 1252, 1342,
    404, 1152, 0, 343, 0, 1136, 0, 0, 0, 0, 0, 480, 0, 0, 1086, 560, 1277, 1105, 0, 1225, 0, 1232, 0, 398, 568, 0, 1531, 551, 733, 0, 367, 0, 1367, 1205, 0, 0, 0, 1185, 387, 1092, 1434, 1402, 1268, 0, 528, 1094, 0, 397, 0,
    0, 0, 1244, 0, 708, 0, 0, 0, 1161, 357, 1508, 1398, 359, 518, 1022, 550, 1506, 0, 356, 562, 1550, 0, 1518, 1449, 481, 602, 596, 569, 1099, 1461, 0, 1167, 447, 523, 0, 0, 423, 451, 1064, 449, 1250, 0, 1220, 0, 1024, 0,
    537, 0, 391, 0, 369, 0, 0, 0, 446, 1245, 1330, 1087, 349, 1349, 1312, 0, 1410, 0, 0, 0, 339, 1279, 0, 1328, 462, 1440, 1469, 1035, 1235, 1292, 1436, 0, 583, 0, 0, 1309, 0, 453, 1067, 0, 483, 430, 473, 413, 1076, 1108, 0,
    522, 0, 0, 541, 0, 1340, 1379, 1418, 0, 1411, 0, 0, 0, 405, 1246, 0, 1154, 0, 590, 468, 0, 0, 1373, 1479, 0, 1381, 1218, 0, 0, 0, 1530, 1331, 426, 1044, 592, 1238, 0, 0, 1542, 0, 1017, 455, 0, 0, 0, 1335, 1055, 1438,
    1113, 0, 1160, 548, 0, 1048, 1310, 1171, 544, 0, 0, 499, 511, 0, 1476, 479, 0, 1072, 1196, 341, 0, 1546, 466, 1201, 1254, 0, 442, 1075, 0, 1031, 431, 1204, 0, 1109, 418, 1389, 1157, 0, 0, 0, 395, 585, 0, 1480, 1541, 0,
    484, 0, 376, 1527, 0, 0, 1540, 0, 1069, 0, 0, 0, 538, 521, 0, 0, 1004, 1248, 1285, 508, 0, 1003, 580, 1175, 1054, 1303, 0, 489, 0, 1256, 365, 0, 465, 557, 478, 1503, 351, 1437, 1178, 0, 0, 0, 0, 516, 0, 432, 346, 0, 450,
    437, 408, 573, 487, 1091, 1500, 1126, 595, 1070, 577, 0, 0, 1482, 0, 1118, 1281, 0, 0, 1356, 0, 372, 1453, 400, 0, 1383, 1539, 582, 1520, 597, 1124, 0, 0, 1360, 0, 2224, 1829, 0, 2042, 937, 932, 0, 1891, 0, 0, 2150,
    1717, 1725, 1991, 0, 1759, 1746, 0, 862, 2066, 2078, 1631, 1815, 743, 0, 773, 1565, 1892, 0, 0, 0, 0, 899, 2033, 1043, 1502, 802, 0, 0, 0, 1841, 1888, 1890, 1587, 1033, 855, 0, 2055, 0, 875, 1262, 0, 621, 1852, 2232,
    940, 868, 1738, 1663, 0, 1570, 0, 1817, 0, 0, 767, 2091, 0, 813, 2127, 924, 973, 0, 887, 1613, 0, 897, 819, 0, 2046, 2170, 0, 0, 1442, 0, 1781, 1320, 694, 786, 0, 0, 0, 969, 719, 0, 725, 0, 0, 0, 0, 757, 1824, 2098, 0,
    0, 0, 697, 1889, 0, 820, 903, 2074, 1977, 1444, 870, 0, 1880, 651, 0, 979, 0, 0, 0, 0, 0, 994, 0, 971, 2056, 1219, 0, 0, 1575, 0, 2187, 0, 0, 685, 1697, 0, 2075, 1798, 0, 0, 2051, 0, 1832, 2243, 1658, 0, 0, 2200, 0, 681,
    1368, 838, 0, 0, 906, 0, 0, 872, 737, 0, 653, 0, 0, 648, 760, 0, 1199, 1681, 877, 613, 0, 1597, 939, 1787, 0, 954, 1801, 2032, 0, 1581, 1993, 1970, 717, 0, 2198, 0, 0, 670, 1858, 1823, 0, 0, 2021, 888, 0, 1917, 1169,
    1596, 893, 1952, 2181, 901, 713, 608, 1624, 2049, 1906, 616, 1825, 0, 1843, 1836, 0, 1790, 2162, 848, 1128, 771, 1599, 1915, 1978, 0, 699, 0, 1700, 629, 1729, 633, 0, 701, 1962, 1655, 803, 2214, 641, 857, 1989, 2112,
    2020, 0, 2088, 731, 784, 836, 0, 933, 0, 769, 2175, 678, 0, 894, 0, 945, 1922, 1614, 0, 635, 1608, 1049, 663, 2128, 0, 0, 2048, 722, 0, 0, 0, 2095, 0, 1676, 0, 0, 696, 2171, 796, 1908, 980, 0, 0, 0, 934, 0, 0, 0, 1951,
    0, 1964, 804, 2143, 0, 1959, 0, 0, 1621, 676, 0, 2222, 1709, 941, 2227, 0, 1907, 1985, 1711, 810, 876, 1607, 789, 0, 1913, 0, 607, 1371, 2237, 0, 1085, 0, 1867, 0, 0, 0, 2076, 1814, 798, 0, 785, 853, 0, 1635, 0, 867,
    1916, 2082, 0, 0, 827, 2093, 679, 1879, 0, 0, 0, 0, 0, 788, 1679, 0, 622, 2225, 0, 0, 983, 0, 1909, 0, 997, 0, 0, 0, 0, 1665, 0, 712, 1153, 2239, 0, 1317, 2154, 844, 0, 2018, 1491, 0, 0, 828, 0, 847, 0, 989, 0, 1615, 0,
    0, 606, 905, 1955, 1695, 1997, 1662, 1811, 0, 2036, 0, 740, 0, 0, 0, 721, 0, 0, 1840, 664, 1834, 0, 1617, 791, 831, 0, 0, 0, 0, 1647, 2037, 829, 0, 0, 0, 0, 0, 1696, 2052, 0, 1926, 0, 0, 634, 0, 2177, 1630, 720, 1928,
    805, 953, 869, 0, 800, 1971, 1082, 0, 1112, 0, 0, 1874, 0, 752, 1910, 0, 617, 986, 0, 0, 0, 0, 2083, 2166, 1976, 758, 0, 612, 2146, 0, 0, 2235, 0, 801, 0, 1576, 0, 0, 2099, 0, 884, 1674, 1627, 845, 913, 0, 977, 0, 1682,
    2000, 1981, 0, 1855, 0, 0, 1376, 2054, 0, 0, 0, 1958, 2138, 2015, 1900, 970, 0, 1034, 951, 2001, 0, 745, 0, 739, 0, 0, 1593, 0, 1553, 2134, 1873, 1585, 1774, 751, 0, 992, 2167, 0, 2183, 2217, 2124, 0, 919, 0, 2204, 852,
    706, 0, 0, 2209, 1598, 2133, 0, 1606, 990, 922, 914, 860, 604, 0, 0, 891, 666, 0, 2122, 749, 0, 0, 1513, 2009, 1972, 1643, 0, 2629, 1580, 2499, 1719, 0, 2079, 0, 1025, 1945, 0, 2265, 2311, 1059, 2588, 2208, 0, 0, 1131,
    1471, 0, 2626, 2560, 1559, 1182, 0, 0, 1882, 1516, 1765, 1042, 0, 0, 2004, 0, 2510, 1511, 0, 1822, 1200, 1174, 1535, 1221, 0, 2665, 0, 1771, 2142, 2137, 1538, 1311, 1261, 0, 1633, 2647, 1707, 1073, 1258, 1385, 2275,
    1409, 2617, 1794, 2169, 1298, 2388, 0, 1207, 2555, 2027, 1478, 1677, 0, 1433, 1020, 2131, 1610, 2593, 1333, 0, 0, 0, 0, 2490, 0, 2468, 1556, 0, 0, 2474, 1416, 0, 0, 0, 2532, 0, 0, 0, 1234, 2386, 0, 1147, 0, 0, 2190,
    1393, 1057, 1819, 1365, 2576, 0, 0, 0, 2654, 1838, 2472, 0, 1477, 0, 1274, 1628, 0, 1350, 2425, 1170, 1484, 1876, 0, 1919, 0, 0, 2485, 2299, 0, 2596, 2542, 0, 2203, 1391, 1424, 1137, 2294, 0, 1227, 2545, 0, 0, 2383,
    2302, 0, 1612, 0, 1302, 0, 1308, 0, 2570, 0, 0, 0, 1010, 2556, 1561, 2420, 0, 0, 0, 0, 1011, 0, 0, 0, 1229, 2614, 2296, 2271, 0, 2256, 0, 1846, 0, 1056, 2199, 2395, 2482, 0, 0, 0, 2550, 1015, 2262, 1768, 0, 0, 1986, 0,
    2147, 0, 0, 2251, 2249, 0, 1014, 2610, 2666, 2276, 0, 2259, 1586, 2449, 2416, 1748, 0, 0, 1603, 0, 2139, 1517, 0, 0, 0, 0, 2374, 0, 1084, 0, 2084, 0, 2319, 2252, 1176, 0, 0, 1216, 2362, 0, 0, 1619, 1861, 2274, 2213,
    1140, 2361, 2400, 1179, 2584, 0, 0, 0, 2014, 0, 0, 1854, 2669, 1394, 2353, 0, 1327, 1021, 0, 1061, 2323, 1664, 2057, 0, 1595, 1192, 1100, 1211, 0, 1828, 1827, 1000, 2365, 0, 1145, 2031, 1407, 0, 1214, 2008, 1671, 2341,
    1405, 1039, 0, 1213, 1896, 0, 1736, 0, 2298, 0, 0, 2470, 1052, 2402, 1809, 1488, 2178, 2248, 1191, 0, 0, 1795, 0, 2461, 0, 0, 2058, 1322, 0, 2646, 0, 0, 2405, 1515, 1447, 0, 1683, 0, 0, 1343, 1115, 2475, 1584, 2418,
    2291, 2434, 0, 0, 1040, 1106, 1041, 1006, 1026, 1960, 2534, 0, 1844, 0, 0, 0, 1499, 2349, 2140, 0, 0, 2667, 1209, 1306, 1280, 1358, 1450, 0, 0, 1314, 0, 1222, 1336, 1198, 0, 1685, 2663, 2279, 1257, 0, 0, 0, 1427, 0,
    1435, 0, 2639, 0, 2537, 0, 2289, 0, 0, 2254, 0, 1967, 0, 0, 0, 0, 2064, 1566, 0, 1957, 0, 2135, 0, 1289, 1202, 0, 2263, 1390, 2192, 1947, 1496, 1295, 1893, 2520, 1233, 0, 1291, 0, 2565, 1939, 0, 2438, 1184, 1441, 1555,
    2641, 2157, 0, 1460, 1111, 1223, 0, 0, 1486, 0, 0, 2318, 1307, 1751, 2606, 2363, 1239, 2450, 1012, 0, 1183, 0, 0, 2660, 1392, 0, 0, 1485, 1504, 0, 0, 1590, 2280, 0, 0, 1837, 1554, 0, 0, 2526, 2444, 1806, 1498, 2306, 0,
    1375, 0, 1241, 1195, 0, 2600, 2442, 0, 2564, 1626, 0, 0, 2546, 1833, 1180, 1032, 0, 0, 1396, 1417, 0, 2668, 2356, 2397, 1002, 0, 2530, 0, 1078, 0, 1267, 1208, 0, 1143, 1425, 2549, 1492, 1046, 1127, 1820, 1866, 0, 0, 0,
    0, 0, 1944, 0, 1018, 0, 2630, 0, 0, 0, 0, 2465, 1110, 1139, 1326, 2424, 1019, 1563, 0, 0, 1337, 1458, 1783, 2379, 0, 0, 1243, 0, 2206, 1065, 2552, 1341, 2174, 1272, 0, 2486, 1101, 1474, 0, 2572, 0, 2419, 2451, 2352, 0,
    2443, 0, 2623, 2359, 0, 1240, 2553, 2172, 0, 2396, 2218, 0, 0, 0, 0, 1549, 2523, 1525, 0, 0, 1068, 1264, 0, 0, 1632, 0, 1536, 1514, 1949, 0, 1605, 1497, 1773, 1902, 2531, 1604, 1293, 0, 2411, 1464, 1753, 2346, 0, 1009,
    0, 2197, 2334, 1372, 0, 0, 1974, 0, 2624, 2317, 2540, 1217, 0, 0, 2393, 1459, 1521, 0, 1620, 1079, 1278, 2114, 0, 2094, 1251, 2371, 1432, 1856, 0, 2504, 1203, 0, 1523, 2350, 0, 2406, 1133, 0, 0, 1661, 0, 1956, 0, 0,
    2521, 0, 2152, 1187, 1739, 1150, 0, 0, 1694, 1529, 0, 2090, 2324, 1572, 1534, 0, 2607, 2467, 1797, 1236, 0, 0, 1524, 2117, 2662, 0, 0, 1301, 2454, 999, 1353, 2601, 1304, 0, 0, 0, 0, 1053, 2267, 0, 1467, 2345, 1318, 2320,
    1369, 0, 2544, 0, 1146, 0, 2575, 0, 3321, 1857, 1757, 0, 1756, 1786, 3316, 1937, 0, 1734, 0, 3388, 1764, 2942, 0, 1747, 1954, 3301, 1568, 0, 2233, 0, 3235, 2377, 1732, 2702, 0, 1796, 1616, 1762, 3236, 0, 1921, 2005,
    2824, 3226, 0, 0, 0, 2978, 0, 0, 1934, 2732, 1884, 0, 0, 1698, 0, 1731, 2972, 1848, 1689, 0, 3283, 1705, 3159, 0, 2863, 2016, 0, 3132, 2476, 0, 1569, 0, 2763, 0, 3292, 2466, 2160, 1984, 1785, 2238, 0, 2496, 1818, 2207,
    2886, 2936, 2768, 3062, 2398, 0, 2834, 0, 0, 2153, 0, 0, 0, 0, 0, 0, 1839, 0, 0, 2950, 2236, 2148, 3041, 2796, 1901, 2184, 0, 2105, 1812, 2701, 2366, 2040, 0, 0, 2110, 0, 1799, 1791, 1988, 3179, 1830, 2355, 0, 0, 2799,
    2842, 2176, 0, 3308, 1779, 2885, 3150, 2270, 2578, 2085, 2921, 0, 0, 1704, 2441, 2896, 1656, 0, 1622, 0, 3076, 0, 0, 2165, 0, 1740, 2116, 2041, 2329, 0, 1800, 0, 1853, 0, 2525, 1872, 2186, 3197, 2423, 2595, 0, 2145, 0,
    2649, 2811, 0, 1767, 0, 1883, 2103, 1720, 0, 2690, 2408, 2077, 1680, 0, 0, 3230, 0, 3353, 0, 0, 2839, 1885, 0, 0, 0, 1969, 0, 2680, 2384, 2024, 2107, 2013, 2865, 2789, 0, 2655, 1766, 1990, 2104, 0, 2698, 2223, 0, 0,
    2833, 0, 2892, 0, 1863, 0, 0, 2803, 2073, 2316, 2212, 1642, 0, 1851, 2786, 1672, 2946, 1646, 1881, 2309, 3156, 0, 0, 0, 0, 1741, 2805, 2739, 1688, 2097, 3371, 0, 0, 1640, 0, 2987, 2960, 0, 0, 2322, 0, 0, 1560, 2758, 0,
    0, 2883, 2180, 3389, 2990, 2676, 2965, 0, 1592, 0, 2812, 0, 2984, 2808, 0, 0, 0, 0, 1961, 2195, 0, 2123, 3085, 2404, 2012, 0, 0, 3256, 2044, 2141, 1651, 0, 1894, 3070, 2996, 1932, 3290, 0, 2161, 0, 1692, 3107, 2241,
    1701, 2030, 3333, 2974, 2053, 1745, 3272, 2092, 2113, 2967, 1625, 1718, 2856, 2880, 0, 1579, 2912, 3270, 0, 2026, 1966, 0, 0, 2829, 0, 1713, 0, 2101, 0, 3342, 2245, 1666, 2731, 2378, 2827, 0, 0, 2706, 2631, 1802, 0, 0,
    0, 1571, 0, 3204, 2718, 0, 1634, 0, 2409, 1691, 2925, 0, 3100, 2023, 2226, 2765, 0, 3033, 0, 1987, 2211, 3221, 2776, 1760, 3026, 3300, 0, 1730, 3009, 3383, 1618, 0, 0, 0, 0, 3253, 2109, 2159, 0, 1578, 3254, 0, 1558,
    2068, 2583, 3380, 3246, 0, 0, 2867, 3147, 0, 1930, 0, 1973, 3013, 0, 3387, 3109, 1869, 1611, 2746, 2413, 0, 0, 2689, 3350, 1670, 2448, 0, 0, 0, 2953, 1996, 0, 2219, 1920, 2742, 1601, 1761, 1905, 2039, 1810, 0, 2752, 0,
    2956, 0, 2801, 2507, 2887, 0, 0, 2440, 0, 0, 2798, 3813, 3702, 3016, 0, 3900, 2652, 2422, 0, 3588, 3636, 0, 0, 2933, 0, 2453, 3209, 2737, 2354, 2272, 3072, 3904, 0, 2582, 2793, 2841, 3302, 3490, 3672, 0, 2869, 3325, 0,
    0, 3080, 2591, 0, 3222, 0, 3158, 2725, 3971, 2723, 3362, 3007, 0, 0, 2756, 2577, 2290, 0, 0, 3942, 0, 2700, 0, 2484, 3372, 0, 2664, 0, 0, 0, 2648, 0, 0, 0, 0, 3369, 2671, 0, 3573, 0, 2730, 0, 2500, 3810, 3657, 3885,
    3577, 2313, 0, 2602, 0, 2919, 2327, 3681, 0, 0, 3232, 4012, 3680, 3231, 2609, 3474, 3647, 3273, 0, 3047, 3344, 0, 3074, 3719, 2471, 0, 3741, 2446, 3172, 3466, 3242, 2707, 3366, 0, 2348, 3126, 2683, 2369, 0, 2675, 2903,
    2464, 3526, 2483, 3544, 2906, 2515, 2854, 3782, 2414, 2512, 3326, 3265, 3622, 3063, 0, 0, 0, 2947, 3963, 0, 3120, 2281, 3211, 0, 2579, 0, 2568, 0, 0, 0, 2457, 2331, 0, 3171, 3757, 0, 2433, 0, 2708, 2370, 0, 3445, 3969,
    0, 0, 3312, 0, 0, 3739, 3570, 3556, 2809, 3891, 2557, 3168, 0, 0, 3160, 3691, 0, 2305, 0, 2445, 0, 2636, 0, 2713, 0, 0, 3859, 3279, 3182, 0, 0, 0, 0, 0, 2558, 3022, 3241, 2503, 3095, 2375, 2325, 2677, 0, 0, 3130, 0,
    2459, 0, 3214, 0, 2385, 3941, 3844, 3140, 0, 3976, 3716, 2802, 3549, 0, 2807, 3384, 0, 3493, 0, 3586, 2561, 3447, 0, 2971, 0, 3341, 3546, 2767, 0, 2380, 0, 3269, 2988, 2597, 3579, 3050, 3857, 0, 0, 3918, 0, 2696, 0,
    3280, 2326, 0, 3865, 3930, 3415, 0, 2260, 3582, 3144, 3006, 2473, 2820, 0, 0, 2344, 3422, 0, 2659, 3361, 3504, 2673, 0, 3823, 0, 2493, 0, 3592, 0, 3480, 2508, 3745, 2554, 3395, 3248, 0, 2915, 2297, 0, 2548, 3523, 3830,
    3028, 2286, 0, 0, 0, 0, 0, 2514, 0, 3669, 2492, 2924, 3635, 2506, 3069, 3165, 3467, 3968, 0, 2536, 3124, 3200, 3488, 0, 0, 3453, 3441, 0, 0, 2945, 2727, 0, 2615, 0, 0, 3631, 2642, 3882, 0, 2686, 0, 0, 0, 0, 3676, 2881,
    0, 3297, 3275, 2611, 0, 2977, 0, 3477, 3311, 3792, 2604, 3304, 3634, 3798, 3871, 0, 3576, 0, 2347, 3780, 3856, 0, 0, 0, 2781, 3747, 0, 2927, 3286, 0, 0, 0, 0, 3267, 0, 3064, 3936, 0, 0, 2328, 2816, 3058, 0, 0, 0, 0,
    2991, 2535, 0, 2703, 3749, 2784, 3697, 2390, 3113, 0, 3318, 2717, 3101, 3854, 0, 4005, 2524, 3596, 3336, 3736, 0, 0, 3363, 3756, 0, 3893, 2884, 3125, 3547, 3151, 0, 2599, 3081, 0, 3155, 3460, 0, 3816, 2543, 3902, 2645,
    0, 0, 3924, 3077, 0, 3860, 3461, 0, 3986, 3142, 2823, 0, 0, 0, 2997, 3096, 2797, 0, 0, 3574, 2890, 0, 2308, 0, 3531, 3261, 3850, 0, 0, 0, 2899, 0, 3119, 3166, 2944, 3709, 0, 2637, 3656, 0, 2376, 3098, 0, 0, 3195, 3103,
    2477, 0, 2722, 2303, 2860, 0, 0, 0, 0, 2992, 3143, 3315, 2857, 3911, 0, 2836, 2790, 3468, 0, 3452, 0, 0, 3965, 2364, 3390, 3746, 2874, 0, 0, 0, 0, 0, 3299, 0, 0, 0, 3779, 3834, 0, 3154, 3619, 2407, 0, 3563, 2998, 3728,
    0, 0, 2590, 3240, 3543, 3511, 0, 2699, 0, 2825, 4006, 0, 2894, 3294, 0, 3305, 0, 0, 3725, 2608, 2720, 3829, 3997, 3837, 2282, 0, 0, 3878, 2428, 2775, 2772, 0, 3430, 2269, 2277, 0, 0, 3992, 3205, 2882, 2792, 0, 3767, 0,
    2633, 3671, 2969, 0, 0, 0, 0, 2622, 2627, 3903, 2529, 3644, 3410, 0, 0, 3135, 0, 0, 3802, 2814, 0, 3056, 0, 2923, 2562, 0, 2551, 2779, 3585, 3025, 0, 3352, 3711, 2873, 2935, 0, 3873, 2301, 3513, 0, 3051, 3617, 3678, 0,
    2538, 3952, 2315, 0, 3215, 0, 0, 3024, 3431, 3188, 2612, 2264, 2709, 0, 3034, 3217, 0, 3787, 2373, 0, 0, 3031, 2848, 0, 3651, 3167, 2253, 0, 3079, 0, 0, 2247, 0, 3349, 3661, 2714, 2813, 3742, 0, 3862, 3535, 0, 0, 2547,
    3677, 0, 3087, 0, 3429, 0, 3828, 2917, 2574, 0, 2782, 3440, 3995, 3359, 3872, 3323, 2653, 3591, 3277, 2430, 0, 3956, 0, 0, 0, 3347, 0, 2954, 2726, 3091, 0, 3610, 2794, 3944, 0, 2751, 0, 2487, 2740, 3781, 3740, 0, 3414,
    3690, 0, 3522, 2632, 3752, 0, 2616, 2907, 0, 0, 2644, 2258, 2505, 3180, 0, 3662, 0, 3403, 2968, 4074, 0, 0, 3804, 4299, 3949, 0, 3394, 0, 0, 0, 4382, 0, 3639, 3258, 4187, 0, 3967, 3376, 2940, 0, 0, 3788, 3694, 0, 4164,
    2951, 0, 0, 4212, 4094, 3550, 0, 3338, 3234, 3298, 4211, 0, 4432, 0, 0, 4479, 0, 0, 3345, 3003, 3670, 0, 4037, 2844, 0, 2913, 0, 0, 4123, 0, 3175, 3002, 3555, 0, 4414, 0, 0, 0, 3104, 3116, 4246, 0, 0, 4191, 2791, 2993,
    3173, 4021, 0, 3858, 4057, 3946, 2777, 3808, 0, 3030, 0, 4289, 2964, 3919, 0, 4198, 0, 0, 4300, 0, 2999, 4253, 2710, 4221, 0, 2909, 0, 3851, 0, 4077, 0, 0, 0, 0, 4410, 0, 2955, 0, 4188, 0, 4359, 0, 3809, 3207, 4157,
    3284, 0, 0, 0, 4445, 4411, 0, 0, 0, 3379, 2975, 4398, 4321, 2804, 3663, 0, 0, 4207, 3134, 4375, 3658, 4119, 3330, 0, 4385, 4171, 4079, 0, 0, 0, 3206, 2806, 0, 2918, 3097, 4421, 2904, 3427, 0, 3953, 4330, 4084, 3454,
    2853, 0, 3718, 0, 4023, 0, 0, 3199, 0, 4061, 4193, 4047, 4107, 0, 2852, 0, 0, 2754, 3129, 4296, 3039, 2762, 0, 2926, 0, 4383, 2943, 4400, 0, 3274, 2911, 0, 2692, 0, 0, 3351, 2962, 0, 4438, 0, 3086, 4184, 0, 0, 0, 3920,
    4399, 0, 0, 3621, 0, 0, 3846, 0, 3365, 0, 4045, 4372, 0, 4297, 0, 3287, 4260, 3196, 0, 3605, 2815, 0, 0, 0, 0, 3889, 0, 0, 0, 3012, 4265, 0, 3035, 2989, 2693, 0, 4039, 3409, 4222, 0, 4137, 0, 3257, 0, 4117, 2778, 3811,
    0, 0, 3314, 4162, 4469, 4354, 4403, 3148, 2760, 3533, 4206, 0, 3324, 3392, 3527, 0, 0, 0, 0, 0, 2986, 3442, 3247, 2711, 4391, 0, 4272, 3021, 3334, 3288, 0, 2774, 2769, 0, 4146, 0, 3717, 4170, 4059, 0, 4446, 3377, 2861,
    0, 4397, 3419, 0, 0, 3075, 0, 3763, 4236, 0, 2685, 0, 0, 4166, 0, 4393, 0, 3145, 0, 3278, 4234, 4051, 0, 0, 2902, 3685, 3558, 2785, 3935, 4178, 3826, 0, 3982, 3220, 0, 3890, 3201, 4437, 0, 4451, 0, 0, 0, 4192, 3088, 0,
    3785, 2851, 3374, 2788, 3327, 4242, 3883, 2966, 3181, 3048, 0, 3073, 4344, 3892, 3381, 4348, 0, 0, 3092, 2837, 4427, 3990, 0, 0, 4366, 3699, 0, 0, 0, 3244, 0, 0, 4078, 0, 3913, 0, 4295, 0, 3991, 0, 0, 3192, 3042, 3373,
    2810, 0, 0, 3738, 0, 3307, 3418, 0, 0, 0, 3032, 4343, 4409, 0, 4447, 4395, 3036, 0, 0, 0, 3264, 0, 3399, 0, 3917, 0, 3475, 3510, 2759, 3648, 0, 2684, 0, 0, 3106, 0, 0, 0, 0, 4113, 0, 2958, 4194, 4487, 3722, 4478, 3340,
    3223, 2976, 4455, 3945, 4016, 3193, 3923, 0, 3225, 4247, 0, 4312, 4481, 4292, 0, 2898, 0, 3608, 4243, 4271, 4071, 3136, 3495, 4226, 4161, 3082, 0, 3043, 2928, 3471, 2872, 3115, 3981, 3329, 4029, 0, 2938, 0, 0, 4282, 0,
    4327, 3037, 3348, 3282, 4319, 0, 3937, 4195, 3229, 0, 4392, 4124, 3014, 3744, 4285, 2761, 4219, 4369, 0, 3627, 3727, 2855, 3751, 3094, 0, 0, 0, 0, 0, 0, 2688, 0, 3108, 3255, 2704, 3989, 0, 3958, 4308, 4066, 4129, 3169,
    0, 3772, 0, 3927, 0, 3806, 2931, 3481, 3601, 4257, 0, 3835, 3112, 0, 0, 3915, 3988, 4230, 2939, 0, 4430, 4189, 4127, 3720, 3059, 3876, 0, 3940, 3939, 2897, 2735, 0, 3367, 3832, 3473, 0, 3975, 3401, 4024, 0, 3291, 3552,
    0, 0, 3355, 0, 3907, 0, 0, 4444, 4145, 2821, 0, 3178, 4473, 3413, 2994, 2845, 0, 2724, 0, 0, 4083, 3948, 2901, 0, 0, 0, 0, 3861, 3724, 4103, 0, 0, 3118, 0, 3928, 3905, 3759, 3776, 3239, 4098, 0, 3346, 4151, 3224, 0,
    4273, 0, 0, 4121, 0, 0, 3084, 3212, 0, 4305, 4439, 0, 0, 2773, 4090, 4758, 0, 3833, 0, 0, 0, 4670, 3469, 0, 3560, 3950, 4514, 0, 4525, 4595, 3863, 4407, 0, 0, 4692, 4718, 0, 0, 3444, 4443, 3638, 4769, 4085, 4737, 4313,
    4554, 3612, 4638, 3567, 4625, 0, 0, 3713, 0, 0, 4368, 4468, 0, 3472, 0, 3687, 0, 3565, 4099, 4534, 0, 0, 3909, 4515, 4231, 0, 0, 3849, 0, 4564, 3396, 4693, 0, 3497, 3770, 3539, 0, 4786, 0, 3974, 3554, 4041, 4748, 4631,
    0, 0, 4013, 4352, 4705, 0, 3426, 0, 0, 0, 3993, 4062, 4700, 0, 0, 3983, 0, 0, 0, 3568, 4742, 4646, 0, 0, 4501, 3821, 0, 0, 4512, 3646, 0, 3534, 4785, 4002, 0, 3450, 3881, 0, 0, 3934, 0, 3910, 0, 0, 0, 4616, 0, 4639,
    4597, 3642, 0, 0, 4355, 0, 0, 4491, 0, 3962, 3683, 0, 4617, 4196, 0, 3996, 0, 4732, 0, 0, 4674, 3512, 4483, 4611, 4201, 3853, 3652, 4677, 3421, 4770, 3705, 0, 4223, 0, 3686, 3538, 4281, 0, 0, 0, 0, 4557, 3721, 4498,
    4602, 0, 0, 4773, 3597, 4396, 4675, 3411, 3506, 3933, 4654, 3465, 3735, 3566, 3824, 3877, 4149, 0, 3483, 4753, 0, 4160, 0, 0, 0, 0, 3659, 3530, 0, 0, 4608, 3432, 3425, 0, 0, 0, 0, 4618, 0, 3886, 0, 3491, 3640, 4168,
    4317, 4743, 3852, 4388, 4549, 0, 3929, 4068, 0, 0, 3712, 4488, 3700, 4614, 4642, 0, 4643, 0, 3743, 3847, 0, 0, 3462, 3838, 4349, 4499, 4523, 4504, 4535, 3489, 0, 0, 4720, 3921, 4702, 0, 3618, 4672, 0, 4662, 0, 3632, 0,
    0, 4650, 0, 0, 3848, 3675, 3999, 4502, 4652, 4761, 0, 0, 0, 0, 4172, 3868, 4612, 0, 3884, 4687, 0, 4561, 3479, 4506, 0, 3842, 4370, 0, 3774, 3575, 3615, 0, 3400, 3486, 0, 4461, 0, 4489, 4008, 4513, 4731, 3908, 0, 4710,
    0, 3840, 4043, 4627, 4628, 4379, 4224, 4474, 3874, 4442, 3525, 4656, 0, 4664, 4682, 4690, 3870, 0, 0, 3553, 4533, 4530, 0, 0, 4747, 4762, 0, 0, 0, 0, 4681, 0, 3793, 3750, 0, 4733, 0, 3753, 4248, 4520, 4548, 4091, 4599,
    3654, 4140, 0, 0, 0, 3508, 0, 4671, 0, 0, 4784, 4704, 3762, 0, 4054, 3887, 4293, 4622, 3613, 0, 4566, 3532, 0, 0, 4683, 4316, 0, 0, 3407, 3581, 0, 3537, 0, 0, 4227, 4619, 0, 3673, 3880, 3707, 0, 3797, 4185, 3693, 3524,
    3602, 3583, 4757, 0, 3655, 0, 0, 0, 4030, 0, 3794, 3502, 3518, 4526, 4495, 3456, 0, 0, 0, 0, 0, 0, 3548, 0, 4492, 0, 4509, 0, 3758, 0, 0, 3932, 0, 3434, 4620, 0, 0, 4641, 3729, 3594, 4009, 0, 0, 4320, 4038, 3961, 3517,
    3689, 3796, 0, 0, 4673, 3731, 0, 0, 0, 3831, 0, 0, 4645, 4518, 0, 4302, 0, 4538, 0, 0, 0, 0, 4055, 3653, 4787, 0, 0, 3966, 4318, 0, 0, 0, 3827, 3437, 0, 3841, 0, 4158, 4763, 4585, 0, 3825, 4235, 4304, 0, 4143, 4423, 0,
    4906, 4413, 0, 4824, 4179, 4249, 4884, 4112, 4274, 0, 4251, 4776, 4290, 0, 4635, 4425, 0, 0, 4116, 4306, 4025, 4067, 4873, 0, 4459, 0, 4350, 0, 0, 4250, 4624, 4027, 4412, 0, 0, 4844, 4332, 4719, 0, 4331, 4063, 4252,
    4893, 4835, 4463, 4825, 4801, 0, 0, 0, 0, 0, 4815, 0, 4351, 4228, 4899, 4790, 0, 0, 4044, 0, 0, 4177, 0, 4929, 4655, 4288, 0, 0, 4073, 4793, 4374, 0, 0, 0, 0, 0, 4913, 4593, 0, 4716, 4917, 0, 4885, 4752, 4849, 4860, 0,
    0, 0, 4485, 0, 0, 4666, 0, 0, 4868, 0, 4573, 0, 4028, 0, 4136, 4691, 4353, 0, 0, 4180, 0, 0, 4836, 0, 0, 4210, 0, 0, 4159, 4283, 4816, 4237, 0, 4133, 4148, 4217, 4389, 4433, 0, 4371, 4918, 4524, 4048, 4814, 4314, 4315,
    4791, 4922, 4087, 0, 4750, 4802, 4508, 0, 4883, 4046, 4135, 0, 4436, 4238, 4240, 0, 4458, 4109, 4869, 0, 0, 4268, 0, 4275, 0, 4190, 4560, 4322, 0, 0, 0, 4932, 4881, 4263, 0, 4324, 0, 4588, 4903, 4735, 4887, 4020, 4361,
    4261, 4450, 4156, 4186, 4813, 4163, 0, 0, 0, 4341, 4325, 4378, 0, 4830, 0, 4286, 0, 0, 4326, 4598, 4033, 4075, 4859, 0, 4806, 0, 0, 0, 4100, 4803, 4258, 0, 4365, 4092, 0, 0, 4754, 0, 4310, 4828, 0, 4908, 0, 0, 4575, 0,
    4034, 4531, 4256, 4862, 0, 0, 0, 4809, 4897, 0, 0, 0, 0, 4307, 4153, 4346, 0, 4668, 0, 4042, 0, 4933, 0, 0, 4108, 4225, 0, 0, 0, 4335, 4086, 0, 4633, 0, 4579, 4199, 4708, 0, 0, 4401, 4014, 0, 4808, 4276, 4336, 4484, 0,
    0, 0, 4924, 0, 4040, 4165, 0, 0, 4183, 4841, 4871, 4505, 0, 0, 0, 0, 0, 0, 4877, 4364, 4120, 4081, 4470, 4817, 4923, 4551, 4629, 0, 4565, 4907, 4854, 0, 0, 4837, 0, 4820, 4540, 4634, 4701, 4834, 4838, 4696, 4864, 4760,
    4725, 4931, 4855, 4852, 4676, 4626, 4546, 4613, 4788, 4934, 4840, 4800, 0, 0, 4829, 4497, 4539, 0, 0, 4711, 4823, 4685, 4889, 0, 0, 4804, 4537, 4605, 4798, 4805, 4895, 4819, 4774, 0, 0, 4529, 0, 0, 0, 0, 4580, 0, 4886,
    4812, 0, 4795, 4811, 0, 0, 0, 4694, 4581, 0, 4721, 4943, 4807, 0, 0, 0, 4591, 4647, 0, 4775, 0, 4516, 0, 0, 4940, 4783, 0, 0, 0, 4661, 0, 4637, 4500, 4578, 4851, 4669, 0, 4831, 4927, 0, 4901, 4536, 0, 4839, 0, 4726, 0,
    4550, 0, 4892, 0, 4667, 0, 0, 4494, 4794, 4713, 0, 0, 0, 4944, 4572, 0, 0, 4930, 4576, 4623, 4936, 4926, 0, 4630, 4789, 4767, 0, 4920, 4890, 0, 4559, 4916, 4810, 4660, 4739, 4818, 0, 4919, 0, 0, 0, 4876, 4942, 4941,
    4863, 4912, 0, 4948, 0, 4946, 0, 0 ],
    [ 0, 0, 0, 28, 0, 23, 0, 31, 0, 48, 40, 0, 34, 30, 61, 0, 0, 49, 42, 44, 45, 36, 6, 93, 0, 0, 0, 4, 114, 14, 8, 168, 149, 13, 127, 22, 162, 160, 79, 11, 120, 19, 0, 20, 21, 115, 119, 10, 18, 110, 85, 0, 102, 139, 0, 0,
    0, 0, 83, 109, 15, 0, 0, 142, 0, 152, 200, 215, 0, 0, 0, 245, 205, 0, 0, 0, 0, 220, 39, 0, 0, 0, 59, 214, 51, 0, 243, 282, 0, 267, 0, 0, 24, 219, 0, 0, 0, 0, 174, 0, 268, 53, 0, 0, 179, 0, 0, 180, 60, 50, 269, 0, 192,
    29, 46, 300, 294, 177, 47, 41, 0, 259, 334, 0, 238, 0, 35, 0, 0, 0, 327, 0, 0, 280, 0, 257, 0, 0, 54, 0, 202, 64, 0, 184, 271, 332, 0, 299, 33, 322, 302, 66, 256, 235, 0, 323, 217, 199, 309, 38, 0, 37, 0, 290, 0, 0, 212,
    32, 551, 0, 350, 0, 457, 99, 0, 426, 118, 393, 105, 108, 0, 456, 0, 144, 0, 0, 560, 439, 597, 590, 383, 113, 0, 359, 0, 417, 0, 539, 158, 67, 0, 141, 516, 448, 73, 425, 370, 0, 409, 0, 0, 167, 0, 84, 68, 0, 157, 547, 94,
    78, 371, 593, 564, 535, 0, 0, 0, 0, 408, 366, 0, 0, 0, 0, 154, 0, 565, 125, 600, 491, 503, 335, 87, 0, 72, 356, 548, 484, 0, 446, 406, 0, 504, 0, 341, 153, 136, 0, 122, 0, 352, 0, 0, 0, 0, 397, 90, 101, 111, 0, 145, 0,
    0, 0, 0, 536, 0, 556, 541, 134, 470, 88, 0, 0, 415, 461, 0, 0, 508, 164, 419, 0, 0, 117, 0, 0, 0, 558, 148, 116, 401, 151, 464, 0, 483, 0, 0, 0, 159, 454, 0, 0, 0, 559, 0, 472, 0, 0, 364, 0, 507, 150, 156, 0, 0, 379,
    131, 0, 568, 351, 546, 146, 596, 123, 242, 855, 622, 688, 0, 953, 255, 0, 0, 813, 969, 957, 0, 906, 0, 171, 330, 261, 0, 0, 0, 246, 660, 0, 194, 0, 705, 997, 0, 319, 946, 230, 0, 0, 674, 207, 221, 975, 643, 989, 607,
    947, 0, 0, 326, 0, 856, 980, 191, 757, 0, 949, 0, 0, 0, 619, 650, 627, 178, 0, 792, 0, 266, 0, 0, 0, 301, 721, 973, 680, 835, 251, 0, 229, 209, 635, 733, 636, 0, 693, 285, 0, 196, 625, 291, 0, 0, 833, 765, 620, 206, 176,
    614, 725, 846, 816, 0, 0, 0, 0, 618, 0, 965, 0, 188, 931, 630, 978, 0, 0, 903, 250, 615, 204, 0, 0, 0, 652, 0, 310, 0, 182, 173, 778, 828, 0, 286, 0, 0, 303, 0, 0, 611, 0, 0, 281, 715, 316, 817, 0, 0, 0, 908, 0, 0, 691,
    0, 0, 305, 248, 907, 805, 984, 897, 0, 0, 240, 919, 830, 606, 0, 686, 644, 0, 0, 0, 637, 0, 241, 253, 832, 967, 321, 289, 0, 917, 882, 0, 0, 844, 645, 203, 0, 0, 852, 0, 0, 996, 762, 803, 841, 0, 736, 0, 865, 927, 939,
    698, 859, 786, 224, 276, 0, 0, 198, 0, 279, 678, 0, 878, 0, 331, 218, 247, 713, 0, 169, 0, 712, 0, 0, 278, 0, 298, 314, 187, 658, 748, 0, 223, 237, 0, 944, 329, 756, 808, 913, 0, 0, 864, 0, 881, 0, 0, 872, 0, 0, 0, 0,
    743, 0, 646, 0, 0, 0, 190, 0, 0, 222, 640, 0, 333, 189, 0, 718, 239, 0, 0, 0, 1543, 0, 494, 375, 1206, 1257, 1354, 467, 0, 0, 427, 447, 0, 0, 435, 390, 424, 1051, 337, 0, 1041, 418, 1271, 392, 1129, 1228, 441, 1027, 0,
    0, 1430, 410, 412, 501, 0, 1322, 594, 1286, 0, 373, 497, 515, 586, 0, 0, 1449, 391, 0, 452, 0, 1082, 1153, 1421, 0, 561, 1140, 357, 1052, 1298, 0, 0, 1324, 0, 0, 1274, 1428, 0, 1207, 1049, 1113, 369, 0, 1299, 1484, 542,
    0, 404, 1152, 0, 1265, 0, 1016, 496, 1331, 338, 1310, 1342, 480, 0, 414, 0, 0, 1277, 0, 532, 1225, 0, 0, 1184, 1387, 0, 361, 1531, 0, 0, 0, 1119, 0, 553, 549, 0, 471, 1491, 1185, 599, 0, 1283, 402, 1380, 1240, 1121, 428,
    1056, 0, 1179, 0, 0, 0, 1000, 411, 0, 0, 527, 1282, 0, 0, 0, 0, 1036, 584, 1494, 0, 1311, 0, 562, 1550, 0, 0, 0, 1144, 1120, 0, 569, 384, 0, 1280, 0, 0, 523, 1020, 0, 423, 1551, 1064, 1164, 1250, 0, 0, 1518, 0, 1432,
    1395, 0, 0, 458, 0, 1084, 0, 0, 0, 0, 1330, 534, 1013, 1519, 0, 1441, 0, 395, 1213, 1394, 1374, 0, 1444, 1194, 1045, 1422, 1469, 0, 524, 0, 486, 0, 1545, 570, 0, 0, 0, 1062, 344, 0, 0, 430, 473, 1088, 0, 1108, 0, 0,
    1258, 1371, 0, 0, 1340, 459, 1077, 493, 0, 505, 422, 0, 405, 1468, 0, 1154, 1180, 0, 525, 1471, 1073, 514, 1479, 429, 0, 0, 1320, 0, 1068, 519, 0, 0, 336, 381, 1238, 1239, 533, 0, 1333, 1212, 1507, 574, 529, 0, 1335,
    1074, 1438, 0, 0, 579, 0, 0, 1443, 0, 1171, 544, 1033, 0, 576, 511, 0, 0, 1408, 0, 0, 0, 0, 1086, 0, 1177, 0, 1254, 1264, 0, 488, 0, 0, 1060, 1370, 0, 445, 0, 0, 348, 485, 477, 0, 0, 1300, 1416, 571, 1541, 1219, 0, 510,
    0, 492, 0, 0, 0, 1304, 1069, 0, 0, 530, 1296, 1533, 1488, 440, 0, 1215, 1285, 0, 1392, 1037, 1123, 531, 1054, 1303, 1100, 1404, 567, 0, 365, 376, 1413, 386, 1047, 0, 0, 340, 1178, 1035, 1389, 346, 0, 0, 1327, 1414, 0, 0,
    1270, 437, 0, 506, 0, 345, 1500, 1487, 1377, 403, 1104, 372, 1343, 1001, 442, 0, 382, 1034, 1076, 1063, 487, 0, 1363, 1489, 1464, 374, 0, 1149, 0, 0, 0, 1393, 522, 362, 2122, 0, 732, 977, 0, 0, 1557, 0, 0, 1547, 1601,
    2150, 1772, 0, 1991, 787, 1759, 1746, 685, 0, 2066, 2078, 763, 0, 0, 0, 1714, 1565, 0, 631, 1688, 2180, 1795, 2007, 0, 879, 981, 955, 742, 937, 1681, 0, 0, 624, 0, 0, 0, 799, 2055, 950, 0, 672, 0, 621, 661, 0, 940, 0,
    726, 0, 0, 0, 900, 0, 812, 983, 767, 0, 0, 0, 851, 924, 0, 0, 1862, 843, 868, 0, 982, 829, 0, 2170, 0, 0, 654, 0, 780, 0, 890, 0, 818, 0, 1889, 0, 1650, 1172, 0, 2040, 0, 0, 2152, 0, 942, 2228, 1632, 2091, 974, 1334, 0,
    2237, 820, 0, 0, 2025, 0, 673, 1796, 0, 2215, 2172, 1979, 710, 754, 724, 1921, 938, 1936, 0, 0, 1591, 0, 628, 0, 1573, 0, 0, 2212, 1786, 0, 0, 1894, 2086, 659, 2039, 1760, 0, 753, 0, 0, 0, 2204, 991, 2200, 0, 681, 655,
    838, 1839, 1785, 0, 1820, 1604, 0, 0, 0, 2069, 768, 0, 1715, 1742, 0, 1501, 0, 877, 1093, 2107, 0, 0, 1787, 892, 954, 728, 839, 0, 0, 1993, 702, 717, 0, 0, 0, 0, 2006, 0, 0, 1896, 798, 2022, 1813, 1561, 1659, 0, 2163,
    2062, 0, 2181, 0, 0, 608, 671, 0, 1906, 1831, 1825, 862, 793, 1836, 933, 1790, 2162, 2202, 915, 2121, 1686, 0, 0, 0, 699, 0, 1700, 629, 1729, 1897, 2097, 1845, 0, 1655, 0, 0, 0, 857, 858, 723, 0, 2203, 2088, 1667, 1726,
    0, 0, 0, 0, 769, 2111, 0, 1612, 894, 1670, 2201, 609, 823, 1556, 0, 1687, 0, 2120, 895, 683, 2218, 0, 0, 1955, 964, 626, 2095, 2139, 668, 0, 1978, 696, 0, 2070, 759, 0, 737, 720, 2099, 934, 641, 0, 0, 1951, 0, 0, 1419,
    0, 0, 1935, 928, 0, 662, 676, 911, 0, 1709, 941, 923, 0, 1907, 2229, 0, 2017, 689, 746, 2002, 0, 1913, 0, 0, 0, 0, 0, 849, 0, 639, 2024, 665, 1580, 0, 960, 0, 2103, 785, 687, 1587, 861, 1105, 867, 1916, 2082, 0, 0, 827,
    2093, 690, 976, 0, 1945, 0, 0, 0, 0, 1679, 2012, 0, 2225, 610, 1615, 0, 1858, 0, 1513, 0, 1960, 0, 986, 2014, 0, 0, 0, 0, 2239, 901, 824, 2154, 0, 795, 2018, 0, 972, 0, 0, 722, 2060, 0, 0, 0, 0, 2238, 703, 0, 956, 0,
    1695, 936, 995, 794, 775, 2036, 1937, 1942, 0, 0, 1996, 0, 2064, 943, 1840, 1775, 1805, 885, 0, 1899, 1808, 1901, 948, 961, 2058, 912, 0, 0, 1292, 0, 656, 800, 1620, 1696, 2052, 1622, 1975, 669, 1581, 634, 1957, 774,
    1630, 0, 0, 0, 0, 869, 1753, 0, 790, 0, 875, 797, 2016, 0, 2106, 1680, 649, 1910, 1884, 1639, 0, 1628, 1540, 1558, 0, 2083, 0, 0, 1641, 1640, 1684, 988, 1572, 0, 1807, 836, 801, 0, 842, 0, 1756, 0, 1984, 1877, 1674,
    1994, 845, 0, 1730, 0, 0, 677, 0, 1875, 971, 930, 987, 0, 716, 2054, 1578, 744, 0, 0, 0, 2015, 0, 970, 1169, 0, 1589, 0, 2245, 1965, 863, 1675, 0, 1987, 1593, 0, 1359, 2134, 0, 1940, 0, 772, 788, 1735, 2167, 2001, 2183,
    0, 2124, 2160, 0, 0, 0, 0, 706, 1616, 929, 0, 2126, 0, 2113, 1606, 1743, 1455, 914, 1860, 604, 1883, 807, 2034, 1007, 0, 0, 749, 766, 0, 0, 2009, 0, 1259, 1004, 1456, 0, 0, 1197, 0, 0, 0, 1025, 1823, 0, 2265, 0, 2367, 0,
    1465, 1131, 0, 0, 0, 2659, 1493, 2560, 1325, 1429, 2084, 1841, 1809, 0, 1903, 1332, 0, 1503, 1755, 1127, 0, 1511, 0, 0, 0, 1782, 0, 0, 0, 1008, 2521, 0, 1159, 0, 1538, 0, 0, 0, 1769, 0, 1253, 0, 0, 1355, 1532, 1678,
    2617, 2035, 1423, 0, 1426, 0, 0, 0, 0, 0, 1454, 1986, 1433, 0, 1102, 0, 2593, 0, 1725, 0, 0, 1452, 1462, 1461, 0, 0, 0, 1882, 2474, 0, 2599, 2409, 1092, 0, 2305, 2576, 1880, 1234, 2386, 0, 1943, 1198, 2470, 1752, 0,
    2480, 0, 2509, 0, 1244, 2464, 2402, 1255, 2168, 2472, 0, 1477, 1508, 0, 0, 1617, 1350, 1448, 1038, 0, 2004, 1463, 0, 1221, 1261, 1028, 2528, 0, 2596, 0, 2648, 0, 1391, 1424, 2240, 2294, 0, 1227, 0, 0, 2433, 2383, 0,
    2630, 0, 2079, 1302, 1822, 2569, 0, 0, 1024, 1166, 1833, 0, 0, 0, 2420, 0, 0, 1771, 2446, 1636, 1245, 0, 0, 1229, 1481, 0, 0, 0, 2256, 1520, 2244, 0, 0, 0, 2395, 0, 1167, 1539, 1827, 2550, 1015, 0, 2210, 2615, 2510, 0,
    1661, 1439, 2375, 1590, 1473, 0, 2277, 1014, 1142, 2666, 2432, 2377, 2259, 0, 0, 0, 0, 1610, 0, 1723, 1010, 0, 2208, 1406, 0, 0, 2499, 0, 0, 0, 1597, 0, 2562, 1156, 1135, 1176, 2671, 0, 1216, 0, 0, 2137, 0, 1030, 1114,
    0, 0, 0, 0, 0, 2584, 2192, 0, 1407, 0, 1467, 1411, 1584, 2669, 0, 2353, 1196, 0, 2338, 2631, 2340, 0, 2205, 1158, 0, 1710, 1566, 0, 1211, 2348, 1744, 0, 0, 0, 1210, 2065, 1716, 0, 2577, 1214, 0, 0, 1155, 1405, 1583,
    2199, 0, 0, 1232, 0, 0, 2298, 2601, 2529, 0, 0, 0, 0, 0, 1946, 2248, 1357, 2408, 1542, 0, 1072, 2461, 2364, 0, 0, 0, 0, 2646, 2090, 2664, 0, 1912, 0, 1486, 0, 1476, 2365, 0, 1654, 2651, 1645, 1544, 1451, 2434, 0, 2604,
    1927, 1090, 0, 2019, 2108, 0, 1138, 2428, 1193, 1230, 0, 1410, 2517, 1412, 0, 1586, 2224, 2667, 1209, 1306, 0, 2589, 1450, 2627, 1873, 1314, 2602, 2427, 1336, 0, 0, 2067, 2663, 1122, 0, 2350, 2532, 0, 0, 1888, 2643, 0,
    0, 0, 2537, 2232, 0, 1295, 1124, 1397, 2384, 0, 1516, 2042, 1398, 1658, 1964, 1345, 1856, 0, 2262, 0, 0, 1289, 2458, 0, 0, 1269, 0, 1431, 2339, 0, 1361, 0, 2394, 0, 1944, 1506, 2565, 2094, 0, 0, 0, 0, 2567, 0, 2193,
    1427, 2266, 0, 1276, 1118, 0, 0, 2424, 0, 1475, 0, 1629, 1510, 0, 0, 2450, 1012, 0, 1183, 1478, 2535, 1401, 0, 2558, 0, 2447, 1522, 1312, 0, 1683, 0, 1190, 1031, 2029, 1554, 2551, 2037, 1351, 2444, 1364, 1498, 1445,
    1309, 1375, 1891, 2336, 0, 1195, 0, 1323, 1111, 0, 2115, 2174, 2008, 0, 0, 0, 2435, 1546, 1619, 1396, 2011, 0, 1141, 1095, 0, 1941, 0, 0, 2536, 2498, 0, 2182, 2216, 0, 2169, 1425, 2549, 1492, 1046, 0, 0, 1415, 2135,
    1381, 2346, 1201, 0, 1403, 1832, 1018, 1919, 0, 1163, 1279, 0, 0, 0, 2672, 0, 2640, 0, 1019, 1708, 0, 2213, 1337, 1458, 1582, 2379, 1139, 2505, 1243, 2138, 1870, 1103, 0, 1341, 1967, 1272, 2222, 1231, 0, 1284, 2525, 0,
    0, 1329, 2451, 0, 1447, 1173, 1892, 0, 2359, 1251, 0, 1537, 0, 2027, 0, 0, 0, 0, 1263, 1220, 998, 0, 1525, 2328, 1535, 0, 0, 0, 2652, 0, 2612, 2605, 1514, 2059, 0, 1793, 2089, 1273, 2220, 2531, 0, 2389, 2524, 0, 0, 0, 0,
    0, 1009, 0, 1098, 2334, 1372, 0, 0, 0, 0, 0, 1526, 0, 1217, 1200, 0, 0, 2571, 1521, 1671, 2051, 1079, 2511, 1117, 2600, 2028, 0, 2371, 0, 0, 0, 1029, 1203, 2048, 1523, 0, 2448, 2406, 2257, 0, 0, 0, 2260, 1803, 1974,
    2530, 0, 2247, 0, 2656, 1842, 1150, 1256, 1218, 1242, 1148, 1819, 0, 2324, 1774, 2415, 1748, 2607, 1134, 2081, 2533, 1116, 2049, 2497, 1266, 0, 2140, 2347, 2096, 2454, 1904, 1353, 0, 0, 1101, 1307, 0, 2290, 1933, 2267,
    0, 0, 2345, 1107, 1386, 1369, 1697, 0, 2344, 2351, 1736, 1505, 0, 2196, 1857, 2843, 0, 0, 0, 0, 0, 2641, 1734, 2187, 3388, 1764, 2191, 0, 1948, 2838, 0, 1568, 1976, 2233, 3188, 0, 2393, 3020, 2702, 3037, 0, 0, 0, 1758,
    2413, 0, 2877, 0, 3226, 2758, 2416, 2804, 3008, 2999, 3342, 2748, 2231, 0, 2688, 0, 1698, 2812, 2429, 0, 1848, 0, 2896, 3283, 2621, 0, 3196, 1652, 0, 0, 3132, 0, 2984, 2787, 2366, 0, 3076, 0, 2387, 0, 0, 0, 0, 0, 0,
    3183, 2207, 0, 2936, 0, 2125, 0, 2684, 0, 0, 0, 2153, 3376, 2020, 2540, 1815, 1958, 1817, 0, 3291, 2718, 2242, 2236, 2061, 2221, 1826, 0, 1923, 2243, 2736, 1812, 2701, 0, 0, 3156, 3301, 2110, 3204, 2783, 2712, 3131,
    1864, 1878, 2312, 1570, 3084, 2862, 0, 2176, 0, 0, 3177, 1754, 0, 1763, 3202, 2085, 0, 2823, 3302, 1704, 1938, 0, 1656, 2316, 0, 2143, 0, 2987, 0, 2270, 1962, 1740, 2866, 3133, 2541, 2704, 3057, 2759, 1669, 0, 0, 2715,
    2186, 0, 1859, 1649, 0, 2539, 3021, 2278, 0, 2209, 2284, 0, 0, 0, 1720, 2967, 0, 2572, 1982, 0, 3036, 1915, 1895, 2296, 0, 3390, 1762, 1703, 1885, 2033, 0, 0, 2941, 2476, 0, 0, 0, 0, 2013, 0, 1724, 2000, 2185, 2835,
    1990, 2104, 2925, 2698, 2223, 0, 0, 2733, 1952, 0, 2892, 1863, 3097, 0, 1668, 3364, 0, 0, 3243, 2768, 1660, 0, 1672, 0, 1646, 0, 2439, 0, 2853, 0, 1663, 3169, 3289, 2805, 0, 0, 0, 3371, 0, 0, 0, 0, 0, 2995, 2931, 0,
    2916, 2217, 2046, 1778, 0, 2811, 2690, 0, 0, 2087, 3000, 0, 0, 1665, 1750, 2171, 0, 0, 0, 0, 0, 1900, 2944, 2544, 2744, 1602, 0, 3335, 2144, 2100, 0, 0, 1689, 1850, 2194, 2141, 1924, 2214, 0, 1995, 2045, 1932, 3071,
    2411, 2337, 2398, 3184, 3107, 2519, 2800, 3146, 3333, 2974, 2053, 1745, 2010, 2932, 0, 0, 3004, 3375, 2856, 1998, 3225, 1579, 0, 1784, 2767, 3099, 1966, 0, 1972, 2829, 1711, 2658, 2166, 2423, 3350, 0, 0, 1653, 1835, 0,
    0, 0, 2786, 2706, 2588, 1802, 0, 3239, 2763, 2583, 1909, 0, 0, 0, 1634, 3014, 0, 1691, 0, 3244, 1648, 2173, 1849, 1914, 3148, 1887, 2133, 0, 2211, 2753, 0, 0, 0, 2132, 0, 0, 1749, 2850, 1618, 0, 0, 0, 2302, 0, 3251,
    3038, 0, 0, 1911, 3134, 0, 1706, 1816, 0, 3246, 2739, 0, 0, 3260, 0, 3122, 2076, 2255, 0, 1928, 0, 0, 1869, 2908, 1693, 0, 0, 1881, 2130, 0, 0, 0, 2198, 2808, 2570, 1577, 0, 0, 2914, 1920, 1871, 0, 1761, 1905, 0, 1810,
    0, 1788, 2074, 0, 3109, 0, 3120, 3281, 3294, 3548, 3807, 0, 0, 0, 2330, 0, 3464, 3124, 2292, 0, 2502, 3467, 0, 0, 2992, 3841, 2820, 0, 2453, 0, 0, 2354, 2272, 3218, 2399, 3450, 2582, 3141, 3268, 0, 0, 3672, 2362, 2876,
    3775, 2405, 3618, 0, 2343, 2881, 0, 2860, 2826, 3002, 0, 3521, 3783, 2949, 0, 0, 2983, 0, 0, 2457, 3095, 3101, 2352, 2952, 0, 2634, 0, 3387, 0, 0, 2520, 3518, 0, 0, 2289, 0, 3241, 4004, 0, 2608, 0, 0, 0, 3953, 2283,
    2401, 0, 2848, 0, 2587, 3745, 0, 0, 2563, 2469, 3402, 3395, 3434, 0, 3157, 0, 2828, 3484, 3474, 3647, 0, 3195, 3379, 0, 2361, 2997, 3174, 2581, 2311, 0, 0, 0, 3315, 3916, 0, 2888, 0, 0, 0, 2982, 0, 2545, 3313, 3754, 0,
    2285, 2483, 3544, 2986, 2657, 0, 0, 2501, 2295, 2831, 0, 0, 0, 3352, 0, 3410, 2696, 3963, 0, 2381, 3449, 2851, 2722, 3463, 2775, 2568, 3741, 2813, 3887, 0, 3778, 2449, 2844, 3369, 2263, 0, 0, 0, 3451, 2249, 2836, 0, 0,
    0, 2761, 0, 2616, 2825, 3485, 2478, 2859, 3765, 2557, 2911, 0, 2854, 2721, 3875, 2369, 0, 0, 3692, 2396, 3600, 3223, 0, 3838, 3859, 0, 3459, 3536, 3222, 2713, 2280, 3579, 0, 0, 2719, 0, 3611, 0, 0, 3768, 0, 2794, 0,
    3023, 0, 2460, 3265, 3494, 0, 2300, 0, 0, 3361, 3411, 0, 0, 0, 3866, 3779, 3980, 3024, 2647, 3493, 3524, 2857, 3623, 3447, 2662, 0, 2496, 3012, 0, 0, 0, 3500, 3247, 0, 0, 2452, 0, 2948, 0, 0, 3080, 2494, 2552, 3899, 0,
    3557, 2326, 0, 3865, 0, 0, 2438, 0, 3362, 2518, 0, 3571, 0, 2927, 2727, 0, 0, 2737, 0, 0, 3182, 3901, 3909, 0, 0, 0, 3638, 3879, 3576, 3016, 3019, 0, 2421, 0, 3710, 3568, 3569, 3139, 2977, 2548, 3523, 3830, 2973, 0, 0,
    0, 3932, 2798, 2730, 2310, 4009, 2807, 2391, 3237, 0, 0, 3688, 2694, 0, 2998, 2493, 0, 2784, 2994, 2287, 2506, 0, 2723, 3441, 2555, 0, 3378, 0, 2286, 0, 0, 3677, 2917, 3354, 2594, 3743, 2964, 0, 3852, 2965, 2271, 2412,
    0, 2890, 2907, 0, 3578, 3655, 0, 3490, 3477, 0, 0, 0, 3957, 0, 2426, 2273, 2624, 0, 3502, 0, 0, 3856, 3878, 3394, 0, 3492, 3747, 3634, 0, 0, 0, 0, 3700, 0, 3357, 2400, 3129, 3242, 3585, 0, 0, 3420, 3698, 0, 0, 0, 0, 0,
    0, 2538, 0, 3248, 0, 0, 2314, 3123, 3588, 0, 2930, 3509, 0, 0, 2368, 0, 3596, 3637, 3349, 0, 4013, 0, 0, 3506, 3439, 2734, 0, 2462, 3355, 2564, 0, 2735, 0, 3696, 0, 3689, 0, 2543, 0, 2674, 3868, 3930, 0, 0, 3172, 0, 0,
    3347, 0, 3973, 2676, 0, 2639, 3077, 2687, 3366, 3898, 3269, 0, 3058, 0, 2363, 2308, 2397, 2628, 0, 0, 3999, 3787, 2972, 3322, 2707, 0, 3296, 0, 0, 2546, 0, 2603, 0, 3784, 3541, 0, 0, 0, 0, 2357, 2773, 0, 3704, 0, 3924,
    3565, 0, 3740, 0, 3363, 3667, 3732, 2481, 3986, 3987, 3114, 0, 2785, 3452, 0, 2374, 3965, 0, 3353, 3626, 2955, 2323, 2542, 3425, 0, 3344, 2268, 3286, 3217, 0, 0, 0, 3939, 2780, 2304, 3814, 0, 3279, 3515, 3728, 2378,
    3537, 2360, 3510, 3799, 0, 0, 3331, 3415, 3625, 0, 0, 0, 0, 0, 3190, 2703, 3275, 3725, 0, 2875, 2868, 0, 2559, 2282, 0, 3842, 0, 0, 0, 3405, 3605, 3430, 3820, 0, 2988, 0, 2586, 0, 2750, 3059, 2468, 2598, 3756, 2633,
    2922, 3073, 0, 3546, 2623, 3870, 3406, 0, 0, 0, 3644, 0, 3407, 2637, 3276, 0, 0, 0, 2893, 3873, 0, 2708, 3127, 0, 3876, 0, 3839, 0, 3219, 3261, 0, 3711, 3199, 0, 2677, 0, 2301, 3513, 0, 3189, 3617, 0, 2482, 0, 2342,
    4007, 0, 2678, 3573, 3143, 0, 3431, 0, 0, 2358, 2382, 0, 3324, 3318, 0, 0, 3438, 0, 0, 3684, 3922, 2801, 3651, 2791, 3771, 3675, 3305, 0, 3862, 0, 3140, 3609, 3304, 0, 0, 3742, 0, 0, 3535, 3209, 3731, 2547, 0, 2523, 0,
    3525, 0, 3847, 0, 3614, 2288, 3716, 3187, 0, 0, 3117, 3872, 3088, 2573, 3591, 2817, 3180, 3013, 3098, 0, 3056, 0, 0, 3823, 2899, 2943, 3166, 2465, 3610, 3125, 3979, 3384, 2837, 3717, 2487, 3843, 0, 0, 2556, 2335, 3703,
    3006, 2781, 3818, 0, 0, 0, 3368, 0, 3657, 2741, 2258, 0, 2431, 3934, 0, 0, 3045, 2770, 4074, 4443, 0, 0, 0, 4386, 2769, 0, 0, 3232, 3253, 3259, 0, 3943, 2819, 2900, 4124, 4338, 0, 3210, 3555, 0, 4417, 4402, 3063, 0,
    4377, 4251, 4029, 3185, 4094, 4125, 4484, 4134, 3234, 3298, 4211, 0, 2771, 4397, 0, 0, 3308, 3094, 4138, 3003, 3914, 0, 4269, 0, 4221, 2913, 0, 2824, 2705, 2842, 3175, 0, 3990, 4042, 0, 4201, 0, 2873, 4390, 4380, 0,
    2827, 2686, 4069, 0, 2691, 4482, 4021, 0, 3598, 0, 4279, 2777, 0, 0, 3030, 0, 0, 0, 0, 0, 0, 2776, 2852, 0, 4317, 0, 4253, 3029, 0, 3047, 2909, 2894, 3498, 4137, 0, 3495, 4293, 2921, 0, 3040, 4354, 0, 0, 3093, 4164,
    4359, 3081, 3205, 4064, 0, 3284, 4185, 3200, 4198, 0, 2745, 4414, 3890, 2725, 0, 2975, 2910, 3337, 0, 4118, 0, 4078, 4207, 0, 0, 0, 4119, 3330, 2874, 3203, 0, 0, 0, 3151, 4307, 0, 2806, 0, 3250, 0, 2679, 0, 3831, 4148,
    0, 0, 0, 3416, 0, 2935, 4245, 0, 0, 4372, 4395, 0, 4289, 3162, 0, 4047, 2970, 2971, 0, 2946, 0, 3295, 0, 4296, 2963, 4209, 3026, 2878, 0, 4383, 0, 0, 3832, 3060, 0, 3988, 3078, 4234, 0, 3351, 0, 3772, 0, 0, 3086, 0,
    3471, 0, 2867, 0, 4097, 4400, 0, 3233, 0, 0, 3804, 3323, 3365, 2883, 3915, 0, 3341, 0, 4230, 3287, 2716, 0, 0, 0, 4114, 2912, 4375, 3211, 3181, 3801, 3920, 0, 0, 0, 0, 4171, 3049, 4467, 4096, 3087, 2961, 3720, 0, 3776,
    0, 4027, 3257, 4285, 0, 2778, 0, 4288, 4030, 3314, 0, 0, 0, 3027, 0, 3386, 4223, 0, 4265, 0, 4358, 0, 4183, 0, 0, 3167, 0, 0, 0, 0, 2711, 4391, 0, 3317, 0, 3011, 4181, 4470, 4418, 0, 0, 0, 3311, 0, 0, 0, 2991, 3105, 0,
    0, 2865, 0, 0, 0, 3103, 4182, 3064, 4339, 3054, 4335, 4139, 3377, 3159, 0, 4365, 4393, 3981, 4152, 2969, 3278, 0, 4051, 0, 0, 3343, 3370, 0, 0, 3639, 0, 4043, 4153, 4215, 3220, 4162, 0, 3201, 0, 4256, 3332, 3168, 4057,
    4166, 4192, 0, 4350, 4076, 0, 3164, 2830, 3327, 3015, 4111, 2764, 0, 3048, 0, 0, 4344, 3788, 4082, 4144, 2802, 0, 3245, 0, 0, 0, 3975, 4437, 4366, 0, 4117, 2855, 4068, 0, 2886, 4077, 0, 3316, 3593, 0, 0, 2714, 3641,
    3919, 2834, 2905, 4088, 4169, 4147, 2726, 3150, 0, 4108, 3138, 3751, 0, 0, 4364, 4154, 4343, 0, 4048, 4447, 0, 0, 3206, 4222, 3627, 4022, 4423, 3608, 4274, 4483, 2680, 4363, 4362, 0, 4480, 0, 0, 3197, 0, 4141, 0, 3380,
    0, 3235, 4329, 0, 3360, 4194, 4487, 0, 4294, 4334, 0, 2976, 3550, 3584, 0, 4053, 4462, 4109, 0, 2870, 3273, 4312, 2695, 3228, 3372, 4387, 0, 4132, 3339, 4271, 4071, 4200, 0, 3018, 0, 4266, 0, 3043, 4175, 0, 2871, 4475,
    0, 3320, 0, 0, 2938, 2904, 4228, 3110, 0, 3252, 0, 3348, 3266, 0, 2861, 3271, 4195, 3044, 2962, 4392, 0, 0, 0, 0, 0, 4239, 2832, 4458, 0, 3520, 0, 0, 0, 0, 4374, 4283, 0, 3126, 2933, 0, 2956, 4472, 4448, 0, 0, 4073,
    4031, 0, 2957, 4129, 0, 4438, 0, 3442, 3612, 2792, 0, 0, 3777, 3628, 4257, 3312, 0, 3161, 4059, 0, 4204, 0, 0, 3111, 4295, 2981, 4189, 3391, 0, 0, 0, 4143, 3194, 4227, 4384, 0, 3409, 0, 0, 0, 0, 0, 0, 4128, 0, 0, 2757,
    4331, 4178, 0, 3034, 0, 4250, 4433, 4444, 0, 2821, 0, 3178, 0, 0, 0, 4173, 0, 4202, 0, 3119, 0, 3760, 4050, 0, 0, 3367, 2906, 3708, 0, 0, 4083, 0, 3170, 3171, 3587, 4122, 3454, 0, 0, 0, 0, 4015, 4151, 4264, 0, 3137, 0,
    0, 4121, 4028, 2751, 0, 4130, 3292, 0, 2985, 0, 0, 0, 3090, 0, 3995, 4571, 4489, 0, 0, 0, 3469, 3802, 4765, 0, 0, 0, 3643, 4003, 3424, 3650, 3907, 4146, 4764, 0, 0, 4683, 0, 0, 0, 4769, 0, 3455, 3722, 0, 0, 0, 3567,
    3795, 4654, 3976, 3713, 0, 3834, 0, 0, 4656, 3733, 4661, 3925, 0, 0, 4490, 4534, 3511, 0, 0, 0, 3766, 3465, 4550, 3849, 4508, 3906, 3396, 0, 3738, 3769, 3529, 4736, 4537, 4786, 3752, 3984, 4632, 4583, 4748, 4631, 3780,
    4624, 0, 0, 0, 0, 3426, 4627, 3636, 3602, 4405, 0, 4659, 0, 0, 4777, 0, 4479, 0, 0, 3786, 3836, 0, 3744, 0, 0, 3622, 4579, 4542, 3764, 3527, 3534, 0, 4002, 3989, 0, 3412, 3427, 0, 0, 3950, 3910, 4006, 4297, 3846, 0,
    3429, 4653, 4597, 3496, 3440, 3702, 0, 3816, 4616, 3938, 3753, 4552, 4032, 3782, 3551, 4678, 4559, 3996, 3709, 3723, 3792, 4642, 0, 4640, 4717, 4611, 0, 4771, 3726, 4248, 3507, 4697, 3734, 0, 4601, 3781, 4722, 3633, 0,
    3969, 0, 3857, 0, 4557, 3955, 4665, 0, 3678, 3697, 3664, 4532, 3514, 0, 0, 0, 3933, 0, 0, 3735, 4745, 3824, 3877, 0, 0, 3516, 0, 3850, 3457, 3971, 0, 3927, 0, 4547, 3530, 4572, 3577, 0, 3432, 0, 4775, 0, 3724, 0, 0, 0,
    0, 4668, 3446, 3800, 3658, 0, 0, 0, 3940, 3867, 4785, 3616, 0, 4725, 4506, 3589, 0, 0, 0, 0, 3886, 0, 0, 0, 0, 0, 3558, 4528, 0, 4163, 0, 3959, 3423, 0, 3489, 4515, 4526, 3730, 3921, 4702, 0, 0, 0, 0, 4662, 3997, 3660,
    3854, 0, 0, 3444, 0, 3848, 0, 0, 3805, 4652, 0, 4593, 0, 3473, 0, 4587, 0, 3896, 0, 3645, 0, 0, 3649, 3564, 0, 0, 0, 3499, 3827, 3931, 3575, 4131, 0, 4544, 4574, 4580, 4545, 0, 0, 4723, 0, 3542, 4577, 4726, 4710, 4608,
    3840, 4558, 0, 0, 4598, 3487, 0, 4604, 0, 0, 0, 0, 0, 4682, 4690, 0, 4675, 3821, 4759, 3954, 4530, 4468, 3828, 3701, 4762, 0, 3413, 3699, 0, 0, 4599, 3793, 3750, 0, 0, 0, 0, 4779, 3737, 4651, 4746, 0, 3503, 4381, 4575,
    4681, 3662, 3508, 4623, 4751, 3809, 3808, 3791, 3706, 3762, 4758, 4596, 0, 0, 0, 3561, 4497, 3895, 3624, 4622, 3422, 0, 0, 3461, 4355, 0, 3581, 3941, 0, 3401, 3844, 0, 4619, 3460, 3673, 3880, 3707, 0, 3562, 0, 3435, 0,
    0, 3603, 4757, 3419, 0, 0, 4098, 4750, 0, 4554, 4715, 0, 0, 0, 4706, 3519, 0, 4529, 3418, 3680, 0, 0, 0, 0, 3803, 0, 0, 4643, 4712, 0, 4655, 0, 0, 0, 3960, 4719, 4638, 4641, 3761, 3912, 0, 4713, 4672, 4741, 3397, 3961,
    4584, 0, 3796, 3903, 0, 0, 0, 0, 4788, 0, 0, 4685, 4630, 3888, 0, 0, 0, 3835, 4538, 0, 4501, 4767, 3635, 4333, 4729, 3679, 0, 3902, 4607, 4582, 3860, 4516, 0, 0, 4105, 3811, 0, 3468, 3806, 3428, 0, 4667, 3825, 4568,
    4017, 4062, 0, 0, 0, 4906, 0, 4602, 4373, 0, 4734, 0, 4465, 0, 4868, 0, 0, 4233, 0, 4072, 4636, 4823, 0, 0, 4799, 4778, 4254, 4476, 0, 4870, 0, 0, 0, 0, 0, 0, 0, 4255, 0, 4246, 4416, 4332, 0, 4184, 0, 4063, 4755, 0,
    4080, 4463, 4825, 4801, 4798, 4116, 0, 4299, 4302, 0, 4206, 0, 0, 4070, 0, 4145, 0, 4408, 0, 4916, 4177, 4313, 4150, 0, 0, 4840, 0, 0, 0, 0, 0, 4488, 4920, 0, 4016, 4208, 0, 4300, 4356, 4917, 4308, 4898, 4115, 4301, 0,
    4474, 4085, 4445, 4797, 0, 4281, 4888, 0, 4761, 0, 0, 4277, 0, 0, 4368, 4136, 4316, 4342, 0, 4168, 4496, 4892, 4319, 4874, 4806, 4473, 4311, 0, 4791, 4159, 0, 4861, 4900, 0, 4142, 0, 4865, 4389, 0, 4869, 4376, 4360,
    4089, 0, 4814, 4095, 4882, 0, 4457, 4087, 4084, 0, 0, 0, 4509, 4883, 4435, 0, 4157, 4436, 4155, 4426, 0, 0, 0, 0, 4889, 4795, 4686, 4351, 4275, 4135, 4049, 4429, 4056, 0, 4790, 4100, 0, 4058, 4263, 4863, 4827, 4179, 0,
    4486, 4220, 0, 4714, 0, 4441, 4772, 4842, 4328, 0, 0, 4149, 0, 4859, 4357, 4325, 4036, 4818, 4456, 4650, 4703, 0, 4851, 4326, 4846, 0, 4911, 0, 4834, 0, 4165, 4776, 0, 0, 0, 4258, 4687, 0, 4749, 4413, 0, 4822, 0, 4310,
    0, 4427, 4440, 4670, 4409, 0, 4158, 4921, 4434, 0, 4862, 4170, 4305, 4864, 4232, 4309, 0, 4884, 4469, 4805, 0, 0, 4826, 4499, 0, 4079, 0, 4912, 0, 0, 4442, 0, 4902, 0, 4193, 4352, 0, 4086, 4705, 4406, 4361, 0, 4896, 0,
    4535, 0, 4401, 4367, 4330, 4808, 4590, 4336, 0, 4033, 4023, 0, 4466, 0, 4040, 0, 4161, 4673, 0, 0, 4213, 4698, 4103, 4514, 4349, 0, 0, 0, 4877, 0, 4229, 4081, 0, 4453, 4923, 4658, 4610, 4927, 4857, 0, 4649, 4887, 4585,
    4541, 4513, 0, 4540, 4843, 4833, 4815, 4730, 4606, 0, 4760, 0, 4925, 4909, 4867, 4837, 4626, 4804, 0, 0, 4684, 0, 4905, 0, 4708, 4510, 0, 4539, 4733, 4664, 4872, 0, 0, 0, 4932, 4803, 4695, 0, 0, 4813, 4933, 0, 4562,
    4904, 4674, 4802, 0, 0, 4691, 0, 0, 0, 4907, 4689, 0, 0, 0, 0, 0, 4793, 4895, 4680, 4875, 4613, 4721, 4663, 4724, 4618, 0, 4812, 4503, 4621, 4518, 0, 4828, 0, 4605, 4860, 0, 4783, 0, 0, 4893, 0, 4628, 4637, 4728, 0, 0,
    4796, 4588, 4648, 0, 0, 4603, 4880, 0, 4858, 4753, 0, 4578, 0, 4614, 0, 4743, 0, 4841, 4820, 4494, 4850, 0, 4811, 0, 4693, 4738, 0, 0, 0, 4556, 4576, 0, 4945, 4569, 4718, 0, 4789, 0, 4810, 0, 4792, 0, 0, 0, 0, 4832,
    4838, 0, 0, 0, 4942, 0, 4948, 4949, 0, 4937, 0, 0, 4919, 0, 0, 4939, 4940, 0 ],
    [ 0, 20, 42, 0, 47, 0, 59, 0, 0, 0, 0, 0, 34, 0, 0, 0, 64, 56, 0, 2, 45, 0, 133, 0, 0, 0, 0, 135, 98, 75, 128, 0, 0, 13, 0, 161, 0, 0, 129, 86, 120, 3, 154, 0, 21, 0, 5, 106, 0, 0, 0, 145, 102, 0, 0, 18, 148, 0, 7, 109,
    95, 116, 87, 17, 139, 0, 0, 320, 253, 0, 192, 264, 0, 0, 30, 0, 206, 0, 0, 276, 0, 247, 0, 0, 306, 40, 63, 0, 237, 0, 280, 203, 293, 0, 61, 266, 0, 29, 0, 171, 268, 53, 187, 222, 193, 48, 0, 180, 60, 328, 269, 285, 0, 0,
    270, 62, 294, 226, 0, 41, 0, 208, 0, 0, 0, 0, 265, 31, 39, 301, 288, 0, 23, 0, 28, 257, 0, 0, 65, 321, 0, 0, 250, 184, 52, 0, 333, 57, 244, 0, 302, 272, 0, 43, 242, 323, 287, 0, 0, 297, 36, 263, 198, 0, 0, 0, 212, 236,
    0, 336, 100, 0, 0, 577, 357, 0, 0, 393, 0, 108, 373, 456, 508, 144, 534, 0, 103, 0, 498, 444, 0, 71, 105, 0, 437, 0, 486, 163, 587, 583, 487, 378, 92, 0, 468, 77, 0, 122, 0, 0, 0, 167, 384, 413, 0, 418, 0, 547, 460, 585,
    0, 104, 598, 355, 0, 118, 383, 346, 0, 366, 523, 410, 510, 376, 0, 168, 89, 540, 0, 0, 503, 155, 0, 149, 0, 360, 82, 0, 506, 143, 443, 0, 69, 369, 0, 475, 136, 414, 0, 485, 352, 0, 162, 72, 127, 96, 463, 101, 111, 115,
    0, 152, 0, 529, 0, 80, 0, 0, 0, 91, 0, 368, 0, 0, 112, 0, 157, 131, 0, 502, 0, 348, 93, 117, 0, 0, 160, 451, 0, 0, 130, 151, 490, 412, 483, 85, 599, 561, 499, 0, 484, 0, 0, 0, 0, 0, 0, 0, 364, 68, 140, 550, 156, 0, 0,
    591, 0, 110, 568, 351, 546, 557, 147, 538, 0, 170, 0, 647, 0, 953, 810, 934, 0, 0, 0, 228, 820, 292, 0, 0, 330, 261, 744, 691, 224, 0, 175, 818, 831, 246, 904, 997, 849, 319, 0, 230, 0, 282, 254, 751, 708, 975, 181, 989,
    0, 234, 649, 202, 0, 774, 0, 0, 227, 213, 685, 949, 0, 732, 645, 619, 650, 779, 178, 668, 792, 956, 0, 0, 982, 607, 0, 0, 973, 0, 0, 0, 756, 891, 700, 232, 733, 304, 214, 258, 0, 890, 770, 216, 876, 0, 986, 0, 990, 0, 0,
    760, 0, 0, 962, 651, 788, 0, 659, 641, 618, 915, 195, 0, 884, 0, 0, 978, 251, 190, 903, 0, 615, 926, 0, 977, 298, 0, 721, 682, 868, 182, 782, 638, 826, 219, 802, 862, 267, 0, 0, 722, 0, 205, 0, 735, 0, 806, 0, 0, 256,
    939, 738, 0, 937, 0, 0, 0, 305, 311, 260, 197, 201, 0, 0, 303, 730, 0, 830, 0, 960, 686, 0, 189, 309, 981, 0, 290, 241, 0, 0, 249, 0, 183, 0, 233, 0, 0, 807, 880, 0, 0, 911, 875, 0, 827, 0, 996, 231, 803, 841, 0, 0, 798,
    274, 927, 0, 0, 918, 185, 0, 0, 0, 334, 0, 238, 739, 0, 0, 0, 0, 331, 218, 0, 713, 322, 899, 974, 0, 0, 0, 886, 332, 0, 866, 0, 308, 0, 843, 0, 0, 0, 0, 329, 0, 916, 0, 0, 0, 968, 879, 881, 174, 928, 0, 0, 995, 836, 200,
    0, 220, 646, 199, 0, 656, 0, 326, 606, 0, 0, 0, 0, 0, 223, 307, 935, 858, 743, 0, 0, 1332, 592, 400, 0, 1257, 0, 1175, 1101, 0, 1321, 447, 1251, 0, 435, 390, 1249, 0, 1110, 1193, 0, 0, 1453, 0, 1136, 0, 1287, 1237, 1492,
    1079, 0, 0, 0, 1378, 458, 0, 1442, 434, 1276, 0, 1262, 389, 586, 338, 0, 377, 391, 430, 1168, 1179, 1082, 1153, 589, 1211, 0, 433, 0, 0, 0, 0, 0, 0, 0, 1476, 394, 0, 0, 0, 1049, 0, 0, 1335, 0, 1399, 1536, 1127, 1368, 0,
    454, 0, 1134, 385, 496, 0, 0, 1310, 0, 354, 0, 0, 0, 0, 0, 0, 1132, 0, 409, 1200, 1184, 0, 1228, 0, 1326, 1031, 371, 0, 0, 0, 1133, 549, 1047, 1089, 1491, 0, 0, 0, 1283, 453, 466, 1240, 1328, 1409, 1023, 0, 0, 1148, 491,
    0, 388, 411, 1404, 470, 1339, 1282, 477, 541, 1258, 1411, 1048, 602, 353, 0, 0, 0, 1065, 0, 1526, 370, 0, 0, 1022, 0, 407, 0, 1195, 1280, 426, 1046, 0, 1315, 0, 0, 1551, 0, 0, 0, 417, 0, 1518, 1261, 380, 0, 1419, 1302,
    0, 392, 0, 1090, 457, 0, 0, 0, 0, 0, 431, 0, 0, 1213, 395, 0, 0, 0, 0, 1444, 528, 1017, 1422, 0, 461, 524, 0, 0, 472, 513, 0, 0, 341, 1266, 1402, 1459, 1455, 1154, 0, 1504, 358, 0, 347, 1359, 1425, 0, 1371, 1508, 459,
    520, 0, 1077, 493, 359, 1096, 1162, 0, 1390, 582, 1481, 0, 0, 0, 525, 1471, 563, 0, 0, 0, 1295, 0, 363, 1197, 1068, 1192, 1052, 1167, 0, 1388, 0, 601, 0, 1010, 1333, 462, 1055, 0, 0, 559, 0, 455, 0, 1304, 0, 1006, 0,
    1173, 518, 419, 0, 1070, 575, 514, 576, 1317, 1323, 439, 1003, 556, 1198, 1478, 1309, 416, 408, 1268, 0, 0, 0, 1014, 1485, 1501, 551, 1349, 1370, 0, 445, 361, 0, 0, 0, 0, 1533, 1272, 517, 0, 1040, 0, 436, 570, 0, 533,
    1291, 1325, 1454, 0, 0, 0, 0, 448, 530, 578, 0, 0, 1188, 1394, 1215, 342, 600, 0, 479, 0, 476, 0, 0, 0, 0, 1457, 0, 1318, 0, 0, 386, 0, 0, 1438, 340, 0, 1035, 396, 0, 1038, 0, 495, 0, 429, 0, 1482, 0, 1546, 0, 574, 1365,
    0, 1487, 0, 403, 552, 372, 1343, 450, 442, 1111, 1143, 500, 399, 1063, 0, 1019, 421, 1316, 1464, 374, 423, 1246, 0, 0, 1488, 581, 522, 362, 0, 0, 0, 0, 0, 885, 1811, 0, 872, 1130, 0, 0, 860, 2027, 0, 1512, 896, 0, 0,
    799, 0, 985, 0, 0, 754, 726, 1608, 0, 0, 0, 0, 0, 1795, 707, 1756, 0, 0, 955, 0, 0, 958, 1535, 913, 1571, 0, 0, 0, 0, 761, 714, 742, 672, 1334, 2226, 853, 1131, 2131, 863, 0, 0, 1755, 0, 0, 1322, 0, 983, 1112, 748, 2168,
    2166, 851, 1651, 878, 0, 1917, 0, 0, 2000, 0, 829, 1785, 633, 1870, 2196, 654, 0, 2159, 0, 0, 0, 0, 715, 781, 1665, 0, 2079, 1617, 2040, 832, 0, 0, 0, 2005, 612, 1632, 2091, 0, 0, 0, 2237, 0, 1655, 622, 979, 1064, 2227,
    1796, 0, 2215, 2172, 1977, 1644, 0, 0, 1999, 1490, 1855, 1726, 1932, 679, 0, 0, 1007, 1053, 698, 712, 684, 0, 628, 1819, 0, 2086, 0, 0, 0, 980, 2188, 0, 0, 0, 729, 0, 0, 2182, 1806, 655, 815, 1839, 0, 0, 1820, 1604,
    1891, 1734, 833, 1801, 1770, 0, 0, 854, 652, 0, 0, 2147, 0, 874, 0, 611, 0, 0, 1879, 653, 1358, 1735, 1945, 0, 702, 2044, 1654, 0, 931, 1706, 0, 2064, 852, 623, 0, 758, 1627, 850, 887, 0, 701, 0, 0, 0, 1568, 2004, 1694,
    2145, 0, 0, 2175, 657, 0, 791, 0, 933, 1768, 1605, 0, 0, 0, 0, 0, 0, 0, 1861, 2006, 0, 704, 1797, 1897, 2097, 1596, 0, 0, 2181, 0, 631, 1908, 0, 723, 1680, 2203, 0, 0, 0, 991, 2035, 1720, 620, 1922, 616, 2133, 0, 1666,
    1670, 0, 609, 740, 1556, 0, 773, 644, 0, 1767, 1699, 811, 0, 892, 1955, 0, 0, 910, 2139, 0, 1835, 642, 1376, 0, 0, 759, 2051, 737, 720, 0, 0, 0, 630, 1923, 1664, 1577, 919, 0, 1786, 1842, 847, 0, 0, 1930, 2142, 0, 2213,
    777, 1866, 870, 0, 0, 2229, 0, 889, 689, 1799, 0, 0, 0, 763, 987, 882, 946, 2244, 0, 614, 1061, 883, 2080, 920, 706, 0, 724, 0, 1773, 1852, 605, 861, 1050, 675, 0, 0, 0, 736, 0, 0, 2056, 976, 1778, 0, 1895, 1788, 0, 900,
    0, 2012, 2074, 0, 1594, 0, 1691, 0, 1180, 821, 2150, 1960, 2059, 0, 2014, 969, 2191, 2187, 680, 1595, 901, 824, 0, 0, 1847, 0, 1277, 1637, 637, 0, 0, 1959, 0, 1606, 0, 1760, 2238, 1733, 856, 0, 835, 0, 2165, 0, 932,
    1918, 1685, 0, 1614, 677, 1649, 1996, 812, 0, 734, 0, 0, 1805, 0, 725, 1843, 741, 1901, 1609, 2246, 2058, 1569, 0, 2233, 776, 2011, 0, 800, 0, 0, 822, 0, 1975, 1727, 0, 1747, 1957, 0, 0, 1990, 0, 0, 1916, 952, 1753,
    2085, 2026, 640, 0, 797, 0, 0, 2106, 0, 0, 1956, 1884, 0, 626, 921, 814, 0, 944, 0, 813, 0, 2021, 1640, 2098, 988, 2158, 1946, 1807, 0, 1893, 1693, 842, 0, 0, 1620, 0, 667, 1718, 888, 1853, 1888, 837, 964, 2108, 0, 897,
    1875, 971, 994, 0, 1123, 716, 632, 1578, 0, 0, 0, 0, 1828, 0, 2148, 898, 0, 0, 817, 0, 0, 0, 825, 1639, 1987, 0, 1013, 0, 1626, 1822, 1940, 0, 772, 0, 0, 0, 2001, 0, 0, 0, 750, 1964, 1750, 0, 1823, 0, 1616, 909, 1802,
    1039, 678, 0, 0, 1743, 0, 1563, 1717, 2114, 1883, 0, 966, 0, 2216, 1762, 1851, 766, 2185, 0, 0, 0, 1259, 0, 1625, 0, 0, 0, 1775, 1541, 1943, 2471, 0, 1904, 1204, 1416, 0, 1041, 0, 1827, 2292, 2232, 1630, 1290, 1493, 0,
    0, 1927, 0, 0, 1765, 1986, 1645, 0, 1650, 2620, 0, 0, 0, 2127, 1354, 1369, 1232, 0, 1841, 0, 2002, 2297, 0, 0, 1159, 1217, 1383, 2361, 1024, 1413, 0, 0, 2578, 0, 1398, 2610, 1532, 1094, 0, 0, 1474, 2639, 1791, 0, 2411,
    1558, 1514, 1196, 0, 0, 1576, 0, 1102, 0, 0, 1991, 0, 1377, 2342, 1509, 1462, 0, 2506, 1840, 1119, 1586, 0, 2311, 2599, 1400, 1588, 1069, 0, 2576, 1186, 1109, 0, 2300, 0, 0, 2470, 2028, 0, 0, 1289, 1091, 1254, 2592,
    2464, 2402, 1255, 0, 0, 2343, 0, 0, 0, 0, 2099, 2514, 1241, 0, 0, 0, 0, 1396, 2135, 0, 2303, 2528, 0, 1356, 0, 1470, 1206, 2146, 2327, 1834, 0, 1265, 2574, 0, 2283, 2433, 0, 0, 1189, 2378, 1804, 0, 0, 0, 1903, 0, 0,
    2495, 1968, 1542, 1477, 0, 1248, 2541, 2462, 2047, 2446, 2235, 1125, 1428, 0, 0, 0, 2608, 0, 1387, 1161, 1181, 0, 2220, 0, 0, 0, 0, 0, 1539, 0, 0, 2404, 1430, 1837, 2615, 1528, 1919, 2072, 1439, 2375, 1058, 1032, 2369,
    0, 0, 1385, 0, 1549, 0, 0, 1584, 0, 1264, 1216, 2155, 1164, 0, 0, 1330, 0, 1562, 0, 1782, 1344, 0, 0, 2624, 1777, 2137, 0, 1078, 1293, 2459, 1347, 0, 0, 1622, 2201, 0, 0, 1030, 1114, 1229, 0, 1311, 2637, 1163, 1534, 0,
    1708, 1407, 1152, 1467, 0, 0, 0, 1004, 0, 0, 0, 0, 0, 1867, 2245, 1137, 1158, 0, 1515, 1530, 2280, 0, 2348, 1573, 1498, 0, 2493, 0, 0, 0, 1697, 1275, 2490, 1748, 0, 1155, 1643, 1598, 1294, 1410, 0, 0, 0, 1374, 0, 2601,
    2529, 1550, 1331, 1479, 0, 1124, 0, 0, 2019, 2463, 0, 1225, 0, 0, 0, 1941, 1303, 1817, 0, 0, 1080, 2403, 0, 2075, 2222, 1486, 0, 0, 0, 1178, 0, 2651, 0, 1544, 1451, 0, 2399, 2604, 1480, 0, 2588, 1160, 0, 1469, 2109,
    1346, 0, 1230, 0, 0, 0, 1412, 0, 1712, 1567, 0, 2057, 2526, 1238, 2032, 0, 2627, 0, 2313, 2602, 0, 1437, 1072, 1395, 1751, 0, 0, 1250, 1288, 2532, 2120, 2453, 1581, 0, 2412, 1298, 2559, 1126, 0, 0, 0, 0, 2073, 2384, 0,
    1516, 1865, 0, 1564, 0, 1182, 1466, 2167, 2262, 2208, 0, 0, 0, 2330, 0, 1269, 1450, 1431, 0, 1381, 1361, 0, 0, 2266, 1527, 2234, 0, 0, 1716, 0, 2154, 2564, 0, 0, 0, 1427, 0, 1118, 0, 0, 2382, 2008, 0, 2065, 2105, 2084,
    1585, 1510, 0, 0, 1434, 1635, 2089, 2486, 0, 2535, 1401, 2393, 2558, 1122, 1075, 1522, 1600, 2533, 1205, 1100, 1226, 0, 1981, 2660, 0, 1420, 1351, 0, 1364, 0, 2219, 0, 2590, 1858, 2425, 1461, 0, 2631, 0, 0, 1441, 1011,
    1661, 0, 2364, 0, 1909, 2251, 0, 1247, 0, 0, 2394, 2123, 1095, 0, 0, 0, 1185, 2536, 2319, 1723, 0, 0, 2255, 1281, 0, 0, 0, 0, 1342, 1906, 1415, 1362, 0, 2346, 2332, 2586, 1191, 1983, 2477, 0, 0, 0, 2479, 0, 1752, 1937,
    1352, 1873, 2640, 2377, 0, 1093, 1324, 0, 2274, 2484, 1985, 1440, 1139, 2505, 2356, 1992, 0, 1103, 0, 2645, 2190, 0, 0, 1231, 1463, 1678, 2525, 0, 2391, 2269, 0, 1984, 1447, 0, 1483, 1894, 2253, 0, 2200, 2622, 1543, 0,
    0, 0, 0, 2193, 1925, 2618, 2276, 2039, 2512, 0, 2192, 1593, 2416, 0, 2652, 1054, 2612, 1252, 0, 1686, 2658, 1783, 0, 1273, 0, 2325, 1299, 2252, 2524, 1207, 1695, 1171, 1500, 2387, 1360, 0, 2322, 2503, 1970, 1769, 2452,
    0, 1465, 1084, 0, 0, 0, 0, 2594, 1392, 1067, 1947, 1066, 0, 0, 0, 1117, 0, 0, 1210, 0, 0, 0, 0, 2430, 1235, 1151, 2441, 0, 1552, 0, 1367, 1144, 2478, 2094, 1366, 2126, 2119, 2530, 2538, 1081, 2496, 0, 0, 2112, 1792,
    2516, 1242, 0, 0, 0, 0, 1949, 2415, 0, 0, 0, 1301, 0, 1116, 1548, 0, 0, 2016, 1737, 0, 1874, 0, 0, 2422, 1051, 1113, 0, 1307, 0, 2290, 1575, 1418, 1965, 1725, 0, 1107, 1386, 0, 0, 2286, 2344, 0, 1319, 1818, 1414, 0,
    2788, 2799, 2832, 2033, 2143, 2110, 2465, 2050, 0, 0, 0, 2839, 0, 2695, 1948, 0, 3181, 0, 1963, 0, 3188, 2103, 0, 0, 3145, 3037, 2082, 2549, 2122, 2685, 2527, 0, 1824, 0, 0, 1702, 2424, 2804, 2241, 2999, 3342, 0, 2231,
    3371, 1574, 2480, 2803, 2812, 3221, 1601, 3374, 2909, 1657, 0, 0, 1688, 0, 3115, 2873, 3161, 0, 3087, 2984, 1647, 2417, 1913, 0, 3036, 0, 0, 2352, 2046, 2454, 3210, 2152, 2575, 2966, 2141, 0, 1696, 2845, 0, 1953, 0,
    2062, 0, 0, 0, 0, 2522, 3198, 3303, 0, 2451, 1638, 1673, 2242, 2689, 2061, 3207, 1826, 2371, 0, 3309, 2318, 2872, 0, 0, 2088, 3156, 0, 0, 3204, 1607, 2720, 0, 2030, 2960, 0, 2889, 0, 1757, 0, 2349, 2770, 0, 0, 1754,
    3134, 2077, 1707, 0, 2904, 3065, 1980, 3329, 1938, 0, 2958, 2149, 2874, 0, 3367, 2102, 0, 1997, 2038, 2926, 0, 0, 0, 1886, 3147, 0, 1669, 1871, 1746, 0, 3274, 0, 0, 0, 3133, 1624, 1929, 0, 2852, 2209, 2128, 2312, 3226,
    3235, 0, 0, 2225, 3280, 2284, 2020, 0, 3227, 0, 0, 2180, 0, 0, 1703, 2919, 0, 3250, 0, 0, 0, 3376, 2183, 0, 0, 3254, 0, 1724, 0, 0, 0, 0, 2341, 2156, 1926, 2320, 3131, 3245, 2733, 3001, 1787, 2892, 3118, 1722, 1859,
    1668, 2254, 0, 0, 2990, 2768, 1660, 1565, 2996, 0, 2710, 2976, 3336, 2066, 2189, 2070, 2293, 0, 0, 0, 2083, 3159, 1993, 0, 2985, 3233, 1836, 0, 0, 1830, 2931, 1715, 2197, 2585, 0, 0, 0, 0, 2690, 2153, 3353, 2087, 1642,
    0, 0, 0, 0, 3163, 2124, 0, 1679, 2769, 2202, 2840, 0, 0, 0, 3290, 2337, 2668, 2144, 2100, 1907, 2278, 1689, 1850, 2194, 0, 1924, 2003, 2623, 1995, 2045, 0, 2195, 2600, 0, 1721, 0, 0, 2978, 0, 3179, 2724, 3346, 2275,
    3299, 3264, 0, 3253, 2759, 2629, 3375, 0, 1998, 1931, 3009, 3206, 3373, 2767, 1971, 2692, 2900, 3055, 0, 2929, 0, 0, 0, 0, 1700, 2323, 1653, 0, 1612, 0, 3228, 2786, 0, 0, 0, 2497, 2063, 2763, 1890, 0, 2018, 0, 1667,
    3085, 2164, 0, 0, 0, 0, 1648, 2539, 1849, 1914, 0, 1887, 0, 2701, 3258, 1731, 0, 1615, 0, 2132, 2963, 0, 1749, 2850, 3070, 2121, 2905, 1589, 2670, 2113, 2534, 1781, 0, 3388, 1911, 0, 2555, 0, 2023, 3257, 2928, 2739, 0,
    3377, 1800, 3138, 1621, 2076, 0, 2962, 3385, 2861, 2093, 3256, 0, 0, 0, 0, 1881, 2130, 3390, 2706, 0, 2979, 0, 2136, 0, 2009, 0, 3135, 2754, 0, 2972, 2950, 3033, 2523, 3229, 2621, 0, 0, 0, 3109, 3047, 0, 0, 2959, 0,
    3414, 3899, 0, 3413, 0, 2277, 3007, 2697, 0, 2345, 2502, 0, 2565, 0, 3328, 2261, 2756, 2687, 0, 3527, 0, 2606, 0, 3190, 0, 3059, 2654, 3774, 3011, 0, 2474, 0, 0, 3297, 3023, 3606, 3618, 3419, 0, 0, 2362, 2729, 0, 0,
    2547, 2790, 0, 3552, 3542, 2721, 3271, 0, 3523, 2457, 0, 3325, 0, 0, 3778, 2634, 3175, 0, 0, 0, 3869, 3518, 0, 3650, 3470, 3496, 2894, 0, 0, 0, 2663, 3692, 2696, 3953, 0, 2554, 0, 3391, 0, 2587, 3745, 3832, 4004, 2563,
    2469, 2515, 2372, 3434, 2964, 2774, 2773, 3640, 0, 0, 0, 3199, 3128, 0, 0, 0, 2893, 3104, 2581, 0, 2248, 3711, 2725, 4008, 0, 3680, 3946, 3503, 3963, 2955, 3967, 2249, 3408, 3863, 3114, 2294, 2285, 3594, 0, 0, 3681,
    2997, 3565, 3570, 2295, 0, 0, 3247, 2913, 0, 3624, 3410, 0, 0, 3593, 0, 0, 3739, 3319, 0, 3119, 3929, 3741, 2891, 2250, 3432, 0, 3393, 3445, 0, 3545, 2259, 2517, 3349, 0, 0, 3339, 2328, 0, 0, 3885, 3734, 2616, 3185,
    2414, 0, 3277, 2868, 3851, 3586, 0, 0, 0, 2644, 0, 3860, 3925, 0, 3666, 3690, 2855, 3095, 3838, 3859, 2353, 2306, 2388, 3126, 0, 0, 3579, 3484, 3610, 3718, 2969, 3611, 2907, 3747, 3768, 0, 0, 2367, 3974, 2831, 2460,
    2784, 2750, 3896, 0, 3821, 0, 2923, 2566, 0, 3886, 3002, 2380, 2619, 4012, 2884, 3528, 2299, 3524, 3015, 3543, 2816, 0, 2986, 0, 3631, 0, 2434, 3733, 3549, 0, 2899, 3835, 0, 2395, 3475, 2633, 2569, 0, 2494, 3977, 0, 0,
    3557, 3421, 0, 0, 3950, 0, 3748, 0, 2961, 3686, 0, 0, 0, 0, 3232, 2666, 3284, 3720, 0, 0, 2797, 0, 3012, 2386, 2678, 2365, 2943, 2642, 2613, 2772, 0, 2324, 3810, 0, 2882, 3568, 3141, 2665, 3153, 0, 0, 2475, 0, 2544,
    2656, 0, 0, 0, 3714, 2310, 2488, 2915, 0, 3923, 0, 2468, 3688, 0, 3548, 3040, 0, 2472, 2809, 3968, 2287, 0, 2458, 2903, 0, 0, 0, 0, 2686, 0, 2560, 3901, 2708, 2957, 3592, 0, 2911, 0, 0, 0, 3495, 3540, 0, 3558, 2714,
    3187, 0, 0, 0, 0, 3490, 3155, 3379, 3848, 2667, 0, 3444, 2315, 2273, 0, 0, 2994, 3511, 3537, 3983, 3878, 0, 0, 2675, 0, 0, 3808, 3369, 3803, 0, 3700, 2567, 3905, 0, 3574, 2705, 3585, 3578, 3969, 3420, 0, 2381, 3609,
    3368, 3706, 3469, 2617, 0, 3305, 3214, 3352, 0, 3944, 3958, 3588, 0, 3694, 3671, 0, 3378, 3554, 2593, 0, 2309, 0, 3769, 3324, 3699, 0, 0, 3439, 2869, 3811, 0, 0, 0, 3647, 0, 3218, 3696, 2785, 3689, 0, 3646, 0, 2674,
    3868, 0, 0, 3907, 2802, 2305, 0, 0, 2461, 2828, 3883, 3455, 0, 0, 0, 3648, 2875, 3208, 2780, 3332, 3622, 2455, 3632, 2410, 2376, 2662, 3753, 3999, 2638, 3471, 0, 2971, 3355, 3949, 3465, 2272, 0, 2400, 3659, 0, 3531,
    3719, 3938, 2973, 0, 3030, 2357, 0, 0, 2485, 0, 2307, 0, 2511, 3740, 0, 0, 3891, 0, 3517, 3986, 0, 3613, 0, 0, 2740, 3428, 3978, 0, 2546, 0, 2264, 0, 0, 3668, 2851, 3219, 3024, 2268, 3590, 2703, 3955, 0, 0, 3985, 0,
    3539, 0, 2338, 2779, 0, 0, 0, 0, 2360, 0, 2561, 2347, 3127, 3663, 2321, 0, 0, 3438, 3073, 0, 3446, 0, 3102, 3186, 0, 2296, 3881, 3758, 0, 0, 2418, 2427, 2580, 2669, 0, 3460, 2949, 2489, 0, 2419, 3702, 0, 3562, 0, 0,
    3729, 3936, 0, 3553, 2456, 0, 2815, 0, 0, 2436, 0, 0, 2553, 2444, 0, 2646, 2632, 2607, 3407, 0, 3483, 3645, 0, 2551, 0, 0, 3989, 3897, 3322, 3781, 2730, 3802, 3276, 2406, 0, 3273, 2854, 0, 0, 2423, 3773, 3827, 3935,
    2951, 3449, 3386, 0, 0, 3994, 2521, 0, 3798, 3643, 0, 3573, 0, 2713, 0, 2550, 3431, 3746, 0, 2339, 3661, 3072, 3589, 0, 0, 2351, 3529, 3313, 0, 3311, 3853, 0, 3771, 0, 0, 2826, 3862, 0, 3269, 0, 3090, 2735, 0, 0, 2694,
    2383, 0, 0, 3129, 0, 0, 0, 2476, 3525, 3675, 2844, 0, 0, 2288, 0, 0, 0, 2548, 3982, 0, 2841, 3945, 0, 3074, 2504, 0, 3142, 3888, 0, 3954, 3724, 3823, 0, 3582, 3763, 0, 0, 0, 2390, 3067, 3051, 0, 2291, 3843, 2562, 2298,
    2556, 2440, 2636, 3083, 3031, 3818, 3602, 0, 3961, 0, 2643, 3286, 3691, 2626, 3510, 2653, 2761, 0, 2835, 4156, 0, 0, 0, 0, 4165, 4183, 4386, 0, 4116, 0, 0, 0, 3259, 2800, 0, 2819, 0, 4124, 2683, 2680, 0, 0, 4441, 4196,
    2717, 3063, 2936, 4377, 4251, 4029, 0, 0, 0, 3176, 4272, 4160, 3300, 2833, 4362, 2771, 0, 4105, 0, 3213, 3094, 0, 4120, 4318, 4220, 3035, 2836, 3216, 0, 4405, 3285, 0, 4019, 0, 4047, 0, 3121, 4179, 4201, 4406, 0, 3231,
    0, 0, 4419, 0, 3144, 4305, 4421, 0, 3069, 2748, 3139, 0, 4279, 4370, 2927, 4050, 0, 0, 4109, 4253, 3550, 0, 3261, 2879, 0, 0, 0, 4257, 0, 3029, 0, 0, 0, 0, 3019, 2749, 0, 4241, 4293, 0, 4096, 0, 2795, 4194, 4357, 4425,
    4164, 0, 0, 3389, 3041, 0, 0, 0, 4460, 4198, 3169, 2745, 0, 4404, 0, 4051, 2732, 2910, 3337, 4189, 2699, 2908, 3310, 0, 3150, 0, 4100, 0, 4446, 0, 3042, 0, 3196, 3020, 0, 2728, 2912, 4236, 2838, 0, 0, 2993, 2921, 3481,
    0, 2727, 3244, 3084, 4041, 0, 2935, 3022, 4150, 0, 4372, 3238, 4296, 0, 2810, 0, 0, 2970, 0, 2811, 4218, 0, 3295, 3058, 0, 0, 0, 3061, 2878, 4032, 0, 3362, 4350, 0, 3060, 2857, 4104, 3078, 3306, 3189, 4231, 3013, 2822,
    2805, 4182, 4432, 0, 0, 0, 0, 0, 3381, 0, 4334, 0, 2715, 0, 0, 3066, 2880, 2883, 0, 3172, 4244, 0, 4230, 4382, 2716, 4079, 4356, 0, 3130, 0, 2818, 4323, 0, 4320, 3630, 4254, 3628, 2917, 3132, 3988, 4037, 0, 0, 0, 0,
    4055, 2775, 0, 0, 3293, 0, 3262, 3107, 3100, 3125, 4288, 2747, 0, 0, 0, 0, 4225, 4206, 0, 4217, 3148, 4265, 3304, 0, 3209, 0, 4053, 2866, 0, 3184, 4071, 4474, 3081, 4046, 0, 4301, 3338, 0, 0, 0, 4470, 2793, 2808, 0, 0,
    0, 4170, 2944, 0, 2991, 3105, 2867, 3387, 2755, 4135, 3080, 4380, 3103, 0, 4197, 3091, 3054, 4335, 3236, 0, 0, 0, 3068, 0, 3964, 4152, 0, 2789, 0, 0, 2983, 4204, 4219, 4191, 2881, 3151, 2952, 0, 4237, 4153, 3359, 4304,
    3919, 0, 4107, 3241, 4256, 0, 4270, 2920, 2849, 0, 0, 0, 4076, 2825, 3164, 2830, 4112, 0, 4111, 2764, 3301, 2885, 2941, 4343, 0, 4324, 4399, 3136, 0, 4448, 0, 0, 3223, 4368, 0, 4437, 0, 3363, 4117, 0, 4068, 4330, 2886,
    3089, 0, 3316, 0, 3281, 2707, 0, 4461, 4065, 2738, 0, 4385, 3270, 4061, 4428, 0, 4325, 4108, 0, 0, 0, 4416, 4364, 4154, 0, 0, 4048, 0, 0, 3292, 0, 4222, 0, 3272, 3052, 4346, 0, 4459, 0, 3050, 0, 2967, 3096, 0, 0, 4174,
    4115, 0, 0, 3380, 0, 0, 2897, 4311, 3360, 0, 0, 4351, 3282, 0, 4427, 0, 0, 2765, 0, 0, 2924, 0, 0, 2870, 0, 0, 0, 0, 3372, 0, 4434, 4172, 0, 3032, 0, 4348, 2856, 4485, 3314, 0, 4049, 0, 4175, 4248, 2871, 2863, 0, 3320,
    2801, 4131, 4133, 0, 4228, 3110, 2744, 4268, 4391, 4260, 4478, 0, 0, 0, 0, 3044, 0, 0, 3222, 0, 3120, 0, 2848, 2902, 0, 3356, 4442, 0, 3167, 4361, 4275, 4476, 0, 2895, 3268, 0, 2681, 0, 3010, 0, 0, 0, 3056, 4073, 3113,
    0, 0, 0, 4445, 4438, 0, 0, 3928, 4291, 4413, 4094, 3726, 0, 0, 4284, 2988, 0, 2864, 4233, 0, 3915, 2829, 4024, 4295, 4034, 0, 0, 3283, 3242, 0, 3152, 0, 4199, 4113, 4392, 4468, 3076, 3350, 2794, 4125, 4062, 3143, 2939,
    0, 0, 2757, 3358, 3191, 4195, 4337, 3077, 4250, 0, 3383, 0, 2796, 3708, 4314, 0, 2798, 2998, 3062, 4056, 4202, 4141, 0, 2890, 4099, 0, 2932, 3177, 0, 0, 0, 3347, 3043, 4083, 3194, 3170, 4060, 3633, 3267, 4054, 4302, 0,
    0, 3289, 4015, 0, 0, 4367, 3137, 0, 4213, 0, 0, 2766, 4084, 0, 0, 2791, 0, 0, 4036, 2906, 0, 0, 3995, 0, 4489, 4607, 3451, 0, 0, 0, 0, 3930, 0, 4510, 0, 4581, 3424, 0, 0, 3580, 4764, 3932, 4772, 4011, 3634, 4733, 0, 0,
    3555, 0, 0, 4605, 0, 3672, 3453, 3795, 3855, 3476, 3522, 4714, 3665, 3990, 3639, 3970, 0, 0, 0, 3987, 3782, 3948, 0, 0, 3777, 0, 0, 3766, 0, 4550, 3669, 4508, 3906, 4523, 0, 3738, 0, 0, 3619, 0, 0, 0, 3984, 4005, 4583,
    0, 0, 0, 4624, 0, 4626, 0, 4663, 3918, 4627, 3501, 0, 0, 3975, 3533, 0, 0, 4777, 3587, 3436, 4590, 3728, 3786, 3479, 4738, 3744, 3742, 3941, 0, 3815, 3403, 3764, 0, 4696, 3441, 4412, 0, 0, 3412, 3947, 4552, 0, 0, 4573,
    4594, 3864, 0, 3865, 0, 3693, 0, 0, 4780, 0, 4708, 3972, 4616, 0, 0, 0, 0, 0, 4739, 4678, 3559, 4561, 3709, 3723, 3792, 0, 3394, 0, 4495, 0, 3430, 4771, 0, 0, 3507, 3399, 0, 0, 4700, 0, 3685, 0, 3846, 0, 3814, 3857,
    4528, 0, 0, 3456, 0, 4756, 3595, 3400, 0, 4512, 4667, 0, 4509, 3526, 0, 3717, 4564, 0, 3504, 3956, 3418, 3698, 3516, 3940, 0, 3457, 3971, 4779, 3715, 0, 3656, 4524, 0, 4766, 0, 0, 0, 4001, 0, 0, 4496, 3658, 3571, 3716,
    3443, 0, 3800, 0, 4664, 3655, 4585, 0, 3867, 4785, 3616, 3591, 4725, 3926, 0, 0, 3544, 3722, 4393, 0, 4497, 3498, 0, 0, 3614, 0, 0, 4762, 3858, 0, 3959, 3423, 0, 3480, 3629, 0, 3730, 3488, 0, 4503, 3872, 0, 0, 0, 4768,
    3660, 4657, 4715, 3870, 0, 3732, 0, 3429, 4538, 4676, 3893, 0, 4593, 0, 3473, 4648, 4587, 4710, 0, 3922, 0, 4572, 0, 3649, 4646, 0, 3916, 0, 3499, 0, 3931, 3563, 0, 4778, 4773, 0, 3674, 3991, 0, 3725, 3466, 0, 0, 0,
    4726, 0, 3822, 4629, 4548, 3965, 0, 4666, 4671, 3442, 0, 3627, 4786, 0, 3625, 3751, 3785, 0, 4650, 0, 0, 3767, 0, 0, 4563, 3604, 3701, 0, 3957, 0, 0, 0, 0, 0, 3749, 4549, 4571, 3804, 0, 3850, 0, 3583, 3826, 4746, 4613,
    0, 4754, 3620, 3505, 4570, 4694, 4623, 3892, 3433, 0, 3791, 0, 4720, 3998, 3759, 0, 3474, 4578, 3561, 0, 4546, 0, 0, 3422, 0, 4588, 3695, 0, 3617, 4784, 0, 3780, 3401, 4511, 0, 0, 0, 3871, 3942, 4238, 0, 0, 4674, 4639,
    4619, 3752, 4520, 0, 0, 4743, 3520, 3448, 3458, 0, 0, 0, 0, 4611, 4121, 3917, 4498, 4749, 3790, 0, 0, 3463, 0, 3467, 4698, 0, 4568, 3506, 0, 3829, 3783, 4655, 4718, 0, 3596, 4536, 3845, 4638, 0, 3761, 3912, 0, 4713,
    3417, 3889, 4770, 0, 3911, 3535, 4742, 3755, 4734, 0, 0, 0, 0, 0, 0, 4685, 4630, 0, 3806, 3515, 3776, 0, 0, 4755, 4501, 4767, 4609, 3943, 0, 3679, 4577, 4707, 0, 3670, 0, 3894, 0, 3873, 0, 0, 0, 4688, 0, 0, 3852, 0,
    4635, 0, 4017, 0, 0, 0, 4867, 0, 4158, 4216, 4240, 4414, 0, 4597, 4465, 4813, 4259, 4923, 0, 0, 4905, 4072, 4188, 4026, 4387, 4185, 0, 0, 0, 0, 4832, 4870, 0, 4400, 0, 4850, 4074, 4207, 0, 4636, 4872, 4176, 0, 4897, 0,
    4586, 0, 4809, 0, 4433, 4876, 4273, 0, 0, 0, 0, 4904, 0, 0, 4374, 0, 4313, 4344, 4070, 4690, 4126, 4792, 4836, 0, 4916, 4918, 0, 0, 4805, 4151, 4840, 4333, 4192, 0, 4815, 0, 4424, 4920, 4358, 4345, 4286, 4129, 4782, 0,
    0, 4471, 4371, 0, 0, 4028, 0, 4085, 0, 4226, 4532, 4281, 4379, 4925, 4106, 0, 0, 4277, 4130, 4860, 0, 4500, 0, 4816, 4858, 0, 0, 4892, 4848, 4044, 4806, 4018, 0, 4467, 4791, 4411, 0, 4353, 4900, 0, 4142, 4933, 4865,
    4398, 4893, 0, 4885, 4360, 4089, 4769, 4091, 4095, 0, 4312, 4457, 4807, 0, 0, 4661, 4487, 4526, 0, 4435, 4397, 4894, 4787, 4686, 4824, 4909, 0, 4289, 4919, 4280, 4795, 4327, 0, 0, 0, 0, 4429, 0, 4266, 0, 0, 0, 4634,
    4830, 4093, 4224, 0, 4316, 4186, 0, 4788, 0, 4317, 0, 0, 4396, 4903, 4274, 0, 4149, 4911, 4859, 0, 0, 0, 4818, 4456, 4642, 4913, 4482, 4851, 4551, 4692, 4691, 0, 4359, 0, 4119, 0, 4422, 0, 4168, 0, 4930, 0, 0, 0, 0,
    4472, 4140, 0, 4282, 0, 0, 4440, 4052, 4267, 0, 0, 4430, 0, 4366, 0, 0, 0, 4864, 4232, 4309, 0, 0, 4879, 0, 0, 4801, 4038, 4449, 0, 0, 0, 4110, 4148, 0, 0, 4447, 4403, 0, 4891, 4352, 4808, 4819, 4415, 0, 0, 0, 4896,
    4355, 4464, 4181, 4924, 0, 0, 0, 0, 4247, 0, 4033, 4878, 4209, 4466, 4264, 4625, 4443, 4161, 4035, 4299, 0, 0, 0, 4103, 4298, 4203, 4138, 0, 4574, 0, 4383, 4229, 4321, 4641, 4669, 0, 4880, 4610, 4553, 0, 0, 4649, 0, 0,
    4926, 4847, 0, 4732, 4881, 0, 0, 4560, 4606, 4631, 4747, 4534, 0, 0, 0, 4502, 0, 4566, 4599, 4887, 4684, 4748, 0, 0, 0, 0, 4643, 4899, 0, 0, 0, 0, 4662, 0, 4517, 4914, 4854, 4940, 4554, 0, 0, 0, 4562, 0, 0, 0, 0, 0, 0,
    4799, 4604, 0, 4522, 4689, 0, 4939, 4834, 0, 0, 4915, 4600, 4680, 4595, 0, 4901, 0, 4724, 4618, 4937, 4493, 0, 4936, 4518, 0, 4527, 0, 0, 4884, 4537, 4922, 4765, 4729, 4790, 4802, 4928, 4934, 4875, 4622, 4917, 4817, 0,
    0, 0, 4745, 4603, 4620, 4640, 0, 4753, 4530, 0, 4825, 4614, 4862, 0, 4675, 4543, 4507, 4908, 0, 4906, 4644, 0, 4679, 0, 4687, 4833, 4857, 4556, 4886, 4557, 4647, 4569, 0, 4877, 4504, 4757, 4589, 4798, 0, 4882, 0, 4702,
    0, 0, 4617, 4883, 0, 4869, 4866, 0, 4853, 4835, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 3, 0, 1, 39, 47, 29, 0, 0, 43, 0, 0, 0, 0, 0, 0, 62, 0, 56, 0, 35, 0, 0, 114, 105, 0, 155, 128, 79, 6, 0, 0, 0, 0, 134, 20, 0, 68, 122, 4, 0, 150, 0, 9, 127, 119, 72, 5, 0, 108, 0, 87, 0, 0, 157, 143, 18, 74, 0, 146,
    0, 0, 16, 0, 67, 0, 0, 64, 37, 0, 311, 0, 46, 171, 57, 313, 308, 262, 190, 28, 276, 201, 0, 332, 0, 243, 225, 51, 0, 0, 237, 280, 203, 179, 0, 283, 266, 260, 0, 246, 0, 0, 191, 0, 222, 24, 315, 228, 49, 289, 0, 0, 0,
    189, 23, 245, 0, 0, 0, 45, 0, 234, 38, 0, 307, 223, 0, 44, 27, 0, 301, 288, 197, 0, 34, 0, 0, 254, 0, 217, 0, 0, 200, 55, 169, 188, 59, 0, 0, 0, 41, 0, 0, 298, 0, 26, 0, 54, 261, 0, 259, 210, 215, 198, 0, 0, 232, 278, 0,
    144, 336, 73, 450, 533, 356, 357, 0, 0, 0, 93, 0, 0, 381, 508, 0, 534, 0, 492, 145, 113, 78, 102, 597, 0, 0, 0, 574, 132, 163, 587, 142, 81, 0, 92, 570, 350, 0, 0, 0, 0, 161, 466, 0, 384, 0, 162, 418, 139, 0, 0, 590, 0,
    104, 125, 355, 86, 482, 383, 107, 0, 0, 0, 166, 545, 121, 0, 349, 90, 564, 386, 0, 0, 0, 85, 521, 115, 99, 488, 0, 0, 0, 443, 453, 471, 137, 459, 558, 569, 0, 160, 97, 158, 77, 0, 0, 0, 96, 565, 515, 539, 0, 439, 572,
    400, 603, 513, 80, 601, 167, 0, 91, 458, 0, 95, 0, 527, 0, 0, 131, 109, 0, 430, 0, 0, 584, 396, 377, 0, 153, 0, 0, 130, 494, 0, 595, 0, 0, 124, 76, 0, 392, 70, 0, 75, 0, 106, 429, 421, 582, 0, 0, 405, 550, 480, 460, 500,
    591, 447, 543, 0, 0, 0, 83, 519, 0, 0, 170, 0, 647, 887, 0, 828, 0, 0, 0, 677, 0, 0, 624, 236, 205, 869, 0, 744, 691, 224, 174, 175, 0, 0, 0, 904, 0, 849, 660, 706, 867, 0, 711, 0, 0, 0, 0, 787, 0, 0, 0, 296, 871, 609,
    0, 182, 0, 227, 213, 685, 239, 0, 0, 645, 0, 0, 310, 823, 0, 0, 295, 713, 739, 0, 273, 975, 0, 0, 0, 321, 759, 756, 0, 0, 0, 0, 0, 945, 669, 736, 0, 864, 216, 816, 750, 317, 626, 0, 987, 0, 0, 0, 763, 316, 291, 0, 701,
    659, 641, 0, 915, 621, 667, 271, 812, 0, 0, 251, 0, 746, 0, 327, 808, 0, 172, 0, 656, 252, 627, 868, 0, 859, 281, 255, 324, 0, 862, 0, 0, 860, 211, 0, 0, 0, 778, 253, 846, 0, 821, 0, 0, 738, 0, 937, 323, 0, 226, 838, 0,
    0, 0, 0, 247, 891, 993, 0, 187, 0, 302, 960, 0, 0, 0, 922, 325, 0, 670, 929, 715, 892, 687, 835, 183, 888, 0, 0, 850, 275, 880, 268, 953, 840, 875, 333, 0, 244, 0, 634, 942, 673, 781, 285, 798, 0, 0, 726, 991, 173, 185,
    976, 618, 791, 789, 269, 0, 0, 0, 328, 0, 233, 728, 923, 897, 0, 322, 899, 747, 0, 761, 714, 886, 0, 256, 0, 919, 0, 0, 0, 238, 267, 932, 964, 629, 257, 204, 0, 272, 853, 196, 879, 0, 0, 0, 0, 0, 995, 318, 0, 294, 0,
    972, 199, 776, 0, 220, 326, 606, 792, 0, 304, 852, 192, 0, 0, 935, 277, 743, 274, 0, 0, 592, 0, 1216, 379, 1004, 0, 1101, 1011, 0, 0, 1251, 1040, 536, 1190, 1489, 437, 0, 1193, 348, 1370, 422, 454, 1136, 568, 0, 1237, 0,
    0, 523, 0, 0, 0, 0, 0, 0, 434, 0, 1013, 0, 389, 0, 338, 1133, 0, 1286, 0, 1421, 1179, 0, 0, 452, 0, 0, 433, 364, 0, 0, 1137, 0, 1196, 0, 438, 1141, 414, 502, 0, 0, 525, 0, 1335, 0, 345, 0, 1127, 0, 0, 0, 0, 1134, 385,
    1494, 506, 1269, 998, 1510, 354, 1181, 1428, 1182, 1527, 0, 0, 1149, 0, 1005, 432, 0, 1508, 1228, 1462, 365, 1031, 1199, 0, 0, 368, 0, 397, 555, 504, 0, 0, 0, 1039, 0, 0, 0, 0, 1328, 1020, 531, 1205, 546, 0, 1384, 1293,
    1537, 1169, 0, 0, 415, 0, 477, 398, 1258, 0, 1048, 602, 353, 0, 445, 552, 0, 0, 420, 1267, 0, 0, 1022, 1530, 407, 1184, 1195, 406, 1308, 554, 1430, 428, 1247, 0, 0, 0, 0, 1019, 0, 1061, 0, 1261, 1329, 1410, 588, 0, 470,
    0, 0, 526, 0, 0, 1006, 1289, 1068, 373, 1221, 538, 0, 537, 593, 0, 0, 1072, 0, 0, 528, 1017, 0, 1396, 1026, 0, 0, 0, 0, 0, 448, 1288, 0, 1266, 440, 0, 1455, 1154, 419, 0, 1256, 1191, 1350, 474, 0, 393, 0, 0, 0, 1183,
    341, 0, 1142, 1057, 1177, 1271, 1066, 507, 0, 0, 483, 0, 517, 0, 1253, 1028, 1447, 0, 472, 1295, 1358, 363, 512, 0, 596, 573, 0, 1240, 1388, 1272, 0, 457, 465, 1098, 462, 1055, 417, 0, 1305, 366, 455, 351, 1304, 378, 0,
    1075, 0, 518, 0, 1450, 0, 575, 514, 1540, 0, 1323, 0, 1003, 556, 339, 509, 1379, 1429, 489, 505, 0, 0, 1122, 0, 548, 1501, 551, 0, 0, 1186, 0, 361, 0, 1041, 0, 1231, 1533, 0, 0, 0, 0, 1514, 436, 0, 0, 0, 560, 1325, 1454,
    499, 547, 1477, 1080, 0, 1473, 1312, 503, 1465, 1062, 566, 0, 1525, 600, 0, 479, 0, 1056, 0, 1217, 524, 1546, 1270, 413, 1531, 0, 1542, 0, 0, 1459, 1438, 516, 1492, 0, 0, 0, 1038, 1437, 495, 1232, 0, 1058, 567, 1051, 0,
    1331, 0, 1484, 0, 0, 586, 1140, 0, 401, 535, 0, 1156, 1111, 0, 0, 1357, 0, 0, 0, 0, 424, 0, 1538, 1517, 532, 0, 490, 0, 581, 1037, 1009, 689, 1053, 2113, 0, 1515, 885, 610, 700, 784, 0, 1871, 997, 0, 613, 1369, 643,
    2211, 0, 2229, 799, 0, 769, 725, 2105, 754, 0, 1608, 2141, 802, 1911, 843, 0, 0, 707, 1756, 2014, 0, 1892, 2242, 996, 958, 719, 617, 906, 1830, 1806, 2112, 1887, 0, 0, 742, 1809, 1645, 965, 0, 999, 0, 863, 939, 831, 963,
    0, 0, 771, 931, 2022, 0, 1170, 834, 0, 786, 1674, 1798, 2119, 795, 1688, 1807, 873, 1858, 2081, 1785, 1656, 925, 0, 1771, 2188, 0, 1947, 1581, 2127, 2201, 0, 0, 1682, 1841, 1636, 1631, 0, 0, 2038, 861, 1970, 2005, 612,
    0, 0, 0, 0, 0, 1912, 1679, 0, 1701, 979, 1584, 2227, 0, 0, 0, 0, 1977, 0, 1849, 1668, 895, 0, 0, 0, 0, 679, 2142, 2045, 2028, 0, 0, 648, 684, 0, 628, 663, 0, 0, 973, 668, 830, 2101, 0, 0, 0, 0, 2173, 698, 0, 2182, 0,
    2199, 815, 0, 978, 1890, 1933, 0, 0, 0, 0, 1801, 0, 1777, 2187, 1711, 0, 733, 1065, 1910, 1725, 2010, 0, 1738, 0, 832, 2054, 653, 0, 692, 694, 827, 757, 0, 902, 1791, 0, 1706, 619, 819, 0, 623, 1940, 758, 665, 0, 0, 708,
    0, 0, 1625, 2153, 0, 727, 1790, 0, 1731, 1498, 2175, 1920, 2126, 0, 1568, 2228, 608, 941, 1909, 1604, 1817, 788, 2159, 2195, 1722, 0, 2006, 0, 704, 1433, 0, 908, 961, 0, 2110, 0, 1800, 631, 2095, 0, 855, 0, 2029, 0,
    2143, 1891, 0, 764, 0, 0, 2078, 616, 0, 842, 0, 0, 818, 0, 740, 0, 0, 773, 1854, 1697, 1921, 0, 811, 751, 0, 688, 944, 833, 857, 2240, 2039, 1835, 1602, 0, 2219, 0, 0, 0, 1864, 1710, 0, 2124, 650, 2151, 809, 785, 1577,
    0, 0, 731, 1842, 847, 2002, 1657, 0, 0, 0, 1488, 2013, 2162, 870, 866, 0, 0, 760, 0, 0, 1799, 928, 1702, 0, 0, 0, 1939, 0, 2244, 1957, 1950, 0, 883, 1813, 920, 0, 1839, 724, 774, 1951, 967, 1878, 0, 0, 675, 0, 0, 1992,
    0, 1993, 0, 2056, 0, 0, 0, 1895, 1788, 2234, 1599, 820, 0, 0, 0, 1557, 1948, 0, 982, 848, 0, 2150, 1629, 0, 0, 0, 0, 2191, 0, 1739, 1012, 625, 1967, 0, 1874, 1862, 0, 2094, 1637, 1776, 889, 0, 1959, 1886, 1606, 730,
    1760, 0, 1675, 856, 0, 0, 0, 0, 1464, 0, 1899, 801, 0, 1614, 0, 0, 0, 0, 0, 2034, 0, 0, 0, 1850, 0, 775, 1663, 2125, 1860, 1845, 1582, 0, 2241, 0, 0, 0, 652, 1744, 1859, 0, 1869, 0, 0, 693, 890, 762, 0, 2103, 1229, 0,
    2109, 0, 959, 952, 1583, 0, 0, 1603, 1805, 1882, 0, 0, 844, 2059, 0, 877, 0, 1888, 0, 921, 814, 0, 0, 0, 951, 2145, 2021, 705, 2098, 1393, 930, 0, 0, 0, 2036, 1693, 0, 1968, 927, 0, 0, 0, 924, 0, 0, 0, 1652, 0, 2108,
    969, 0, 0, 1935, 1301, 620, 1723, 2174, 954, 0, 686, 1562, 0, 0, 1209, 0, 0, 898, 0, 2166, 1713, 0, 0, 1995, 703, 0, 690, 0, 1769, 0, 914, 1002, 0, 990, 2048, 1686, 0, 0, 0, 0, 1757, 934, 0, 695, 0, 2023, 755, 946, 1784,
    909, 0, 0, 2116, 732, 989, 1774, 881, 2134, 948, 0, 0, 0, 943, 0, 0, 1762, 0, 2007, 2185, 0, 0, 0, 1580, 1354, 0, 1643, 2515, 0, 1495, 0, 1780, 2531, 0, 0, 1214, 1954, 0, 0, 2213, 1687, 2292, 0, 0, 1290, 2258, 0, 1556,
    1086, 1415, 1439, 1112, 0, 1896, 2365, 0, 2571, 0, 2528, 2264, 0, 0, 2084, 0, 0, 0, 1349, 1639, 2664, 1276, 1442, 1219, 0, 1383, 2361, 1024, 0, 1661, 0, 2578, 2485, 1398, 2610, 0, 0, 1691, 0, 2408, 0, 0, 2307, 0, 1202,
    0, 0, 2172, 1361, 1729, 1094, 1736, 2190, 0, 0, 1093, 1377, 2342, 1600, 0, 1708, 2506, 1559, 2491, 1050, 0, 0, 0, 2518, 2060, 0, 1481, 0, 0, 2359, 1079, 1297, 0, 0, 0, 1610, 2146, 1411, 0, 0, 2068, 2389, 1121, 0, 2582,
    0, 1990, 2343, 1069, 1387, 2668, 2114, 2096, 1108, 2123, 2091, 1091, 0, 2120, 0, 1519, 1573, 1073, 0, 2047, 1618, 0, 1470, 0, 0, 0, 1263, 2085, 2179, 0, 1110, 1313, 0, 0, 2644, 1189, 2378, 1641, 2444, 1283, 1167, 2043,
    1504, 1904, 2257, 0, 0, 0, 0, 1761, 0, 1224, 1490, 0, 1172, 1792, 0, 0, 1630, 2305, 1208, 0, 0, 2568, 0, 1632, 0, 1175, 1368, 0, 2376, 2569, 0, 1422, 2548, 0, 0, 0, 0, 2358, 1827, 0, 0, 0, 0, 1032, 1524, 0, 2607, 1385,
    1720, 1549, 2381, 0, 1844, 1930, 0, 0, 1512, 2333, 1082, 0, 0, 1539, 0, 1378, 1165, 2657, 2636, 1564, 0, 0, 1822, 1532, 1078, 0, 0, 1347, 2417, 1206, 1187, 1726, 0, 0, 2218, 2659, 2208, 1070, 1311, 1236, 1163, 2483, 0,
    0, 1443, 1043, 1074, 2480, 1049, 2233, 0, 0, 1324, 2341, 2352, 0, 1220, 1872, 0, 0, 2261, 1783, 0, 2280, 2663, 0, 1751, 1986, 2553, 1042, 2220, 0, 0, 0, 1275, 2265, 1902, 0, 1327, 0, 1092, 1294, 0, 1765, 1414, 2131, 0,
    0, 1120, 1408, 2373, 0, 2609, 1262, 2222, 2476, 0, 1076, 1423, 1413, 2117, 1374, 0, 1282, 0, 0, 0, 1983, 1425, 0, 1008, 1818, 2042, 1373, 2111, 0, 0, 1332, 0, 0, 0, 1444, 2282, 2487, 2272, 1382, 1045, 1452, 0, 1157,
    1245, 1035, 0, 0, 1346, 1586, 2401, 2072, 1395, 0, 0, 1837, 0, 1714, 1932, 2015, 0, 0, 1218, 1171, 1027, 1107, 0, 2598, 2624, 0, 0, 0, 0, 1211, 1264, 0, 0, 2501, 0, 0, 0, 2623, 2412, 1766, 2559, 1905, 1158, 0, 1487, 0,
    0, 0, 1317, 1194, 1979, 2310, 0, 0, 0, 2439, 1085, 1355, 0, 1321, 1330, 2555, 2330, 1569, 0, 0, 1320, 0, 1381, 0, 0, 0, 0, 0, 0, 0, 1371, 1472, 2026, 1099, 0, 0, 2561, 0, 2426, 2411, 1118, 2521, 1941, 0, 0, 0, 1868, 0,
    0, 1828, 0, 2380, 0, 1672, 2239, 1338, 1340, 0, 1507, 2577, 0, 0, 0, 0, 2570, 1296, 0, 0, 1100, 1226, 1551, 2140, 0, 1173, 2519, 2260, 1302, 1033, 1906, 0, 0, 0, 0, 0, 1461, 1063, 1529, 2375, 2086, 1969, 0, 1130, 1242,
    2364, 0, 0, 2251, 1404, 0, 1469, 2544, 1097, 1274, 2428, 2440, 1873, 1712, 2673, 1129, 2319, 1690, 1518, 2296, 0, 2572, 2646, 2547, 1178, 0, 1342, 0, 0, 1448, 1650, 0, 0, 2586, 0, 0, 0, 0, 1666, 2295, 0, 2580, 1898,
    2092, 2545, 0, 0, 0, 1250, 0, 0, 1077, 0, 0, 1595, 1698, 2025, 2481, 0, 0, 0, 1681, 2073, 0, 1376, 1238, 1678, 0, 1463, 0, 0, 1143, 0, 1432, 0, 1021, 0, 2551, 1483, 1435, 1234, 1875, 1044, 1000, 1677, 0, 1536, 1861,
    2372, 1071, 1684, 2340, 2276, 1680, 1285, 1412, 1212, 1087, 2279, 2566, 0, 1846, 0, 2396, 1541, 0, 2658, 0, 0, 0, 2008, 1025, 1128, 1244, 0, 1460, 1662, 0, 2591, 2387, 1360, 1287, 2322, 1203, 0, 0, 2452, 0, 0, 1222, 0,
    0, 1303, 0, 2594, 2507, 1503, 0, 0, 2423, 2386, 2662, 1628, 1148, 1491, 1210, 2633, 2419, 2309, 1699, 0, 2334, 1151, 0, 0, 1552, 0, 1166, 1083, 2478, 1633, 1366, 0, 0, 0, 1223, 2603, 2496, 2362, 1153, 0, 1088, 2589, 0,
    2600, 0, 0, 0, 1797, 0, 0, 1014, 2238, 1572, 2400, 2432, 2429, 2249, 1795, 1278, 1831, 0, 1855, 0, 2232, 0, 0, 1113, 1215, 1016, 2436, 0, 2224, 1810, 1348, 0, 0, 0, 2212, 1991, 1273, 1417, 1036, 0, 1319, 0, 0, 3148, 0,
    2217, 0, 2033, 0, 0, 0, 3370, 2829, 1715, 1578, 0, 2012, 1821, 0, 2311, 1592, 1836, 2734, 2669, 2981, 0, 3120, 0, 1885, 0, 2953, 0, 2122, 0, 3237, 2128, 1824, 2897, 1883, 0, 3354, 0, 0, 0, 0, 0, 2975, 3371, 1574, 2721,
    2379, 2069, 2049, 0, 0, 0, 0, 3043, 3387, 0, 0, 1730, 0, 1623, 0, 2178, 1942, 2263, 0, 3255, 3137, 3036, 2384, 0, 0, 2046, 2467, 0, 2152, 2405, 0, 0, 0, 3092, 2845, 3113, 1953, 2810, 2682, 1770, 2181, 0, 0, 0, 2736, 0,
    2121, 1814, 1638, 1673, 0, 0, 2718, 0, 2821, 0, 0, 0, 1815, 0, 2909, 0, 3230, 0, 1750, 1655, 0, 1607, 2198, 2921, 2030, 1587, 0, 0, 0, 0, 0, 3246, 2118, 1851, 2867, 2024, 1741, 2823, 1707, 2294, 1988, 1763, 3045, 0,
    2316, 0, 2170, 2149, 0, 1667, 3367, 3343, 2818, 2676, 0, 0, 2133, 2680, 3077, 0, 2214, 1897, 2776, 0, 2954, 2323, 0, 3042, 1620, 2944, 0, 1976, 1929, 2988, 2852, 2679, 0, 1789, 3226, 2177, 2666, 3360, 3039, 2169, 0,
    2523, 1975, 3038, 2040, 2216, 2989, 3194, 2215, 2684, 2702, 3295, 2230, 3061, 2564, 1946, 2041, 2466, 2885, 3272, 1709, 2685, 3278, 0, 3024, 2639, 2472, 0, 2156, 3220, 0, 0, 3245, 0, 3004, 3075, 0, 0, 0, 0, 0, 2552,
    2441, 2320, 2990, 0, 3308, 0, 2450, 0, 0, 0, 1856, 3106, 2189, 2743, 1808, 2087, 3150, 1802, 3340, 1613, 0, 1884, 2985, 0, 0, 1644, 2902, 0, 0, 0, 2197, 2843, 2819, 2808, 0, 1924, 0, 0, 0, 0, 1642, 2165, 3381, 0, 3301,
    2914, 0, 2840, 0, 1560, 0, 0, 1649, 2011, 0, 1978, 3322, 2425, 3021, 3361, 2942, 0, 1591, 0, 2956, 1565, 0, 3057, 0, 0, 0, 2667, 0, 0, 0, 3123, 0, 3257, 2037, 2074, 3179, 2053, 1745, 3333, 2974, 2107, 2465, 1829, 2759,
    1952, 0, 3314, 3365, 1931, 0, 1973, 3373, 3018, 2438, 0, 2129, 0, 1734, 1742, 2001, 1589, 2051, 0, 2901, 0, 2630, 1996, 1612, 3207, 2071, 3049, 1670, 0, 2805, 0, 2063, 0, 0, 2202, 3116, 2148, 0, 0, 2164, 3144, 2617,
    2926, 1914, 2778, 2204, 0, 0, 2196, 0, 2866, 0, 1759, 0, 1853, 1615, 0, 3298, 2963, 2863, 2688, 0, 2596, 0, 2905, 0, 2741, 0, 1928, 1915, 3262, 3388, 0, 0, 0, 2576, 0, 0, 2176, 0, 3216, 1779, 0, 3138, 2449, 2916, 2912,
    2962, 3251, 1705, 3192, 2052, 0, 2999, 2924, 3310, 3000, 3225, 0, 2706, 3297, 2712, 1778, 2136, 1796, 2731, 3067, 2171, 1825, 1601, 2742, 2420, 2537, 1676, 2267, 0, 2804, 2800, 2044, 0, 0, 2393, 2802, 2766, 2415, 2397,
    0, 2332, 2971, 2433, 2445, 3034, 3416, 2615, 3837, 3576, 3912, 3472, 0, 3066, 0, 3788, 0, 3725, 3311, 3533, 3493, 2434, 0, 0, 3293, 2654, 0, 2992, 3403, 3642, 0, 2656, 0, 3096, 3183, 0, 3419, 2346, 2757, 0, 2293, 3627,
    0, 0, 0, 2969, 3101, 3040, 0, 0, 2660, 3523, 3664, 2266, 3880, 2338, 3658, 0, 3828, 0, 2621, 2665, 2479, 0, 0, 3488, 3185, 0, 3496, 0, 0, 3526, 0, 0, 0, 0, 2719, 0, 2554, 0, 0, 0, 3903, 0, 0, 2678, 0, 3756, 0, 0, 0,
    2794, 3338, 3653, 0, 2402, 2913, 2599, 3056, 0, 3058, 0, 3771, 0, 0, 0, 3614, 3437, 3711, 3025, 4008, 0, 0, 2772, 3503, 3963, 2927, 2915, 0, 2672, 0, 2677, 0, 2671, 2584, 0, 2848, 2499, 0, 2331, 3570, 0, 3717, 3826,
    3173, 0, 3520, 2392, 2498, 3751, 2348, 0, 2377, 3941, 0, 3801, 3511, 3973, 2256, 0, 3623, 3895, 0, 3782, 3122, 3182, 0, 3459, 3813, 2513, 3165, 0, 2497, 0, 2328, 0, 3128, 2807, 3734, 3879, 3425, 2414, 3518, 0, 0, 3651,
    0, 3822, 0, 3919, 0, 0, 2614, 0, 3702, 2605, 2374, 3157, 0, 0, 0, 3966, 3341, 3171, 3898, 0, 3611, 0, 3484, 3610, 3718, 3151, 0, 2899, 2442, 0, 2903, 3090, 3572, 0, 0, 3697, 3805, 3166, 3896, 0, 2281, 0, 2884, 0, 2574,
    2492, 2887, 0, 2619, 3312, 0, 0, 2354, 0, 3743, 2641, 2777, 2511, 2798, 2640, 3279, 0, 0, 3733, 2363, 0, 3861, 2649, 3579, 2597, 2797, 0, 0, 3730, 3426, 3541, 3418, 3947, 0, 0, 3083, 0, 3950, 3479, 3099, 2526, 0, 2409,
    0, 0, 3892, 3339, 0, 0, 0, 3551, 2274, 2404, 3824, 2530, 3357, 0, 3817, 0, 3296, 2642, 2613, 3489, 3752, 3833, 3810, 0, 2726, 3117, 2683, 0, 3641, 2550, 2290, 3750, 3776, 0, 0, 3897, 2268, 3391, 3667, 0, 2488, 3849,
    3716, 2413, 2430, 2468, 0, 2708, 3548, 3502, 0, 0, 3454, 0, 2648, 2651, 0, 0, 0, 2458, 3790, 0, 3081, 0, 3900, 3901, 0, 0, 3592, 3868, 3152, 3304, 3501, 2563, 3435, 0, 2524, 3558, 3775, 2448, 2790, 0, 0, 3991, 0, 3762,
    3209, 0, 0, 2686, 3444, 2315, 3673, 2427, 2422, 2728, 0, 2407, 2301, 3603, 2382, 3590, 3064, 0, 2581, 3126, 3215, 3803, 3528, 0, 3398, 2779, 2533, 2781, 3450, 0, 2437, 3969, 0, 3047, 0, 2694, 2661, 3706, 0, 0, 0, 0,
    3793, 0, 2459, 3944, 2398, 0, 3399, 3694, 3007, 3758, 2937, 0, 3676, 0, 0, 0, 0, 2888, 3119, 2327, 0, 0, 3140, 2714, 0, 3241, 2941, 3647, 2727, 0, 3315, 3224, 3266, 2477, 3644, 0, 3779, 0, 3723, 0, 2329, 0, 0, 2590,
    2970, 3654, 3091, 2270, 3455, 2835, 2541, 3555, 3325, 3050, 0, 2847, 0, 0, 3500, 0, 3807, 0, 0, 3753, 2314, 2638, 3519, 3095, 3569, 3363, 3214, 2595, 0, 3616, 0, 2247, 0, 2482, 2882, 3015, 0, 0, 3167, 3816, 2868, 3889,
    0, 3481, 0, 0, 0, 0, 2841, 2894, 3155, 0, 3517, 0, 2874, 3275, 2815, 0, 3201, 3428, 3600, 3848, 2546, 3940, 0, 2836, 2715, 0, 2747, 3281, 0, 0, 0, 3397, 0, 2645, 0, 2431, 0, 0, 3780, 0, 3575, 0, 3175, 3557, 0, 3461,
    3806, 0, 2579, 3708, 3031, 3564, 0, 0, 3438, 3143, 3051, 2635, 3846, 3914, 3737, 2453, 0, 0, 0, 3104, 2652, 2418, 0, 0, 0, 2356, 0, 3366, 3514, 0, 0, 0, 2278, 0, 3524, 3917, 3098, 0, 3867, 3553, 2456, 2371, 0, 3362,
    3448, 0, 2643, 0, 0, 0, 2313, 0, 2543, 0, 0, 0, 0, 2625, 3665, 0, 3722, 3105, 3273, 0, 3981, 3781, 3487, 2443, 3267, 3712, 3172, 3839, 3727, 2446, 2917, 0, 3186, 3827, 3856, 3327, 0, 3294, 0, 0, 3784, 0, 3434, 3798,
    2705, 3286, 2435, 2961, 2655, 2612, 0, 3431, 2510, 3394, 3789, 3016, 3608, 3589, 3632, 2470, 3482, 2650, 2699, 2906, 3684, 2557, 3103, 0, 0, 3804, 0, 0, 3656, 2522, 0, 0, 3125, 3685, 3284, 3599, 3683, 3469, 3332, 3331,
    2549, 0, 3561, 0, 0, 2773, 2948, 2484, 2873, 3976, 2391, 0, 3554, 0, 3982, 0, 0, 0, 0, 3890, 3635, 2284, 3877, 3888, 2957, 3954, 3724, 2421, 2525, 3248, 3142, 3761, 2558, 3232, 2390, 0, 0, 2255, 2291, 0, 2562, 3908,
    3485, 0, 0, 0, 3713, 0, 2508, 3559, 0, 0, 0, 0, 2302, 2626, 0, 3939, 2982, 0, 0, 3302, 0, 0, 3190, 3055, 3079, 4183, 0, 0, 2709, 4019, 4279, 0, 4283, 0, 4168, 0, 0, 0, 0, 0, 4289, 2687, 0, 2933, 2717, 4245, 4235, 0, 0,
    0, 2851, 2931, 0, 3176, 4012, 0, 3300, 4087, 0, 3291, 3019, 4105, 2788, 3213, 4144, 4084, 0, 4318, 4220, 3035, 0, 0, 3474, 3249, 4384, 3059, 0, 3728, 0, 2997, 3121, 4179, 0, 4406, 2838, 3997, 3204, 0, 4064, 3957, 0,
    4305, 4421, 3622, 3330, 4347, 0, 2692, 0, 3447, 0, 4050, 4366, 4280, 2940, 4253, 3160, 3309, 4020, 2879, 3375, 0, 3271, 2746, 2964, 4137, 0, 3698, 2701, 4386, 0, 2749, 4412, 4082, 3509, 3131, 3017, 2994, 2795, 4194,
    4357, 0, 0, 0, 3499, 4483, 2827, 0, 3742, 3233, 0, 0, 3169, 2853, 3139, 2817, 0, 4051, 2732, 3239, 4081, 2752, 0, 3053, 0, 0, 0, 0, 2700, 0, 4021, 3987, 0, 4353, 4306, 4102, 2932, 0, 0, 0, 0, 0, 0, 2993, 0, 0, 2952, 0,
    3244, 3345, 3124, 4411, 3202, 3022, 3382, 4286, 3335, 4155, 4296, 3210, 0, 0, 4325, 0, 3141, 2811, 0, 2889, 0, 0, 3199, 2690, 0, 0, 2925, 4032, 0, 0, 4350, 4467, 4234, 4242, 4381, 4057, 3306, 3046, 0, 3013, 4080, 0,
    4182, 0, 4225, 0, 3328, 3177, 4038, 0, 3044, 4334, 4185, 0, 4422, 3305, 0, 2880, 2877, 4274, 0, 2787, 4268, 3146, 0, 4365, 0, 4356, 4396, 3468, 2831, 0, 0, 0, 2722, 4132, 0, 0, 0, 3307, 4342, 4037, 3353, 0, 0, 4251,
    4223, 4025, 2973, 2710, 0, 3107, 0, 0, 3100, 0, 0, 0, 2856, 0, 2774, 3118, 0, 3321, 0, 2737, 0, 0, 0, 0, 0, 2733, 3263, 0, 2983, 4262, 4071, 4474, 0, 0, 3037, 4301, 0, 3085, 0, 0, 0, 4469, 0, 4065, 3329, 3313, 3326, 0,
    4371, 4294, 0, 0, 0, 4139, 4135, 3080, 4380, 0, 2892, 3492, 0, 4423, 0, 2865, 0, 0, 4133, 3068, 0, 3208, 0, 4264, 2789, 3274, 3379, 0, 0, 2987, 2813, 2881, 0, 0, 4186, 3265, 3111, 3359, 2698, 0, 3277, 3452, 0, 2930,
    4073, 0, 2920, 2849, 0, 0, 3219, 0, 4212, 4308, 4479, 3513, 2911, 0, 4016, 0, 0, 0, 4343, 2976, 2820, 2965, 3136, 4076, 4448, 2768, 0, 3082, 4368, 4309, 3364, 3030, 0, 4426, 0, 0, 4330, 4269, 4255, 0, 2783, 4316, 0,
    4252, 3023, 2977, 0, 4147, 3109, 3197, 3270, 2834, 4390, 3289, 0, 0, 4265, 2696, 3303, 3005, 0, 0, 3073, 4425, 0, 0, 4238, 3292, 0, 0, 2826, 0, 3052, 3318, 2893, 3205, 3133, 0, 4158, 2967, 0, 4126, 2839, 4088, 4115,
    3156, 2959, 4373, 4216, 0, 0, 2858, 0, 2955, 0, 2814, 3282, 2739, 0, 4344, 0, 4227, 2966, 0, 0, 0, 2689, 4336, 3276, 0, 0, 0, 4215, 0, 4434, 3217, 4108, 3178, 2986, 4348, 0, 4485, 0, 4427, 4049, 3283, 0, 0, 4473, 0,
    2923, 4146, 4341, 4131, 0, 0, 3243, 3014, 4420, 0, 4391, 0, 4478, 0, 0, 4317, 3355, 0, 2850, 2735, 4249, 4282, 0, 0, 0, 0, 4374, 3356, 3158, 3352, 0, 2947, 0, 4476, 2832, 2895, 2980, 2875, 4417, 3009, 3010, 0, 2763, 0,
    0, 0, 0, 3374, 4364, 0, 4445, 2691, 4379, 3218, 4043, 0, 3240, 4094, 2860, 4443, 0, 4134, 0, 0, 4376, 4233, 4313, 0, 0, 4024, 0, 4034, 0, 4048, 0, 4123, 4224, 0, 3390, 3180, 2824, 4392, 4408, 3076, 4388, 0, 2934, 4062,
    0, 2939, 0, 4432, 0, 3358, 4328, 4195, 3464, 0, 0, 0, 4332, 0, 2796, 4287, 4271, 2872, 0, 4410, 3062, 4056, 0, 4141, 2828, 4450, 4099, 3342, 0, 0, 4111, 4465, 3269, 3347, 0, 0, 0, 4354, 3536, 0, 0, 4054, 3028, 4398, 0,
    0, 0, 0, 3460, 4367, 0, 4176, 4213, 0, 0, 0, 0, 0, 4017, 2791, 4250, 4093, 0, 3429, 4470, 4629, 4665, 3745, 4007, 4607, 3404, 3483, 3535, 0, 4687, 3930, 3640, 4510, 0, 0, 4681, 0, 0, 3580, 0, 3932, 4772, 4658, 3634,
    3601, 4504, 0, 0, 4623, 3915, 4605, 4502, 4711, 4682, 3934, 3855, 3476, 3522, 4714, 0, 3990, 0, 3970, 3588, 0, 4622, 0, 0, 3948, 0, 3463, 3682, 4784, 4500, 4575, 0, 0, 3669, 0, 3731, 0, 4581, 3754, 4526, 0, 4513, 3593,
    3525, 3498, 4673, 3440, 0, 0, 3432, 3814, 0, 4787, 0, 4536, 4010, 3918, 4703, 0, 0, 0, 3975, 0, 4782, 3540, 0, 0, 3436, 0, 0, 3847, 0, 4738, 3979, 0, 0, 4482, 3815, 0, 0, 0, 0, 4290, 0, 0, 3936, 4499, 0, 3812, 4625,
    4764, 0, 0, 3864, 3628, 3705, 3922, 3693, 0, 3490, 4632, 3692, 4708, 3972, 0, 0, 3439, 0, 3862, 3778, 4739, 0, 0, 0, 4653, 0, 4730, 3562, 0, 0, 3809, 0, 4531, 0, 0, 4537, 4488, 0, 4616, 0, 3409, 4746, 0, 4599, 0, 4587,
    0, 4582, 4000, 0, 4675, 3456, 0, 0, 3595, 3400, 4743, 3605, 3721, 0, 0, 0, 4634, 0, 0, 0, 3504, 3956, 0, 0, 4670, 0, 4724, 4719, 4596, 0, 4558, 0, 0, 0, 0, 0, 0, 4631, 3739, 4001, 4517, 3843, 3819, 0, 4519, 0, 3443, 0,
    4514, 3639, 3937, 3597, 4585, 3832, 0, 0, 0, 4716, 0, 3926, 3585, 3421, 4492, 0, 3797, 0, 4497, 0, 3586, 4742, 0, 3420, 0, 4762, 4598, 3881, 4009, 3638, 3774, 3480, 4728, 3769, 0, 0, 0, 4503, 4704, 4647, 3668, 0, 3710,
    3787, 4712, 0, 3615, 3768, 4727, 3965, 0, 0, 3612, 4539, 4669, 0, 4543, 3405, 3478, 0, 3882, 3407, 0, 0, 3560, 3964, 4331, 3415, 4120, 4699, 0, 0, 3688, 4535, 3563, 4650, 4778, 4773, 0, 3674, 0, 4589, 0, 3466, 3539, 0,
    3740, 3760, 0, 0, 0, 3927, 0, 0, 3772, 3876, 3442, 0, 0, 4786, 4696, 4740, 0, 3567, 0, 0, 3955, 0, 3767, 4288, 3961, 4601, 3604, 4760, 3838, 0, 0, 0, 0, 3863, 3633, 3749, 3830, 4571, 0, 3470, 3850, 4691, 3583, 0, 0,
    3538, 3986, 4754, 3620, 3505, 0, 0, 0, 0, 4717, 0, 3909, 3618, 3477, 3998, 3759, 4566, 0, 3687, 0, 3818, 3887, 0, 3925, 4723, 4551, 3913, 3695, 3587, 4612, 0, 3449, 0, 3494, 0, 3945, 0, 3783, 3871, 3942, 0, 4511, 4642,
    3621, 4639, 3992, 0, 4520, 0, 4678, 0, 0, 0, 3458, 0, 3943, 4509, 3968, 3556, 3497, 0, 4498, 4749, 0, 3899, 4729, 0, 3869, 3467, 3607, 3700, 4568, 3794, 3764, 3854, 0, 0, 4718, 0, 3952, 0, 3845, 0, 0, 0, 0, 4523, 0,
    4621, 0, 3920, 4530, 3911, 0, 0, 3755, 4734, 3974, 4564, 4507, 0, 4644, 0, 0, 0, 4767, 0, 4567, 0, 0, 4626, 4755, 3980, 0, 3584, 0, 3680, 4013, 4577, 0, 3859, 3670, 0, 3894, 4707, 3873, 3741, 0, 0, 4114, 3510, 4713,
    3852, 0, 0, 4164, 0, 4900, 0, 4236, 4867, 0, 0, 0, 4240, 4414, 4124, 4067, 0, 4045, 4259, 4039, 0, 4785, 4452, 4927, 4409, 4026, 4394, 0, 4079, 4222, 4884, 4725, 4214, 0, 4218, 4400, 4914, 4850, 4439, 4752, 0, 4077,
    4872, 0, 0, 4444, 4160, 4902, 4561, 0, 4295, 4092, 4163, 4814, 4275, 4550, 0, 0, 4278, 4765, 0, 0, 0, 0, 0, 4540, 4378, 0, 4792, 4836, 4894, 0, 0, 4204, 0, 4805, 4533, 0, 0, 4451, 0, 4369, 4460, 4424, 0, 4821, 4345, 0,
    4852, 0, 4068, 0, 4471, 0, 4624, 4630, 4075, 4175, 4822, 4870, 4226, 0, 4173, 0, 4303, 4796, 4694, 4915, 4812, 4845, 0, 4202, 0, 4248, 4171, 4858, 4333, 0, 0, 0, 4044, 0, 4018, 0, 0, 0, 0, 4382, 0, 0, 4928, 4166, 4933,
    0, 0, 0, 4441, 4059, 4042, 4579, 4127, 4463, 0, 0, 4014, 4580, 4211, 4138, 4854, 4190, 4890, 0, 0, 4828, 4397, 0, 0, 4395, 4824, 4454, 4924, 0, 4261, 0, 0, 4297, 0, 4825, 4152, 4802, 4838, 4806, 0, 4036, 0, 0, 0, 0, 0,
    0, 4015, 0, 0, 4851, 4276, 4198, 0, 4869, 4083, 0, 4178, 0, 4835, 4402, 0, 0, 4029, 4047, 4790, 0, 4775, 0, 4023, 0, 0, 0, 4349, 0, 4860, 4591, 0, 4322, 0, 0, 4291, 0, 0, 0, 4095, 4260, 4893, 0, 4477, 4140, 0, 0, 4046,
    4266, 4484, 4052, 4843, 4231, 4362, 4430, 4201, 0, 0, 0, 4377, 4200, 4516, 0, 4270, 4254, 4418, 4154, 0, 0, 0, 4449, 4886, 4799, 4918, 4110, 4148, 4323, 0, 4243, 4184, 4766, 0, 4169, 4808, 0, 4415, 4795, 0, 4524, 0,
    4355, 4464, 4856, 0, 4791, 4896, 4335, 4887, 4247, 4908, 4128, 4544, 4744, 4458, 0, 0, 0, 4797, 4035, 4299, 0, 4685, 0, 4874, 4298, 4846, 0, 4853, 4101, 0, 4066, 4506, 4321, 4090, 0, 0, 4683, 4758, 4553, 0, 4926, 4750,
    4590, 4771, 0, 4736, 0, 4899, 4654, 0, 0, 4560, 4656, 0, 4747, 4873, 0, 0, 4593, 0, 4538, 0, 0, 0, 4912, 4941, 0, 4570, 4583, 4916, 4643, 4652, 0, 0, 4638, 4930, 4871, 0, 0, 0, 0, 4677, 4554, 0, 4655, 4901, 4942, 0, 0,
    4715, 0, 4594, 4779, 4911, 4947, 4922, 4522, 4668, 4573, 4781, 4633, 0, 4756, 0, 4600, 4868, 4693, 0, 0, 0, 0, 4921, 4937, 4493, 4859, 4672, 4584, 4830, 4527, 4809, 4777, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4515, 0, 4735, 4761,
    0, 0, 4635, 4935, 4895, 4705, 4555, 4892, 4759, 0, 0, 4801, 4490, 4839, 4532, 0, 0, 0, 0, 4920, 4763, 0, 0, 4847, 4818, 0, 4521, 4592, 4823, 0, 4737, 0, 4907, 4865, 4849, 0, 4645, 0, 4794, 4508, 4615, 0, 4829, 0, 0,
    4617, 4944, 4891, 0, 4866, 0, 0, 0, 4819, 4840, 0, 4934, 0, 0, 4848, 0, 0, 0 ],
    [ 0, 0, 65, 39, 52, 0, 57, 38, 0, 24, 0, 26, 0, 37, 51, 62, 0, 0, 54, 0, 41, 35, 0, 10, 70, 12, 0, 79, 118, 162, 160, 0, 0, 0, 22, 127, 14, 8, 4, 0, 21, 139, 147, 0, 120, 72, 0, 93, 0, 125, 15, 5, 0, 19, 143, 129, 7,
    107, 148, 167, 85, 16, 0, 0, 3, 99, 176, 0, 274, 25, 216, 46, 0, 0, 263, 0, 262, 190, 28, 0, 201, 0, 299, 255, 61, 0, 0, 204, 233, 0, 0, 0, 48, 0, 306, 0, 0, 226, 66, 304, 261, 0, 0, 0, 0, 293, 58, 319, 212, 238, 182, 0,
    189, 177, 245, 276, 0, 29, 0, 45, 234, 0, 0, 0, 50, 211, 36, 297, 56, 0, 0, 0, 0, 229, 175, 0, 254, 252, 42, 0, 316, 0, 55, 0, 188, 0, 43, 59, 0, 0, 0, 174, 0, 333, 0, 0, 0, 0, 0, 31, 265, 30, 249, 291, 324, 232, 60, 0,
    382, 380, 412, 450, 533, 152, 135, 67, 114, 0, 0, 364, 0, 111, 476, 0, 0, 349, 0, 145, 113, 78, 344, 597, 0, 345, 0, 574, 563, 0, 0, 426, 81, 472, 340, 88, 0, 477, 0, 0, 505, 0, 126, 109, 388, 341, 0, 71, 0, 586, 0, 590,
    0, 395, 0, 0, 343, 98, 0, 0, 134, 0, 0, 166, 89, 121, 596, 0, 510, 110, 467, 440, 0, 0, 0, 0, 115, 0, 0, 0, 163, 534, 0, 138, 529, 137, 84, 0, 0, 552, 0, 431, 101, 77, 75, 355, 161, 549, 0, 352, 456, 433, 439, 577, 0,
    69, 0, 116, 0, 0, 428, 408, 0, 448, 0, 509, 0, 365, 0, 444, 0, 419, 164, 0, 106, 0, 0, 377, 128, 423, 83, 536, 372, 0, 361, 100, 524, 95, 416, 520, 0, 392, 0, 537, 0, 452, 0, 141, 421, 582, 108, 0, 0, 0, 0, 165, 500, 0,
    0, 540, 445, 0, 0, 0, 154, 0, 0, 0, 0, 0, 887, 203, 214, 0, 225, 191, 194, 0, 0, 0, 186, 636, 0, 268, 0, 0, 264, 0, 0, 889, 969, 0, 303, 861, 0, 180, 286, 0, 648, 926, 875, 0, 0, 301, 0, 842, 930, 641, 296, 806, 0, 170,
    0, 169, 813, 0, 0, 0, 694, 213, 734, 689, 0, 310, 0, 0, 222, 605, 713, 0, 0, 994, 975, 0, 976, 608, 845, 0, 0, 280, 832, 995, 0, 171, 810, 974, 0, 307, 864, 0, 290, 750, 317, 626, 298, 0, 908, 200, 787, 279, 0, 0, 260,
    701, 270, 0, 0, 0, 0, 667, 271, 240, 775, 0, 910, 288, 329, 786, 971, 282, 771, 172, 990, 314, 0, 627, 0, 269, 859, 900, 0, 0, 946, 0, 0, 705, 860, 0, 239, 0, 755, 0, 0, 202, 924, 821, 0, 183, 206, 617, 0, 676, 789, 0,
    803, 0, 788, 843, 798, 662, 891, 993, 931, 936, 0, 661, 837, 0, 801, 880, 0, 325, 665, 876, 0, 865, 209, 687, 0, 0, 284, 237, 0, 0, 854, 0, 0, 953, 840, 0, 0, 308, 664, 0, 0, 305, 0, 0, 683, 0, 253, 0, 726, 991, 173,
    250, 0, 300, 312, 0, 0, 328, 725, 0, 0, 954, 0, 0, 646, 0, 266, 884, 980, 258, 0, 0, 0, 0, 0, 765, 652, 0, 827, 0, 197, 0, 917, 0, 964, 903, 681, 0, 0, 0, 853, 196, 0, 0, 272, 0, 895, 663, 0, 318, 760, 839, 847, 218,
    966, 776, 0, 220, 985, 0, 792, 785, 0, 235, 192, 0, 890, 611, 874, 0, 0, 1433, 396, 1052, 1488, 404, 1451, 0, 600, 0, 1011, 1013, 1487, 0, 478, 0, 1310, 0, 1314, 0, 1420, 1029, 0, 422, 454, 0, 0, 1395, 0, 0, 0, 1018,
    1393, 350, 1324, 1349, 0, 1330, 376, 1470, 0, 1469, 0, 547, 1067, 367, 1038, 0, 0, 559, 0, 1273, 1242, 0, 0, 1340, 0, 0, 494, 488, 580, 521, 501, 0, 438, 0, 0, 0, 1008, 1361, 1284, 1443, 0, 480, 0, 0, 0, 1206, 569, 1290,
    527, 1081, 1307, 0, 506, 0, 390, 0, 1299, 0, 1104, 387, 0, 0, 999, 1149, 0, 1096, 432, 1412, 0, 1109, 464, 0, 1281, 0, 1071, 1166, 0, 0, 397, 1509, 0, 0, 0, 1086, 739, 0, 0, 0, 1532, 0, 541, 531, 1205, 1426, 0, 1188,
    1293, 1537, 0, 389, 0, 1265, 0, 0, 719, 0, 1091, 0, 1180, 1476, 1524, 0, 0, 0, 0, 420, 0, 1170, 1312, 0, 469, 1152, 0, 0, 1493, 583, 1126, 0, 0, 1247, 558, 1539, 1209, 1220, 1019, 1275, 449, 0, 0, 1329, 441, 588, 0,
    1060, 1048, 1141, 1344, 1346, 1087, 0, 594, 446, 427, 485, 481, 0, 0, 593, 0, 1448, 1072, 1278, 1158, 487, 0, 0, 497, 1318, 483, 1267, 1073, 378, 1167, 0, 1288, 413, 0, 0, 383, 0, 1235, 0, 1069, 1309, 0, 0, 474, 0, 1138,
    0, 1094, 0, 561, 0, 0, 0, 1365, 409, 1271, 0, 1479, 1261, 495, 0, 584, 517, 0, 374, 486, 0, 405, 0, 585, 1358, 1431, 1400, 0, 0, 573, 513, 0, 0, 1272, 1173, 457, 465, 362, 1535, 0, 417, 504, 1168, 1336, 1467, 1521, 1474,
    0, 1264, 0, 601, 369, 502, 1450, 1178, 1364, 498, 0, 0, 0, 550, 0, 1023, 339, 0, 358, 599, 489, 0, 1202, 1025, 579, 0, 1298, 0, 0, 458, 1447, 0, 568, 0, 1042, 0, 1519, 425, 0, 443, 1381, 0, 0, 1514, 1159, 0, 565, 1237,
    1392, 1548, 1466, 1174, 0, 473, 1080, 368, 0, 0, 1406, 375, 491, 1241, 0, 0, 0, 492, 1200, 1263, 1056, 0, 1217, 0, 1546, 1270, 0, 461, 1286, 1542, 0, 1452, 1459, 0, 516, 544, 1107, 1332, 0, 0, 1437, 0, 1232, 0, 1058,
    567, 0, 587, 1331, 1328, 359, 0, 447, 0, 1343, 414, 401, 403, 1251, 0, 0, 551, 1266, 0, 0, 1194, 591, 1101, 1124, 0, 1471, 451, 532, 1236, 490, 400, 410, 0, 1333, 0, 697, 2113, 2111, 1145, 1596, 2020, 0, 1767, 0, 671, 0,
    1111, 613, 1405, 614, 0, 1885, 2229, 1598, 634, 769, 0, 2105, 2032, 886, 0, 894, 0, 0, 0, 624, 0, 0, 0, 2014, 2218, 2237, 0, 2163, 649, 1409, 0, 2180, 905, 1806, 0, 0, 1932, 1639, 779, 1960, 1567, 1913, 606, 0, 0, 2235,
    939, 0, 963, 1701, 778, 0, 0, 0, 1906, 0, 1721, 647, 0, 817, 1879, 709, 795, 805, 1807, 1621, 0, 0, 0, 0, 925, 684, 2139, 0, 2039, 1947, 718, 783, 2017, 0, 1778, 741, 1508, 1636, 825, 1911, 700, 0, 0, 0, 0, 986, 0, 0,
    693, 2224, 1560, 955, 0, 704, 0, 1010, 2057, 2099, 2242, 1973, 0, 1415, 0, 1715, 0, 0, 0, 2120, 987, 0, 761, 1689, 2142, 0, 0, 0, 1931, 0, 0, 1156, 1985, 0, 823, 0, 0, 780, 1758, 2101, 2002, 1002, 0, 0, 0, 698, 2053, 0,
    756, 2203, 0, 1914, 1135, 0, 797, 915, 2128, 0, 1574, 0, 2121, 1777, 710, 807, 866, 1619, 752, 1910, 1725, 858, 922, 1738, 0, 0, 878, 1622, 743, 2003, 0, 0, 1901, 0, 2050, 1791, 730, 2102, 0, 2077, 0, 0, 984, 1198, 0,
    1649, 1195, 1794, 937, 1952, 893, 2153, 1874, 727, 680, 1601, 1731, 767, 0, 0, 2126, 0, 0, 0, 0, 941, 1909, 1604, 768, 0, 0, 2195, 1722, 0, 1804, 0, 0, 0, 0, 0, 961, 2041, 2110, 815, 992, 918, 2095, 2107, 1616, 932, 655,
    2013, 2143, 0, 1608, 764, 0, 0, 2078, 977, 0, 0, 1565, 0, 0, 1884, 1894, 1439, 1662, 836, 1893, 938, 872, 736, 981, 804, 0, 1669, 944, 833, 857, 654, 0, 770, 1602, 0, 796, 2171, 1578, 707, 0, 0, 673, 0, 947, 1918, 809,
    0, 682, 2165, 2048, 731, 1737, 0, 0, 0, 897, 691, 2060, 0, 0, 2162, 0, 0, 0, 685, 0, 818, 619, 0, 753, 1702, 621, 0, 1855, 0, 802, 0, 1957, 2155, 0, 1754, 637, 0, 0, 0, 968, 774, 640, 967, 956, 997, 1904, 1916, 867,
    1761, 0, 1699, 658, 1810, 0, 973, 781, 0, 782, 0, 0, 638, 2207, 0, 0, 0, 0, 0, 0, 1982, 848, 2244, 1635, 672, 0, 2228, 879, 831, 0, 0, 1694, 0, 2106, 0, 2176, 0, 1862, 0, 0, 0, 2080, 0, 0, 911, 1886, 1576, 0, 0, 2087, 0,
    1852, 1587, 1853, 0, 919, 635, 1680, 630, 0, 0, 0, 0, 850, 1668, 0, 1763, 2034, 1012, 929, 0, 0, 1039, 0, 1665, 702, 1860, 1845, 1117, 0, 2241, 0, 2182, 623, 0, 0, 1859, 0, 0, 728, 0, 0, 0, 2066, 849, 2103, 604, 0, 2109,
    1613, 959, 2167, 1259, 0, 0, 1773, 674, 1820, 0, 1780, 901, 794, 1681, 877, 609, 950, 2098, 0, 1782, 0, 1953, 1656, 951, 0, 0, 0, 0, 0, 0, 921, 868, 1687, 644, 642, 989, 0, 1475, 870, 1473, 744, 0, 0, 835, 0, 1652, 2175,
    1865, 0, 1930, 0, 615, 607, 1936, 1925, 0, 0, 759, 1877, 1562, 1954, 1705, 0, 1741, 0, 2035, 2117, 2166, 1651, 0, 2217, 0, 1092, 714, 1724, 0, 0, 1736, 914, 0, 0, 0, 0, 907, 2214, 869, 1924, 1745, 745, 1857, 1788, 1997,
    2063, 0, 0, 0, 723, 1775, 0, 862, 0, 732, 0, 766, 1597, 2134, 948, 1630, 0, 1742, 943, 0, 920, 0, 0, 1743, 1980, 1846, 1698, 2092, 1753, 2336, 0, 0, 1106, 2409, 1495, 1765, 0, 1254, 0, 1050, 1905, 0, 2545, 2430, 0, 0,
    1162, 0, 1383, 0, 1280, 1869, 0, 0, 2220, 1678, 0, 0, 2079, 1389, 1792, 2571, 2174, 2528, 2264, 0, 0, 1956, 1003, 1540, 1017, 0, 0, 1207, 1276, 0, 1219, 1797, 0, 0, 1246, 1983, 2090, 2579, 0, 1436, 2534, 0, 1240, 1841,
    2236, 1169, 2408, 1075, 1179, 2307, 2665, 0, 1828, 0, 0, 0, 1543, 0, 0, 2206, 0, 1360, 1093, 2463, 0, 1047, 0, 0, 0, 2147, 2495, 0, 0, 0, 0, 1197, 1675, 1504, 1481, 2581, 2255, 2359, 1458, 2321, 0, 2022, 0, 0, 1260, 0,
    0, 1411, 2471, 2389, 1401, 1269, 0, 2398, 1764, 0, 0, 1650, 0, 0, 1583, 2324, 1394, 1449, 0, 1967, 0, 0, 0, 1468, 0, 1127, 0, 0, 0, 0, 1368, 0, 0, 0, 1554, 1339, 0, 1059, 1313, 2045, 0, 1497, 0, 0, 1903, 0, 1803, 0,
    1847, 0, 0, 1119, 2278, 1977, 0, 2595, 0, 1066, 1224, 0, 1510, 1172, 0, 0, 1898, 0, 2305, 1208, 1969, 0, 0, 2533, 1513, 1294, 1175, 0, 0, 1499, 1545, 1551, 2115, 1523, 2434, 2477, 0, 1850, 2358, 0, 0, 1556, 1323, 2028,
    1984, 0, 1142, 0, 2277, 1337, 2286, 1403, 1672, 1563, 2159, 1006, 0, 1870, 2618, 0, 2025, 1442, 0, 1533, 0, 1165, 1090, 2636, 1446, 2668, 1455, 1902, 0, 1786, 1785, 0, 1526, 0, 0, 1187, 1588, 2081, 1199, 0, 2344, 1605,
    0, 2253, 0, 2388, 0, 1710, 1226, 0, 1043, 1074, 2509, 0, 1341, 2425, 2483, 0, 0, 2352, 2431, 0, 0, 0, 1444, 2261, 2192, 0, 0, 0, 0, 2027, 1626, 2553, 0, 0, 2042, 2413, 0, 0, 0, 0, 2329, 2602, 1991, 1617, 0, 0, 0, 1414,
    1553, 1712, 0, 2587, 1749, 0, 1388, 1390, 0, 1316, 2476, 1525, 2424, 1423, 1413, 0, 1374, 2543, 2368, 1483, 2114, 0, 0, 1579, 1769, 0, 1961, 0, 1204, 0, 1939, 1494, 0, 1070, 2641, 0, 0, 0, 1257, 1015, 1382, 1998, 0,
    2499, 2504, 2416, 0, 1262, 1258, 0, 0, 0, 1728, 0, 2482, 1184, 1783, 1708, 1334, 1568, 1064, 0, 2626, 1218, 1171, 1095, 0, 1051, 1155, 0, 1335, 2021, 1287, 0, 1966, 0, 2291, 2452, 1522, 1490, 0, 0, 2623, 0, 1485, 1132,
    1046, 0, 2116, 0, 1489, 0, 2268, 1876, 0, 2065, 0, 0, 2270, 0, 2439, 1085, 2357, 0, 0, 0, 1201, 1457, 1496, 2402, 1595, 1320, 2263, 0, 1049, 1872, 2397, 0, 2393, 2497, 1920, 1683, 2527, 1732, 2349, 0, 2552, 1115, 0, 0,
    0, 1717, 2521, 0, 1552, 0, 1357, 1609, 1756, 1136, 0, 2446, 2380, 2443, 0, 1840, 2670, 0, 0, 2130, 2464, 1527, 1887, 0, 2639, 2532, 1144, 1181, 2094, 2503, 0, 0, 0, 2294, 0, 2519, 0, 1243, 1033, 0, 0, 1088, 0, 2284,
    1004, 1917, 1659, 2653, 2375, 1772, 0, 1827, 1755, 0, 0, 2649, 1022, 0, 1404, 1501, 0, 2544, 2410, 1084, 2627, 1233, 1832, 0, 0, 1703, 0, 2246, 1292, 2296, 1186, 2572, 0, 1150, 0, 2537, 2299, 1112, 2172, 0, 1300, 0,
    2458, 1528, 2377, 1941, 1430, 0, 0, 0, 2511, 2580, 0, 0, 0, 0, 0, 1191, 1250, 1586, 1378, 1793, 2666, 2386, 2140, 0, 0, 1386, 2444, 2621, 1610, 0, 1555, 2669, 2004, 1238, 0, 0, 1453, 1113, 2563, 1143, 1189, 1432, 2301,
    1021, 1370, 1239, 0, 1435, 1234, 1001, 2275, 1000, 1866, 1744, 1934, 1502, 0, 0, 1123, 1164, 0, 0, 2248, 0, 1212, 0, 1160, 2566, 1995, 0, 0, 0, 1541, 0, 2489, 2213, 2302, 1082, 2084, 0, 1128, 1244, 0, 2297, 0, 1643, 0,
    2250, 0, 0, 0, 1203, 2371, 1321, 0, 0, 0, 1766, 2671, 2508, 1303, 1037, 0, 1291, 1503, 1438, 2541, 2423, 0, 1279, 2058, 2573, 1590, 1482, 1372, 2419, 2309, 2188, 1041, 2334, 1419, 2550, 2597, 0, 2211, 0, 2179, 0, 0,
    2399, 1822, 0, 0, 1223, 2603, 0, 2362, 0, 2549, 0, 2589, 1153, 0, 0, 1633, 1350, 0, 0, 0, 2186, 0, 2137, 1520, 0, 2429, 1506, 1034, 0, 1582, 0, 0, 2557, 1105, 0, 2313, 0, 1363, 1016, 2436, 0, 0, 0, 2585, 1055, 1618,
    1035, 2505, 0, 0, 1417, 1114, 0, 1359, 0, 2047, 3148, 2124, 0, 2149, 2318, 2319, 1799, 0, 1654, 0, 0, 0, 2472, 2704, 1821, 3156, 1958, 1592, 2667, 0, 0, 1938, 3373, 1944, 2438, 0, 0, 2950, 2112, 2978, 1760, 1716, 0,
    2883, 2897, 3048, 2963, 2019, 0, 1762, 3137, 0, 2396, 0, 1922, 0, 3285, 2009, 2830, 2049, 2145, 0, 2056, 3210, 2104, 2138, 0, 0, 1730, 0, 1623, 3178, 2178, 2764, 0, 2952, 2226, 0, 0, 0, 2752, 2251, 2252, 3389, 1657,
    3336, 0, 1679, 0, 0, 0, 0, 1838, 0, 2810, 3001, 0, 2181, 0, 1557, 3019, 2736, 2838, 0, 2765, 2771, 3250, 1796, 2617, 0, 0, 0, 1970, 2925, 0, 1815, 2805, 2909, 2700, 3254, 1948, 1750, 1655, 0, 3316, 2198, 2921, 3084, 0,
    2737, 2800, 1864, 0, 0, 2154, 3089, 3108, 2867, 2024, 0, 2064, 2935, 0, 1988, 0, 3045, 0, 3188, 2940, 2083, 0, 1801, 1667, 0, 3343, 2818, 1964, 3133, 0, 2289, 1962, 1671, 2191, 0, 3252, 1955, 0, 2919, 2520, 2607, 3042,
    1620, 1561, 2038, 2972, 2695, 1833, 0, 0, 1891, 2822, 0, 2177, 0, 0, 0, 2169, 1858, 1811, 3203, 0, 0, 2216, 1571, 1816, 3008, 2536, 1746, 0, 2230, 3061, 2271, 1946, 0, 3299, 2885, 1989, 2088, 2685, 1987, 3122, 0, 2624,
    0, 3283, 1923, 0, 2856, 3121, 0, 0, 2062, 0, 0, 3107, 2985, 1637, 1996, 0, 0, 0, 0, 0, 0, 1666, 2259, 0, 0, 0, 1856, 1747, 2745, 3163, 0, 0, 1900, 1812, 2958, 0, 0, 0, 0, 2136, 0, 0, 2902, 0, 0, 1644, 3087, 1965, 0,
    1889, 3039, 0, 0, 2005, 1890, 2238, 3377, 0, 2161, 1808, 3301, 2070, 2788, 0, 2966, 0, 2920, 3289, 0, 2011, 2405, 1978, 2864, 0, 0, 2767, 0, 1968, 1591, 2615, 0, 0, 2001, 1735, 1614, 2652, 2433, 2055, 3367, 3139, 2965,
    2168, 0, 1863, 2037, 1570, 0, 0, 0, 2200, 2183, 0, 1972, 1829, 0, 0, 0, 2223, 2604, 0, 2646, 0, 0, 2100, 0, 2663, 2129, 2932, 2711, 0, 0, 1589, 2051, 2173, 0, 0, 2786, 0, 3280, 1611, 2071, 1653, 3086, 3180, 0, 2234, 0,
    1849, 3353, 2202, 0, 2918, 3306, 0, 3110, 1719, 0, 2184, 0, 0, 3350, 2763, 1839, 2196, 2558, 0, 2789, 2406, 2962, 0, 3236, 2901, 0, 0, 2863, 2529, 0, 2345, 1770, 3238, 2879, 2089, 2845, 1928, 2449, 3262, 1908, 2040, 0,
    0, 0, 3390, 0, 0, 3360, 3216, 1779, 0, 3191, 2000, 0, 1880, 0, 3251, 0, 3229, 2560, 2827, 0, 2031, 0, 0, 2535, 2023, 0, 0, 2712, 0, 0, 0, 2803, 0, 0, 2565, 0, 1624, 2082, 2265, 1781, 2093, 1992, 2160, 0, 2693, 3044,
    3007, 0, 3352, 2780, 3960, 0, 3052, 0, 2814, 0, 2445, 0, 2888, 0, 3070, 0, 0, 2754, 2673, 0, 2412, 3788, 3152, 0, 2809, 2355, 3493, 0, 2927, 2260, 3643, 3596, 0, 3988, 3403, 0, 2568, 2656, 3832, 0, 2744, 2970, 0, 3546,
    2983, 2882, 0, 3627, 2781, 0, 3047, 2874, 2801, 3102, 0, 2881, 0, 0, 0, 3598, 2761, 2338, 2366, 3970, 3823, 0, 0, 0, 0, 2715, 2478, 0, 2891, 2866, 0, 2875, 0, 2317, 3879, 2692, 3972, 3022, 3457, 3576, 3870, 0, 2735,
    3653, 2601, 2310, 2341, 0, 2525, 0, 0, 3769, 2342, 3946, 3247, 0, 0, 0, 3825, 3581, 3905, 2678, 2723, 3913, 3771, 3125, 0, 2576, 0, 2512, 2606, 3130, 0, 0, 0, 3124, 4011, 0, 0, 3265, 0, 2367, 2727, 3738, 2660, 0, 2353,
    3762, 0, 0, 2699, 2331, 0, 3741, 3056, 2683, 3082, 3155, 3281, 2392, 3984, 3751, 3707, 2417, 0, 3941, 2917, 3801, 2647, 0, 3672, 2295, 3357, 3895, 0, 3782, 3038, 2998, 0, 2339, 2996, 3994, 3928, 0, 0, 2994, 2622, 3404,
    3951, 3101, 0, 0, 3012, 3821, 3518, 3209, 0, 2454, 3304, 3822, 3331, 0, 0, 0, 2614, 2522, 3702, 2748, 2374, 0, 3945, 0, 3912, 3594, 0, 2726, 2750, 3584, 3611, 0, 2620, 3033, 2730, 2720, 2280, 3858, 2442, 0, 3277, 2687,
    3408, 3172, 2747, 0, 2982, 3401, 0, 3415, 2281, 3560, 0, 3954, 2611, 2492, 3785, 3753, 0, 0, 3639, 3463, 2354, 3723, 3324, 0, 3330, 0, 3967, 3637, 2825, 2591, 2404, 2516, 2363, 3157, 3851, 0, 2350, 0, 2703, 0, 0, 0, 0,
    2567, 3418, 0, 2378, 0, 0, 0, 0, 2385, 3020, 3904, 2955, 0, 3601, 0, 3892, 3218, 3313, 2274, 0, 2312, 0, 0, 2943, 3636, 3791, 2484, 0, 0, 3423, 2608, 2283, 0, 2540, 2514, 0, 3497, 0, 2716, 3413, 2411, 3641, 0, 3840, 0,
    3776, 2276, 3436, 0, 0, 2893, 2719, 3745, 2462, 0, 3716, 0, 0, 3690, 0, 0, 0, 2844, 0, 2839, 3366, 2836, 3999, 3703, 2332, 3379, 0, 0, 3293, 3920, 2675, 2432, 3256, 0, 3633, 2851, 0, 3868, 0, 0, 3501, 0, 2337, 2941,
    3841, 2756, 3114, 3720, 0, 3976, 0, 3991, 0, 0, 0, 0, 2880, 3168, 0, 3537, 0, 2835, 2500, 0, 0, 2407, 0, 2674, 2382, 3128, 2725, 2282, 0, 3072, 0, 2681, 0, 3730, 3977, 2813, 0, 0, 0, 3561, 2437, 0, 3103, 0, 0, 3715,
    3417, 3319, 0, 2689, 3979, 3050, 0, 3096, 3962, 0, 0, 3295, 3091, 0, 3312, 2815, 3630, 2364, 0, 2582, 2496, 3612, 2372, 3679, 3079, 3491, 0, 0, 3471, 3074, 4009, 0, 0, 0, 2848, 2728, 3063, 0, 3337, 0, 2461, 2373, 3878,
    2594, 0, 3705, 0, 3023, 3553, 3512, 0, 3646, 3699, 0, 2455, 2447, 0, 2794, 2784, 0, 3498, 3046, 0, 2790, 3500, 3965, 2394, 0, 0, 0, 2287, 0, 2539, 0, 0, 3763, 3217, 0, 0, 0, 0, 2247, 3817, 0, 0, 2697, 3845, 3215, 2816,
    2262, 2922, 3889, 0, 0, 3734, 3664, 2479, 0, 0, 3305, 0, 3034, 0, 3764, 3200, 2890, 3566, 0, 0, 0, 3600, 2308, 4005, 2583, 3950, 3362, 0, 0, 0, 3773, 3593, 2384, 0, 3296, 2638, 0, 3794, 0, 3294, 0, 3780, 3755, 0, 3171,
    3348, 3557, 2426, 0, 3806, 0, 0, 3433, 2854, 2300, 3341, 3224, 0, 3949, 3154, 2635, 3143, 2948, 0, 3508, 3592, 3241, 0, 3212, 0, 3747, 0, 3428, 2645, 0, 0, 3473, 3514, 3327, 3781, 2610, 0, 2619, 0, 3917, 3222, 0, 0, 0,
    3446, 0, 2773, 0, 3448, 2343, 2643, 2401, 3969, 2356, 0, 3009, 0, 3974, 0, 0, 0, 2625, 0, 0, 2798, 0, 3326, 3587, 3495, 0, 3487, 0, 3989, 3613, 0, 0, 2887, 0, 0, 2578, 2817, 0, 2451, 0, 2293, 0, 0, 3597, 2517, 3944,
    3434, 0, 3005, 3195, 3078, 3190, 3935, 3796, 2441, 0, 2510, 3394, 3545, 2857, 3166, 2592, 0, 3902, 0, 3629, 0, 3081, 2949, 0, 0, 2361, 0, 3363, 3068, 0, 3656, 0, 3927, 2911, 0, 3267, 3234, 3714, 0, 2913, 2859, 0, 0,
    3538, 0, 2322, 3105, 0, 3786, 0, 3211, 0, 2391, 3772, 3554, 0, 0, 3201, 3915, 2600, 0, 2677, 2588, 0, 0, 0, 2831, 0, 0, 2634, 0, 3182, 3318, 0, 0, 2997, 2538, 3943, 0, 0, 0, 0, 2269, 0, 0, 0, 2506, 3628, 3002, 0, 0,
    3559, 0, 3409, 3505, 0, 0, 0, 2320, 2631, 3795, 0, 4345, 3302, 4077, 0, 0, 0, 0, 0, 2894, 0, 2709, 2846, 4279, 4173, 0, 2889, 3384, 4083, 4331, 3761, 2971, 0, 2896, 0, 3067, 2933, 4149, 3696, 0, 0, 2961, 4465, 0, 4258,
    4349, 3228, 0, 3742, 4447, 0, 3208, 3291, 0, 2979, 0, 4472, 0, 4084, 0, 0, 0, 4413, 3968, 3245, 3535, 3249, 4384, 4027, 0, 0, 3522, 0, 0, 0, 2757, 0, 0, 0, 4157, 4075, 2908, 0, 0, 0, 0, 4193, 0, 3666, 3095, 0, 3232,
    4487, 4318, 0, 0, 4280, 0, 0, 4055, 4205, 0, 0, 4329, 4306, 3271, 4273, 4436, 0, 3092, 3521, 2701, 4386, 3269, 4311, 2968, 3127, 4072, 3131, 3017, 0, 0, 3582, 3385, 0, 0, 3220, 3922, 4483, 0, 3116, 0, 3233, 3987, 0,
    4459, 2853, 0, 0, 3492, 3453, 4312, 4153, 3689, 0, 4062, 4419, 4254, 0, 0, 4190, 0, 4087, 3447, 3783, 3036, 3334, 0, 3748, 0, 4213, 0, 4366, 3303, 2718, 4439, 4433, 4348, 4248, 0, 4160, 3115, 3345, 0, 4411, 3202, 0,
    3382, 2898, 3060, 4155, 0, 0, 4183, 3173, 4325, 3618, 4338, 4113, 0, 0, 3588, 0, 4159, 2758, 4469, 4050, 0, 0, 2778, 3504, 0, 2876, 4372, 3661, 3268, 3573, 0, 0, 0, 3221, 3187, 2872, 0, 2706, 3288, 2734, 0, 3177, 2945,
    0, 0, 4106, 4185, 4035, 4422, 0, 4204, 0, 2877, 3088, 3274, 3625, 4268, 4435, 0, 3568, 0, 0, 4396, 3854, 0, 4049, 3614, 4128, 2722, 3378, 3310, 3083, 3739, 4314, 3011, 0, 0, 2956, 2916, 4251, 2907, 0, 2973, 4210, 2705,
    0, 4233, 3118, 4383, 4054, 0, 4115, 0, 4261, 2762, 0, 0, 3321, 0, 0, 4034, 4095, 3586, 0, 4099, 3162, 4267, 3470, 0, 0, 0, 0, 4012, 2829, 4326, 0, 0, 4481, 4171, 4184, 3090, 0, 0, 0, 4180, 0, 0, 0, 4371, 0, 3525, 2990,
    0, 4139, 0, 4196, 0, 3420, 4145, 0, 3119, 4256, 0, 2865, 3000, 0, 3112, 0, 2821, 0, 0, 0, 0, 0, 0, 3328, 3066, 2987, 0, 0, 0, 3024, 4186, 0, 2910, 4442, 4359, 4441, 0, 3872, 3881, 3054, 0, 3957, 0, 3161, 4332, 4045,
    4453, 2802, 3631, 0, 2812, 3430, 0, 0, 2984, 4024, 3226, 3540, 0, 4063, 2820, 0, 2904, 4076, 3198, 4221, 0, 0, 0, 0, 3412, 2806, 3142, 3170, 0, 0, 0, 0, 2770, 4067, 2783, 3344, 3186, 0, 0, 2977, 4333, 4147, 0, 3197,
    3235, 2834, 3536, 0, 2903, 3339, 0, 2696, 0, 0, 2957, 0, 4401, 3193, 3391, 3298, 4238, 4385, 0, 0, 2826, 0, 0, 0, 0, 3205, 0, 4474, 4158, 4327, 4368, 4126, 0, 4088, 0, 0, 3149, 0, 4216, 4169, 2852, 2858, 2739, 0, 2777,
    0, 4361, 0, 0, 0, 4163, 2713, 0, 4409, 0, 0, 0, 0, 4122, 2975, 3021, 4484, 0, 4023, 3153, 0, 4108, 0, 4040, 0, 2923, 0, 0, 3622, 0, 0, 0, 2884, 4438, 4330, 0, 0, 4112, 0, 0, 4144, 4232, 3014, 4284, 2759, 0, 3728, 0, 0,
    0, 4317, 4310, 3109, 2753, 0, 3729, 4282, 0, 4290, 3942, 4179, 4374, 4466, 3158, 0, 0, 2947, 0, 0, 2832, 4150, 4104, 0, 4417, 0, 4096, 3308, 0, 2942, 2779, 4309, 0, 4315, 4364, 0, 0, 2871, 2782, 0, 3349, 0, 3240, 0,
    4468, 3006, 4463, 3509, 0, 4166, 4376, 0, 3323, 2841, 4046, 0, 0, 0, 0, 4048, 3297, 0, 4224, 4301, 0, 0, 2824, 3885, 3368, 3290, 2869, 2772, 4203, 0, 3214, 3181, 2847, 4432, 4201, 2900, 4328, 0, 3732, 0, 0, 2679, 0,
    3075, 4393, 4241, 3132, 0, 2915, 3445, 3253, 2738, 0, 2755, 4339, 3258, 0, 3026, 3055, 4026, 3071, 0, 0, 4320, 0, 2819, 0, 4117, 3515, 2708, 3273, 0, 3028, 0, 4235, 2840, 0, 0, 4006, 0, 2999, 0, 0, 0, 0, 0, 3179, 3997,
    0, 4324, 3097, 4093, 2795, 3671, 4470, 4629, 0, 0, 4680, 4586, 0, 4774, 0, 0, 3844, 3746, 4660, 3978, 3450, 0, 4501, 4579, 0, 4496, 0, 3659, 3606, 4658, 4495, 0, 4504, 3849, 0, 0, 0, 0, 3736, 3929, 4682, 3934, 3624,
    3578, 0, 0, 4715, 3648, 3481, 0, 0, 0, 4622, 4460, 4773, 3527, 3750, 0, 4563, 4784, 3770, 0, 0, 0, 4769, 3499, 4726, 0, 3462, 3754, 3395, 4515, 0, 0, 0, 0, 3410, 3440, 0, 0, 3534, 3814, 0, 4787, 0, 4536, 4010, 4702,
    3660, 3901, 0, 4488, 3663, 0, 4782, 0, 0, 3897, 0, 3604, 4260, 3847, 0, 0, 0, 3863, 3570, 4266, 3650, 4605, 3986, 4490, 4631, 0, 0, 3839, 4525, 4437, 4779, 3812, 4625, 3626, 0, 4264, 4686, 0, 0, 0, 4578, 0, 4608, 4632,
    3692, 0, 0, 0, 4580, 3866, 3697, 4602, 3778, 0, 3419, 3896, 0, 0, 3524, 0, 3562, 4485, 3461, 3809, 3575, 3552, 0, 4672, 3831, 0, 0, 3924, 4521, 0, 3820, 0, 3677, 0, 3406, 4527, 0, 4679, 4539, 4675, 3886, 3683, 4532,
    4552, 3565, 3678, 3605, 3721, 4533, 0, 0, 3532, 0, 4530, 3468, 0, 4710, 3694, 0, 0, 0, 0, 3953, 0, 3947, 3609, 3482, 4718, 0, 0, 4729, 3642, 0, 0, 3542, 4517, 4741, 3819, 0, 0, 4498, 4689, 3756, 0, 0, 3937, 0, 0, 0,
    4725, 0, 4638, 0, 3867, 3645, 0, 3993, 4720, 0, 3797, 4665, 0, 3964, 0, 4742, 4323, 0, 4693, 0, 3550, 0, 0, 3638, 4565, 4641, 3529, 0, 3700, 4538, 3426, 0, 4107, 3652, 4709, 0, 4130, 4627, 4114, 3665, 3615, 4706, 4657,
    0, 0, 3488, 0, 0, 4669, 0, 4543, 3405, 3478, 0, 3882, 4559, 3869, 4506, 0, 0, 0, 0, 3884, 0, 4763, 4508, 4751, 0, 4611, 4650, 0, 0, 4513, 3938, 4708, 4589, 4694, 4664, 3486, 4775, 4628, 3906, 3877, 3496, 3523, 0, 3632,
    3908, 0, 3876, 3475, 0, 3982, 4446, 0, 4244, 4008, 3567, 3673, 3810, 3955, 3485, 3860, 3411, 3735, 3777, 0, 0, 4789, 4553, 3569, 3973, 4781, 0, 0, 4757, 4534, 3393, 0, 0, 3549, 3427, 4788, 0, 0, 0, 0, 0, 4648, 0, 0,
    3725, 4476, 3827, 4717, 4582, 3909, 0, 3544, 4610, 3811, 4566, 4635, 3687, 3585, 4486, 3887, 4654, 3925, 0, 4551, 0, 4640, 0, 0, 3647, 3449, 3798, 3494, 4765, 0, 4540, 0, 4690, 0, 3963, 0, 4642, 3621, 0, 4732, 0, 0,
    3793, 4678, 0, 0, 4568, 4649, 4752, 0, 3834, 0, 3556, 0, 3444, 0, 0, 0, 3899, 0, 3528, 0, 4620, 3607, 0, 0, 0, 0, 0, 4449, 0, 0, 4519, 3952, 3548, 0, 3616, 3489, 4124, 3859, 3547, 0, 3726, 3724, 0, 0, 4518, 4321, 3431,
    0, 4428, 0, 0, 4507, 3737, 4644, 4677, 0, 0, 4767, 3517, 4060, 4754, 0, 3921, 0, 3424, 3888, 0, 3919, 3577, 4013, 0, 3438, 0, 3808, 4759, 4360, 4707, 4671, 0, 4596, 3676, 4745, 3510, 3842, 4156, 4373, 3474, 4098, 4859,
    4118, 4849, 0, 0, 0, 4037, 4032, 4667, 4219, 0, 0, 4029, 0, 4606, 4039, 4839, 4285, 4452, 4293, 0, 0, 4878, 4836, 4300, 4932, 4078, 4623, 4214, 4445, 4431, 4817, 4167, 0, 0, 0, 4123, 0, 4174, 4911, 0, 4192, 0, 4181,
    4187, 4344, 4793, 4092, 0, 4257, 4177, 4389, 0, 4874, 4278, 0, 4822, 4739, 4921, 0, 4809, 0, 4378, 4182, 4337, 0, 4894, 4724, 4825, 0, 4283, 0, 0, 0, 4065, 4897, 4252, 4369, 0, 4405, 0, 0, 0, 0, 0, 4799, 4889, 4760,
    4882, 4135, 4030, 4143, 0, 4363, 0, 4870, 4674, 4018, 0, 0, 4303, 4796, 4696, 4915, 0, 4768, 0, 4480, 0, 0, 0, 0, 0, 4146, 0, 0, 4116, 4503, 0, 4137, 0, 4367, 4296, 4929, 0, 0, 4928, 0, 0, 0, 4801, 4421, 0, 4059, 4516,
    0, 4127, 0, 4265, 4308, 4014, 0, 4119, 4138, 4854, 0, 4370, 0, 0, 4230, 4885, 4380, 4253, 4395, 0, 4454, 4924, 0, 0, 4356, 4406, 4297, 0, 0, 4898, 4375, 0, 0, 4270, 4036, 0, 4025, 0, 0, 4738, 4305, 4239, 0, 4497, 4851,
    4276, 4841, 4478, 4162, 0, 4585, 4178, 0, 4455, 4402, 4176, 4017, 0, 4047, 4790, 0, 0, 4131, 0, 4891, 4220, 4391, 0, 0, 4246, 4304, 4730, 4591, 0, 4858, 4910, 0, 0, 4094, 0, 0, 4893, 4269, 4477, 4302, 4262, 4195, 0, 0,
    0, 4904, 4053, 4831, 4362, 4206, 0, 4236, 0, 0, 4827, 4556, 4228, 4073, 0, 0, 4209, 4695, 4871, 4398, 0, 0, 4886, 0, 0, 4663, 4546, 0, 4215, 4243, 0, 0, 4482, 0, 0, 0, 4880, 4795, 4294, 4407, 0, 4461, 4857, 4780, 4343,
    4791, 4475, 4576, 4887, 4923, 4292, 0, 4387, 4879, 4458, 4594, 4071, 0, 0, 0, 4061, 4020, 4307, 4895, 0, 4832, 4125, 4756, 4340, 4101, 0, 4066, 0, 0, 4090, 4350, 4336, 4683, 4758, 0, 4535, 4855, 4750, 4590, 4842, 0,
    4574, 4852, 4619, 0, 0, 4838, 4834, 4868, 4930, 4917, 4549, 4942, 4907, 4820, 0, 0, 4933, 0, 4520, 0, 0, 4812, 4938, 4545, 0, 4903, 4557, 0, 4723, 0, 0, 0, 4716, 4778, 0, 4805, 0, 4512, 0, 4804, 4505, 0, 4670, 4797, 0,
    0, 0, 0, 0, 0, 4491, 4909, 4668, 4800, 0, 4633, 4794, 0, 4755, 4698, 4489, 0, 0, 0, 4912, 4916, 0, 0, 4905, 4806, 0, 4584, 4731, 0, 4918, 4542, 0, 0, 0, 4511, 4766, 4749, 0, 4577, 0, 0, 4639, 4735, 4761, 0, 4575, 0,
    4688, 0, 4705, 4555, 4776, 0, 4564, 4653, 0, 0, 0, 0, 4824, 4714, 4867, 0, 4811, 0, 4850, 4699, 4528, 4863, 0, 0, 4592, 4864, 4808, 4873, 0, 0, 4547, 0, 4762, 4645, 4937, 0, 0, 4615, 4612, 4807, 4941, 4514, 4815, 0, 0,
    0, 4925, 4821, 0, 0, 4931, 4810, 4944, 4943, 0, 0, 4950, 0, 0, 4947 ],
    [ 16, 7, 65, 0, 0, 46, 2, 38, 0, 24, 66, 0, 60, 0, 0, 1, 0, 0, 54, 59, 0, 0, 115, 10, 0, 97, 121, 0, 118, 0, 160, 84, 164, 109, 146, 0, 153, 8, 105, 152, 144, 139, 0, 83, 0, 6, 0, 93, 0, 0, 73, 103, 0, 19, 132, 0, 0,
    107, 20, 13, 0, 0, 100, 0, 3, 11, 0, 298, 274, 273, 0, 0, 51, 0, 0, 0, 0, 0, 179, 216, 0, 0, 44, 32, 205, 272, 171, 0, 233, 173, 183, 170, 48, 279, 0, 213, 26, 226, 0, 63, 0, 0, 52, 0, 39, 293, 58, 0, 34, 0, 0, 258, 0,
    177, 23, 0, 0, 29, 0, 184, 27, 190, 194, 0, 281, 211, 332, 297, 193, 0, 0, 55, 270, 289, 0, 305, 0, 0, 42, 0, 316, 0, 0, 41, 187, 35, 292, 0, 290, 169, 218, 40, 37, 0, 260, 329, 189, 239, 286, 31, 0, 256, 0, 33, 0, 277,
    0, 214, 150, 92, 87, 0, 90, 0, 479, 542, 114, 0, 79, 0, 358, 525, 91, 120, 495, 0, 145, 0, 157, 122, 0, 0, 129, 123, 0, 0, 563, 0, 600, 0, 528, 472, 336, 424, 85, 0, 473, 444, 505, 0, 126, 0, 96, 168, 558, 80, 597, 151,
    541, 0, 404, 0, 458, 361, 572, 98, 0, 450, 0, 374, 0, 0, 89, 0, 0, 413, 510, 470, 158, 0, 390, 485, 350, 502, 0, 0, 0, 375, 399, 0, 0, 566, 529, 518, 0, 162, 483, 112, 590, 155, 386, 603, 475, 0, 557, 384, 457, 0, 0,
    133, 560, 86, 70, 69, 0, 418, 166, 0, 94, 508, 125, 0, 0, 509, 414, 159, 498, 0, 134, 149, 0, 147, 106, 0, 420, 526, 128, 68, 0, 0, 0, 547, 0, 0, 136, 468, 0, 0, 461, 0, 400, 537, 0, 0, 432, 141, 0, 0, 522, 451, 0, 551,
    568, 398, 512, 0, 0, 0, 156, 362, 0, 127, 348, 359, 907, 203, 662, 0, 0, 0, 0, 0, 0, 912, 0, 977, 0, 333, 945, 243, 997, 949, 707, 704, 904, 0, 937, 181, 334, 0, 224, 330, 920, 996, 0, 989, 0, 0, 875, 817, 680, 933, 818,
    230, 248, 0, 0, 806, 0, 0, 673, 0, 0, 266, 0, 261, 0, 0, 0, 241, 971, 742, 0, 0, 800, 605, 757, 324, 249, 311, 0, 794, 0, 221, 0, 0, 815, 0, 832, 0, 655, 0, 236, 285, 693, 729, 0, 276, 0, 295, 612, 0, 0, 204, 0, 678, 0,
    0, 964, 0, 0, 315, 0, 847, 901, 623, 0, 695, 0, 610, 775, 0, 0, 208, 0, 0, 0, 620, 771, 228, 320, 703, 932, 0, 0, 841, 267, 223, 0, 739, 309, 0, 782, 0, 0, 860, 0, 306, 0, 238, 961, 202, 207, 834, 263, 0, 885, 0, 175,
    629, 0, 993, 257, 607, 242, 843, 798, 0, 784, 0, 0, 936, 0, 923, 185, 766, 801, 287, 802, 0, 665, 244, 619, 865, 209, 982, 0, 280, 284, 237, 604, 325, 0, 0, 0, 855, 0, 254, 624, 822, 670, 319, 0, 0, 182, 296, 669, 201,
    253, 0, 0, 0, 0, 960, 705, 625, 312, 831, 0, 735, 219, 176, 0, 0, 840, 0, 302, 0, 0, 899, 322, 0, 780, 0, 0, 0, 265, 215, 0, 271, 0, 894, 197, 778, 917, 252, 0, 323, 838, 987, 671, 225, 819, 724, 921, 955, 0, 741, 895,
    663, 684, 773, 0, 0, 0, 0, 935, 902, 825, 259, 0, 870, 0, 785, 0, 906, 217, 638, 0, 199, 874, 0, 262, 511, 396, 1304, 484, 0, 0, 440, 0, 421, 0, 0, 0, 0, 1460, 1370, 503, 448, 0, 1298, 436, 519, 536, 1463, 1036, 0, 480,
    1395, 1381, 1204, 0, 0, 0, 0, 1324, 598, 1138, 1330, 1295, 0, 1088, 1469, 0, 0, 0, 1222, 0, 1487, 0, 1387, 0, 1273, 411, 1508, 0, 0, 0, 1037, 0, 337, 580, 0, 501, 1145, 0, 0, 527, 521, 571, 1361, 381, 1443, 1383, 0, 0,
    426, 0, 371, 0, 0, 0, 581, 0, 1551, 0, 0, 0, 0, 1228, 1224, 415, 1529, 438, 1405, 999, 0, 1015, 1096, 0, 1412, 452, 354, 535, 0, 353, 1368, 0, 0, 0, 1084, 0, 0, 1414, 1259, 1458, 0, 0, 0, 1394, 1010, 1532, 574, 0, 1122,
    1099, 0, 416, 0, 0, 0, 1153, 1125, 540, 1428, 0, 1003, 460, 0, 578, 392, 0, 1031, 1524, 0, 0, 1254, 1018, 0, 1504, 0, 0, 0, 1157, 1154, 397, 0, 0, 1536, 0, 0, 0, 1472, 0, 496, 1209, 1220, 0, 0, 449, 1522, 582, 0, 441, 0,
    1126, 564, 1048, 553, 1344, 463, 0, 489, 594, 1327, 1256, 0, 1057, 0, 1293, 1422, 1135, 402, 0, 1278, 1158, 487, 0, 395, 497, 499, 0, 0, 1073, 378, 0, 1489, 1297, 0, 1552, 1004, 1416, 1483, 407, 0, 370, 373, 573, 0, 0,
    520, 0, 1117, 589, 0, 1425, 0, 0, 0, 538, 409, 0, 474, 0, 1261, 0, 569, 1397, 545, 456, 0, 486, 0, 1375, 1270, 434, 0, 1325, 1400, 1155, 1041, 0, 1252, 516, 1113, 0, 1173, 0, 466, 0, 0, 0, 1121, 504, 0, 1538, 0, 1009,
    592, 1382, 1264, 0, 601, 369, 0, 0, 0, 1454, 0, 1035, 1543, 1470, 0, 477, 0, 888, 887, 0, 1148, 0, 1542, 1202, 562, 579, 0, 0, 1294, 550, 0, 435, 588, 0, 355, 1042, 596, 335, 1408, 1226, 1440, 0, 344, 1207, 0, 1193,
    1316, 565, 0, 1392, 363, 575, 1026, 494, 0, 1348, 1249, 0, 1411, 1190, 0, 1354, 453, 372, 0, 587, 492, 357, 1263, 0, 1523, 0, 0, 1245, 0, 349, 0, 0, 0, 352, 0, 0, 1360, 0, 1214, 576, 1332, 1001, 1189, 1044, 534, 471,
    1482, 1338, 429, 0, 0, 1076, 1328, 0, 1341, 391, 0, 0, 0, 1215, 1462, 346, 0, 0, 0, 0, 506, 0, 1194, 1248, 1101, 570, 1386, 366, 0, 1024, 1236, 482, 0, 1134, 364, 351, 0, 697, 0, 957, 0, 738, 812, 1821, 1767, 2065, 0,
    869, 722, 1137, 0, 2201, 0, 699, 0, 0, 749, 1720, 0, 0, 0, 1999, 991, 0, 922, 2060, 1652, 0, 2100, 744, 0, 1628, 0, 881, 627, 660, 1706, 1053, 2145, 852, 905, 1677, 959, 0, 0, 0, 779, 1960, 1567, 0, 0, 1039, 2183, 0,
    1921, 789, 0, 0, 0, 2109, 1557, 0, 1906, 1666, 1721, 1647, 1839, 0, 0, 1789, 1196, 805, 0, 0, 967, 0, 0, 0, 0, 0, 2139, 0, 712, 1559, 2204, 1814, 643, 2246, 1778, 0, 0, 0, 0, 0, 700, 1623, 0, 727, 0, 986, 1938, 1653, 0,
    2224, 1560, 0, 0, 0, 1930, 0, 2057, 856, 2242, 1973, 0, 824, 0, 0, 0, 864, 726, 2120, 0, 734, 777, 0, 1844, 0, 1983, 1535, 0, 2159, 995, 793, 0, 1011, 639, 0, 0, 0, 0, 0, 0, 666, 1961, 2161, 890, 1714, 2053, 2136, 0,
    733, 756, 851, 0, 755, 797, 0, 2128, 0, 0, 0, 2121, 1868, 1915, 2133, 1733, 2199, 2068, 0, 0, 858, 0, 0, 2207, 1860, 1836, 0, 1937, 2003, 2023, 1869, 1901, 2083, 2050, 0, 1594, 958, 929, 2077, 1571, 915, 984, 0, 1072,
    1649, 1478, 1739, 0, 1952, 893, 0, 632, 0, 0, 913, 0, 767, 0, 0, 0, 1786, 954, 975, 0, 1396, 0, 1896, 768, 0, 648, 0, 692, 1746, 909, 1812, 691, 0, 0, 1850, 0, 2041, 0, 0, 992, 1959, 0, 2107, 1616, 0, 0, 0, 0, 943, 1608,
    0, 985, 926, 0, 0, 854, 0, 748, 1724, 787, 0, 0, 716, 0, 836, 1893, 938, 872, 0, 2185, 1713, 1717, 0, 846, 1684, 2085, 654, 0, 2164, 0, 1840, 796, 2171, 0, 0, 0, 0, 0, 0, 1935, 1918, 0, 1514, 2189, 2165, 0, 791, 898,
    641, 1808, 809, 622, 0, 0, 0, 1932, 0, 606, 0, 1764, 1516, 2116, 0, 0, 0, 1663, 2118, 1848, 0, 916, 2114, 0, 2149, 1580, 0, 1894, 1693, 637, 849, 0, 786, 968, 1784, 640, 0, 956, 0, 1904, 1606, 0, 1761, 963, 1727, 2052,
    970, 0, 1640, 781, 1816, 0, 2063, 925, 0, 0, 1703, 1621, 1863, 931, 0, 0, 1982, 2073, 0, 952, 672, 0, 2228, 0, 0, 1953, 1781, 708, 0, 618, 2172, 2176, 0, 0, 845, 1643, 0, 2080, 0, 1772, 631, 871, 675, 0, 0, 988, 652,
    2227, 1587, 0, 2223, 919, 2212, 721, 630, 1217, 839, 0, 0, 850, 1668, 1811, 1763, 1726, 696, 0, 1467, 908, 0, 2143, 928, 702, 0, 715, 0, 813, 0, 0, 0, 0, 1675, 792, 0, 2186, 827, 1445, 0, 736, 2173, 0, 0, 0, 0, 0, 0,
    1613, 0, 2150, 0, 910, 0, 1773, 674, 1820, 1426, 0, 0, 0, 0, 1498, 1648, 1976, 2098, 879, 2108, 1475, 0, 717, 1569, 617, 0, 976, 626, 2238, 0, 0, 1407, 1687, 644, 883, 0, 764, 0, 0, 1456, 0, 0, 1198, 2018, 1624, 0, 962,
    814, 0, 0, 0, 650, 0, 808, 1925, 1556, 1568, 2231, 2007, 2043, 1954, 1705, 1450, 1741, 2093, 1842, 0, 0, 751, 0, 2217, 0, 656, 1963, 0, 2104, 1792, 0, 1289, 0, 1307, 0, 2001, 0, 2214, 0, 772, 940, 745, 0, 0, 1997, 0,
    694, 1890, 0, 723, 2006, 0, 1131, 760, 2125, 867, 0, 1892, 0, 892, 882, 1998, 0, 0, 1832, 0, 0, 2066, 686, 811, 0, 1698, 2092, 1491, 1062, 1984, 1085, 1106, 2409, 0, 0, 2522, 0, 2583, 1050, 1492, 1459, 0, 1192, 0, 2126,
    1638, 1598, 0, 2478, 2290, 2013, 1320, 2600, 1629, 1933, 2094, 1985, 1661, 1389, 0, 0, 0, 0, 0, 2451, 1188, 0, 0, 0, 1575, 0, 2293, 0, 2314, 1633, 0, 1685, 1335, 0, 1246, 0, 1771, 2579, 0, 1436, 0, 0, 1240, 0, 0, 0, 0,
    1352, 2016, 1097, 1480, 2105, 1664, 1917, 1033, 1582, 0, 0, 2384, 1603, 2236, 0, 2240, 0, 1574, 2266, 1343, 0, 0, 1376, 0, 2028, 1966, 1067, 1451, 1197, 0, 0, 1028, 1103, 2255, 0, 0, 2321, 2540, 1994, 2357, 1586, 2467,
    1312, 1626, 0, 1065, 0, 1401, 2360, 2446, 2398, 0, 2619, 0, 1421, 0, 1043, 0, 0, 0, 2630, 0, 0, 1271, 1605, 0, 1468, 2305, 2616, 2179, 0, 1732, 1323, 0, 2454, 2406, 1725, 1554, 0, 2353, 1934, 0, 1351, 1857, 1497, 1038,
    0, 0, 2537, 0, 2396, 2072, 1267, 1149, 2427, 2278, 1268, 0, 2595, 1019, 1066, 0, 1769, 1255, 1697, 1404, 1339, 0, 0, 0, 2642, 1692, 1168, 0, 2533, 2316, 0, 2279, 1199, 2308, 1499, 2605, 0, 1803, 0, 1225, 0, 0, 1911, 0,
    1783, 1903, 0, 0, 0, 0, 2636, 2304, 0, 0, 1337, 0, 1403, 1306, 2190, 0, 1006, 0, 1723, 2618, 1610, 1380, 1442, 0, 0, 1898, 0, 1090, 0, 2661, 1367, 0, 1751, 1329, 0, 1213, 2324, 2586, 1071, 0, 2219, 1512, 2067, 0, 2525,
    2344, 0, 0, 0, 2380, 0, 0, 1744, 0, 1807, 0, 1805, 1296, 1967, 0, 1402, 1227, 1862, 1087, 0, 1345, 2623, 0, 2027, 1444, 1005, 0, 2588, 0, 0, 0, 2192, 1956, 0, 2264, 0, 1547, 2413, 2235, 2594, 1178, 0, 2329, 1068, 1277,
    2232, 1501, 2252, 1128, 0, 2466, 0, 1314, 0, 1231, 2477, 0, 2590, 1939, 0, 0, 1704, 2424, 2381, 1177, 2404, 1813, 1353, 0, 0, 0, 2534, 1165, 1183, 0, 0, 0, 0, 0, 0, 0, 0, 2358, 2490, 2641, 0, 2174, 2558, 2599, 0, 0, 0,
    2411, 2499, 1530, 2416, 1540, 1262, 1322, 0, 1219, 0, 1776, 2389, 2482, 1184, 0, 1752, 1334, 0, 1064, 2259, 0, 2465, 2015, 1749, 0, 2298, 0, 1166, 0, 1627, 1287, 2137, 0, 1056, 0, 0, 0, 1490, 0, 2539, 0, 1931, 1110,
    1929, 1302, 1583, 1701, 1286, 0, 1180, 1102, 1854, 2229, 0, 0, 2337, 2270, 2631, 0, 0, 0, 0, 0, 2134, 1201, 1366, 1496, 0, 1828, 0, 2263, 1237, 1049, 1146, 2397, 1509, 2393, 2497, 1646, 1809, 2527, 0, 2349, 0, 2552,
    1115, 2366, 0, 1452, 0, 0, 0, 0, 0, 1357, 1130, 1558, 1585, 2084, 0, 0, 2443, 0, 0, 2670, 2646, 1659, 0, 2464, 1527, 1544, 1023, 0, 1518, 2480, 1181, 0, 0, 1533, 1494, 0, 2294, 2603, 0, 2433, 1579, 0, 1910, 1622, 0,
    1479, 2284, 0, 0, 0, 1182, 2648, 0, 0, 1819, 1645, 0, 0, 2649, 2254, 0, 0, 0, 2162, 0, 2410, 0, 0, 1233, 0, 1495, 2484, 0, 0, 2155, 2570, 0, 1186, 0, 1340, 1150, 2265, 0, 0, 1112, 0, 0, 1027, 2674, 2458, 1347, 2377,
    1007, 1550, 1793, 1170, 0, 2511, 0, 1712, 1358, 2639, 0, 0, 1191, 2420, 0, 1378, 0, 2666, 1185, 1986, 1272, 0, 0, 0, 2621, 0, 2576, 1555, 1500, 1584, 2379, 0, 2529, 1453, 0, 1030, 2507, 0, 2562, 1511, 1625, 0, 1239,
    1455, 1061, 2633, 0, 2275, 2328, 1317, 2205, 1308, 2655, 1313, 2417, 1123, 1164, 0, 0, 0, 1537, 1573, 2341, 1160, 0, 2144, 2441, 0, 1167, 1951, 0, 1151, 1919, 2302, 1082, 0, 0, 0, 1410, 2130, 1040, 2320, 0, 2645, 1319,
    1438, 2635, 0, 2547, 2371, 2047, 2638, 2355, 0, 1133, 0, 1147, 2036, 0, 1275, 1291, 2311, 0, 2541, 0, 0, 1279, 1371, 1429, 1882, 0, 1372, 0, 0, 1690, 0, 0, 2658, 1054, 0, 1266, 1424, 2624, 0, 1290, 1765, 2330, 1827,
    2312, 2634, 2390, 0, 0, 0, 1169, 2549, 1013, 0, 0, 1086, 2115, 0, 1176, 0, 0, 0, 0, 1393, 0, 1520, 0, 0, 1506, 2448, 1791, 0, 2368, 0, 1391, 1105, 2461, 0, 1388, 1363, 1940, 2650, 1493, 1841, 0, 2585, 1834, 1634, 0,
    1464, 0, 1636, 2644, 1114, 2520, 2387, 0, 1089, 0, 2383, 2867, 0, 0, 1843, 2928, 2032, 1654, 0, 3038, 2975, 1907, 2684, 0, 0, 1958, 1830, 2054, 1639, 0, 0, 3373, 1944, 2542, 0, 0, 2950, 2112, 0, 3196, 1716, 1738, 0, 0,
    3365, 0, 2019, 2910, 2861, 3137, 2871, 2545, 1578, 3100, 2342, 1600, 2009, 0, 3013, 0, 1913, 3383, 3210, 0, 2138, 3115, 1758, 1688, 2388, 0, 1740, 2924, 0, 2166, 2193, 3374, 1602, 0, 1736, 0, 2629, 0, 2146, 1657, 0, 0,
    1787, 0, 2711, 3274, 2113, 1838, 2191, 0, 3001, 2858, 3333, 3162, 0, 1943, 0, 2838, 3251, 2127, 2292, 2905, 1796, 2593, 3109, 3084, 0, 1970, 0, 2744, 2555, 1700, 0, 2157, 0, 1660, 1878, 3246, 1669, 0, 2662, 0, 0, 3301,
    1974, 0, 2221, 3377, 2898, 2154, 3089, 3106, 0, 0, 3042, 2064, 0, 2095, 1800, 1859, 0, 2248, 1632, 2940, 0, 2244, 2306, 1899, 2195, 0, 0, 1964, 3133, 3132, 1711, 1962, 1671, 0, 2921, 0, 3204, 0, 1861, 0, 1696, 0, 2823,
    1561, 2038, 1888, 2559, 1833, 0, 0, 1891, 2119, 2880, 3270, 2078, 0, 3118, 3120, 1858, 0, 0, 1715, 0, 3354, 0, 0, 0, 2012, 0, 0, 0, 3263, 0, 3237, 2810, 2131, 2746, 1989, 2560, 0, 1670, 0, 2218, 0, 0, 1593, 3138, 0,
    1695, 0, 3306, 0, 2062, 2966, 2764, 2225, 0, 3065, 1996, 1909, 1846, 1662, 0, 3060, 3156, 0, 0, 3288, 2565, 0, 2988, 1851, 1577, 3163, 2002, 0, 1900, 0, 2044, 2863, 3256, 2778, 3121, 0, 1879, 0, 0, 3181, 0, 3227, 0,
    1965, 0, 1889, 0, 0, 3170, 2724, 0, 0, 0, 2101, 0, 0, 0, 2070, 0, 3249, 0, 2902, 0, 3289, 3045, 2741, 2243, 3076, 1564, 0, 2652, 1795, 2839, 1968, 2850, 2097, 2739, 0, 0, 1735, 1867, 0, 0, 1709, 3367, 1927, 1658, 2168,
    2271, 0, 3387, 2289, 0, 2153, 0, 2200, 0, 3148, 1972, 3062, 0, 2352, 0, 0, 1883, 2412, 2444, 2897, 2103, 0, 0, 2474, 3358, 2932, 0, 2866, 2048, 2787, 2676, 0, 2872, 0, 2091, 3014, 0, 1611, 3176, 0, 3278, 1566, 0, 2234,
    1788, 3164, 1823, 3364, 1853, 3192, 0, 2345, 1835, 1719, 0, 3307, 0, 1884, 1581, 0, 0, 2010, 0, 1742, 0, 0, 2962, 3116, 0, 0, 0, 2795, 0, 2627, 1689, 0, 1770, 1673, 0, 2089, 2845, 1817, 2187, 0, 2732, 2615, 3203, 2318,
    1681, 1945, 0, 2110, 2194, 2151, 1757, 2904, 2156, 2074, 0, 1880, 1731, 0, 2241, 2148, 1993, 2827, 2024, 2031, 2230, 0, 2524, 0, 2789, 2117, 0, 3343, 2182, 2853, 2803, 1780, 2362, 0, 0, 0, 2082, 0, 0, 0, 1992, 3239,
    3122, 3340, 2061, 2882, 2572, 3890, 3708, 0, 3782, 0, 3812, 3113, 2260, 3539, 0, 3368, 3291, 3085, 3986, 0, 2710, 0, 2826, 0, 0, 3067, 0, 3948, 0, 0, 0, 3269, 0, 3040, 3711, 0, 3988, 0, 2692, 2326, 2914, 3352, 3119, 0,
    3259, 0, 3779, 3117, 3135, 2831, 2992, 0, 2503, 0, 3168, 0, 4001, 2891, 0, 3882, 2626, 0, 2859, 3355, 3004, 0, 0, 2530, 2816, 2519, 0, 3819, 2351, 0, 2442, 0, 2800, 3505, 3313, 3427, 3992, 3879, 0, 0, 0, 0, 0, 0, 3652,
    0, 3224, 3740, 2460, 0, 3947, 0, 3585, 3886, 3769, 0, 0, 0, 0, 2890, 3461, 0, 2487, 2797, 0, 3248, 2814, 0, 3024, 3247, 0, 2571, 3329, 2654, 0, 0, 3200, 0, 3555, 2613, 0, 2779, 3077, 3690, 2748, 3241, 0, 2660, 3524, 0,
    3201, 0, 3716, 2884, 2440, 0, 0, 2860, 2782, 3104, 2740, 2876, 3855, 0, 0, 0, 0, 2408, 0, 0, 2694, 2647, 3023, 0, 3320, 2721, 0, 0, 0, 0, 0, 3831, 2339, 2526, 3994, 3928, 3844, 3600, 0, 2622, 0, 3599, 0, 3970, 2528, 0,
    0, 2659, 3095, 0, 0, 3362, 2333, 2734, 2813, 2286, 3703, 2485, 0, 0, 2569, 2249, 0, 3277, 3337, 2288, 2574, 2874, 2873, 3276, 2817, 0, 3660, 3695, 2418, 3347, 2675, 3971, 2809, 0, 0, 3727, 3416, 0, 2775, 2729, 3745,
    3187, 3311, 3068, 3415, 2561, 2370, 3305, 3954, 3966, 2515, 0, 2637, 2343, 0, 2997, 3463, 3961, 2285, 2943, 3941, 3175, 2712, 0, 0, 3058, 0, 0, 3998, 2400, 3174, 3072, 2309, 3787, 3632, 3442, 2253, 3666, 0, 0, 2567, 0,
    3005, 3744, 3672, 3478, 3534, 0, 2385, 0, 3813, 2911, 3394, 3601, 3678, 0, 3914, 0, 2274, 0, 0, 3556, 3079, 3199, 3828, 3332, 0, 3964, 3746, 3015, 2608, 3503, 0, 0, 2459, 0, 3497, 3047, 3054, 0, 0, 0, 0, 2258, 0, 0,
    3691, 0, 3382, 0, 3123, 0, 0, 3455, 0, 0, 2476, 0, 0, 0, 2722, 0, 3059, 3626, 0, 2907, 3242, 3999, 0, 2332, 0, 3508, 2736, 2934, 3920, 0, 3875, 3254, 3604, 3633, 3129, 2296, 2577, 2961, 0, 4000, 0, 0, 3184, 3225, 3359,
    2828, 2784, 0, 0, 0, 0, 3078, 0, 3214, 0, 0, 0, 0, 0, 0, 2257, 3654, 2705, 4005, 2376, 0, 0, 2518, 3682, 2969, 0, 0, 3670, 3481, 3356, 3607, 2970, 3977, 0, 3500, 2917, 2994, 2469, 0, 2553, 3372, 3341, 2463, 3715, 2697,
    2895, 0, 0, 3979, 2923, 3379, 3297, 3833, 2521, 2798, 3029, 2954, 0, 3151, 0, 3630, 2347, 2689, 0, 3835, 3612, 2372, 0, 0, 3712, 3960, 0, 2854, 3759, 0, 3101, 0, 2291, 3098, 3208, 0, 2815, 0, 2373, 0, 0, 2346, 0, 0, 0,
    2683, 0, 2303, 2609, 2719, 2422, 2714, 2423, 2488, 2672, 2982, 3384, 3990, 3273, 3218, 0, 3012, 3231, 0, 2395, 2394, 3537, 2720, 0, 2287, 2452, 0, 3217, 0, 3325, 0, 3403, 0, 0, 3549, 2551, 0, 3780, 3081, 3674, 0, 0, 0,
    2470, 0, 3165, 3860, 3326, 0, 2335, 2479, 2587, 3158, 0, 0, 2726, 0, 2502, 0, 0, 0, 2922, 2913, 2580, 0, 0, 0, 0, 2493, 3279, 0, 3020, 0, 0, 2893, 0, 3777, 3322, 0, 2591, 3794, 0, 0, 2277, 0, 0, 2955, 2792, 2806, 0,
    2628, 2402, 0, 3821, 3554, 3102, 3975, 2300, 0, 3874, 3972, 3031, 3861, 0, 3140, 3127, 0, 0, 3592, 3261, 0, 2762, 3021, 3610, 2495, 3428, 0, 0, 3130, 0, 0, 3351, 3781, 3619, 2439, 0, 2671, 0, 2801, 2998, 0, 0, 3589,
    2359, 2785, 2781, 2513, 0, 2340, 4003, 3969, 3009, 3908, 2486, 0, 0, 2716, 3866, 3222, 3926, 2437, 3659, 3344, 0, 0, 3587, 2703, 2419, 0, 3656, 3126, 2327, 0, 2875, 2869, 2582, 3182, 3883, 3520, 0, 0, 0, 0, 3919, 3348,
    2473, 2517, 3944, 2688, 0, 0, 3981, 0, 0, 3074, 0, 0, 0, 2365, 0, 3545, 0, 2899, 2456, 2597, 3816, 3869, 3629, 2894, 0, 2750, 0, 0, 3857, 0, 3361, 3328, 2830, 0, 3190, 3927, 0, 3142, 3160, 0, 3319, 2788, 0, 3760, 2957,
    2334, 3538, 0, 3923, 2870, 0, 0, 2673, 3064, 3859, 2657, 3265, 0, 0, 2881, 3287, 3915, 0, 3234, 2713, 0, 2429, 2735, 3052, 0, 2566, 3022, 0, 3318, 2857, 0, 2589, 2282, 3454, 2538, 2687, 3550, 3514, 3647, 3063, 2269,
    2313, 0, 3565, 2369, 3628, 3073, 0, 0, 2980, 2299, 3124, 0, 3726, 2544, 3523, 0, 0, 0, 3566, 0, 2944, 4077, 4177, 3487, 4214, 3892, 0, 0, 4239, 3144, 4394, 0, 4173, 3618, 3470, 0, 0, 4331, 3516, 3907, 4061, 2896, 2888,
    0, 3846, 0, 3843, 4046, 0, 0, 3761, 0, 0, 2751, 3228, 0, 3591, 0, 0, 0, 0, 0, 4298, 4025, 4141, 0, 0, 4359, 2927, 0, 0, 0, 0, 3452, 0, 0, 3502, 4387, 3447, 0, 3366, 2985, 0, 3766, 0, 3536, 3622, 2776, 4075, 2908, 0,
    4116, 0, 0, 0, 0, 3408, 0, 4014, 4085, 0, 4318, 4018, 0, 2937, 4186, 0, 3051, 4420, 3881, 4380, 0, 4306, 3397, 4273, 0, 3588, 0, 3710, 4444, 3684, 0, 4357, 2968, 0, 0, 3057, 0, 3450, 2963, 3563, 2749, 4433, 4435, 3003,
    3541, 0, 4084, 0, 0, 3370, 3916, 3412, 0, 0, 0, 3281, 0, 3749, 3388, 2804, 3838, 4398, 4062, 4419, 4254, 4258, 4385, 4190, 0, 2938, 0, 3459, 3134, 3334, 2685, 3668, 3509, 4213, 4113, 3728, 3303, 0, 0, 0, 3147, 3369, 0,
    0, 0, 3207, 2794, 2953, 4111, 3724, 0, 0, 0, 0, 3504, 4328, 3376, 3392, 0, 3700, 0, 0, 4181, 0, 0, 3631, 3824, 4354, 3997, 0, 4265, 4035, 0, 3586, 0, 0, 2768, 3582, 3268, 3490, 3245, 4065, 3430, 3221, 0, 0, 4345, 0, 0,
    0, 2847, 2843, 2945, 0, 0, 3010, 0, 0, 3053, 3788, 4204, 3226, 4202, 3088, 0, 3698, 0, 0, 3872, 3407, 3236, 3845, 0, 3460, 4384, 4049, 0, 2995, 0, 3378, 3310, 3083, 3574, 2926, 3011, 0, 0, 0, 4462, 3743, 0, 3974, 4381,
    4341, 0, 0, 4233, 0, 3371, 4054, 4232, 0, 0, 2760, 0, 3039, 0, 3272, 4162, 0, 3264, 2878, 0, 4193, 4099, 0, 4267, 2929, 0, 3540, 0, 3050, 3719, 2936, 0, 3152, 0, 3837, 4171, 2946, 4457, 0, 4219, 3046, 4450, 3494, 4396,
    4156, 0, 0, 0, 2799, 2978, 0, 0, 0, 2879, 0, 4016, 3614, 0, 3568, 0, 4079, 2862, 4475, 4322, 3896, 4136, 2678, 0, 3492, 2706, 3092, 3793, 0, 3066, 2808, 4185, 3982, 3671, 0, 0, 3806, 0, 3558, 0, 3386, 2887, 3544, 3863,
    0, 3909, 3783, 4367, 4056, 4332, 4045, 0, 4352, 0, 2763, 3862, 0, 3638, 2935, 2892, 2960, 0, 0, 3522, 0, 3804, 0, 0, 0, 4471, 4234, 4455, 0, 3096, 3331, 3424, 0, 0, 0, 0, 3457, 0, 0, 2770, 4067, 4175, 0, 4404, 0, 3973,
    4355, 3189, 0, 2718, 3150, 3235, 2680, 3732, 4088, 4091, 4456, 2925, 3608, 4278, 4093, 0, 0, 3713, 3193, 4440, 4263, 0, 0, 4329, 3984, 0, 4206, 3888, 3751, 3895, 3722, 4147, 4474, 0, 0, 4368, 2682, 2942, 0, 4026, 3308,
    4287, 0, 2743, 4169, 3206, 0, 0, 3575, 3910, 3917, 0, 2956, 0, 0, 2837, 0, 3075, 4409, 3087, 4486, 3676, 3525, 3898, 0, 0, 4484, 3420, 2842, 3620, 3418, 0, 0, 0, 0, 0, 0, 0, 0, 2818, 0, 3316, 0, 3342, 3159, 3215, 3741,
    3729, 0, 4119, 3260, 0, 0, 3309, 4028, 0, 3617, 0, 3212, 3008, 0, 3880, 0, 2753, 3877, 3483, 2731, 3280, 4290, 0, 2769, 0, 3803, 0, 2677, 0, 3399, 0, 0, 3805, 3706, 4104, 3839, 0, 3952, 4334, 0, 4308, 0, 0, 4309, 3413,
    3255, 3731, 3825, 0, 0, 0, 2948, 3349, 3515, 3826, 0, 3286, 3006, 4463, 0, 3336, 0, 0, 3262, 3323, 2841, 0, 0, 0, 0, 4389, 0, 0, 3968, 0, 4301, 0, 0, 2912, 3956, 0, 3290, 0, 4041, 2766, 2699, 0, 0, 0, 3900, 0, 2900, 0,
    3942, 0, 3967, 4360, 3093, 2909, 0, 0, 2959, 0, 2901, 3958, 3936, 3253, 2849, 2883, 3213, 3775, 3640, 3209, 4473, 3055, 0, 3071, 0, 3294, 3718, 0, 3800, 0, 2690, 0, 2708, 0, 3125, 4140, 2752, 0, 2840, 0, 4063, 3577,
    2920, 2999, 3017, 2728, 4326, 3252, 4125, 3041, 4319, 0, 0, 4042, 0, 0, 0, 0, 3472, 0, 3697, 0, 3476, 4511, 4249, 0, 4547, 0, 0, 3437, 3815, 0, 3870, 4437, 0, 4338, 4772, 0, 0, 3580, 0, 0, 4224, 4242, 4494, 3946, 4009,
    4483, 0, 3736, 3421, 0, 4713, 3624, 4607, 4343, 4449, 4715, 3648, 0, 3734, 4758, 4453, 0, 0, 3414, 3527, 3996, 4632, 3590, 4451, 3770, 4201, 4542, 0, 0, 4277, 4726, 4557, 3462, 4746, 3395, 4515, 3702, 0, 4336, 0, 4222,
    3511, 3473, 0, 0, 3784, 4556, 0, 3785, 0, 3790, 0, 0, 0, 0, 0, 3663, 0, 0, 4615, 0, 3897, 4778, 0, 4236, 4685, 4667, 0, 3557, 0, 3543, 4390, 4510, 3465, 0, 4490, 3865, 4694, 4690, 0, 4410, 4198, 4004, 0, 0, 0, 4487,
    4604, 0, 4417, 4696, 0, 0, 3707, 4681, 0, 4736, 3991, 3438, 4606, 4580, 0, 0, 4673, 3807, 0, 4281, 0, 4534, 0, 0, 0, 4728, 3686, 0, 4313, 0, 4231, 0, 3657, 0, 4638, 4361, 4656, 4521, 0, 3820, 4674, 3677, 4196, 3406, 0,
    3771, 4679, 3396, 0, 0, 0, 3571, 4571, 0, 0, 3717, 3479, 4533, 4620, 4619, 3532, 4512, 4530, 3662, 4296, 4392, 4172, 4244, 4124, 0, 0, 4068, 3611, 0, 3609, 0, 3802, 4702, 0, 4264, 0, 0, 0, 3542, 3398, 4245, 0, 0, 4756,
    3681, 0, 0, 4083, 0, 4038, 0, 0, 0, 0, 4680, 0, 4160, 3649, 3645, 3756, 4711, 4107, 4459, 4500, 3402, 0, 0, 4039, 0, 4197, 4215, 4693, 4321, 0, 4020, 4623, 0, 0, 0, 3529, 4658, 0, 4538, 3530, 0, 4382, 0, 4727, 3796,
    4209, 3579, 0, 3665, 4581, 0, 4428, 0, 0, 3488, 4374, 0, 0, 4072, 3789, 4583, 0, 4149, 0, 4365, 0, 4506, 0, 3817, 4725, 4675, 3884, 4460, 4763, 0, 0, 0, 4194, 0, 3436, 0, 4513, 3938, 4708, 0, 0, 0, 3486, 4775, 3903,
    3906, 0, 0, 0, 4158, 0, 0, 0, 4443, 3475, 4006, 0, 4247, 3705, 0, 4346, 4626, 4002, 4595, 3564, 3799, 0, 3411, 3735, 0, 3901, 0, 4081, 0, 4031, 0, 4781, 3642, 4376, 4051, 0, 3595, 4324, 4555, 0, 0, 0, 4413, 3738, 4371,
    3576, 3776, 4434, 3496, 4745, 3441, 3959, 4165, 0, 4582, 0, 4283, 0, 3733, 3811, 0, 0, 4353, 0, 0, 4274, 4654, 4342, 0, 0, 0, 3484, 3641, 4260, 0, 3623, 3531, 0, 3451, 0, 3933, 4114, 0, 4195, 4597, 3404, 0, 3685, 0,
    3526, 0, 0, 0, 0, 0, 3773, 0, 0, 0, 0, 3834, 4123, 0, 4551, 4351, 0, 0, 4663, 4132, 0, 3528, 3482, 0, 0, 4458, 4527, 4536, 0, 0, 4270, 0, 0, 0, 0, 3506, 4356, 3507, 4783, 4029, 0, 4737, 3795, 0, 0, 4317, 3493, 0, 0,
    4662, 4577, 4052, 3683, 4066, 0, 4058, 0, 3757, 3786, 3679, 4423, 4237, 4291, 4754, 3637, 3921, 0, 0, 0, 0, 0, 0, 4630, 3755, 0, 3976, 3808, 3704, 0, 4744, 0, 4514, 4596, 0, 0, 4043, 3842, 0, 3836, 4129, 4828, 0, 4118,
    4849, 4645, 4553, 4040, 4548, 0, 0, 0, 4670, 4238, 0, 4566, 0, 0, 0, 4285, 4600, 4593, 4893, 4115, 4019, 4191, 4300, 4479, 4078, 0, 0, 4614, 4856, 0, 4167, 4589, 4918, 4930, 0, 4790, 4424, 4911, 4863, 4192, 4716, 0,
    4187, 4151, 0, 4425, 0, 4257, 0, 0, 4695, 4069, 0, 0, 4822, 4676, 4022, 4495, 0, 0, 4412, 0, 4493, 0, 4347, 4089, 4074, 4717, 0, 0, 4809, 0, 0, 4897, 4701, 4502, 4699, 4872, 4649, 4891, 4182, 0, 4635, 4799, 4719, 4721,
    4448, 4613, 4823, 4143, 4268, 4363, 4279, 0, 0, 0, 4678, 0, 4522, 0, 0, 0, 4508, 4848, 4327, 4480, 4393, 0, 4622, 4507, 0, 0, 4689, 4130, 0, 4142, 4050, 0, 0, 0, 0, 4704, 4578, 4518, 4102, 4806, 0, 0, 4189, 4188, 0,
    4599, 4250, 4916, 4908, 4325, 0, 0, 0, 4470, 0, 4064, 0, 4669, 4573, 4880, 0, 4164, 0, 0, 4877, 4884, 0, 4853, 4492, 4903, 0, 0, 4569, 4860, 4706, 0, 0, 4375, 0, 4166, 0, 4255, 0, 0, 4788, 4447, 4416, 4733, 0, 0, 4109,
    0, 4634, 4499, 4770, 0, 4146, 4170, 4289, 4546, 0, 4587, 4176, 4229, 4137, 4814, 0, 0, 4108, 4875, 0, 0, 4603, 4121, 0, 0, 4246, 4120, 4541, 4133, 4751, 0, 4567, 0, 4565, 4207, 0, 4612, 0, 4651, 0, 4302, 0, 0, 4235, 0,
    4048, 4734, 4053, 4531, 4558, 0, 4575, 0, 4576, 4842, 0, 0, 4288, 4073, 4262, 4155, 0, 0, 4871, 0, 4664, 4714, 0, 4139, 4439, 0, 0, 0, 0, 4830, 0, 4477, 4358, 4076, 0, 0, 0, 0, 4697, 4829, 0, 4461, 0, 4218, 0, 4057, 0,
    0, 0, 4786, 4292, 0, 0, 4768, 0, 4766, 4906, 4671, 0, 4032, 0, 0, 4307, 0, 0, 4105, 0, 0, 4340, 4847, 4436, 0, 4859, 4762, 4922, 4661, 0, 4526, 0, 4867, 4803, 4931, 4920, 4843, 0, 4834, 4574, 4839, 0, 4887, 4793, 4837,
    0, 4616, 0, 0, 4561, 4907, 4948, 4927, 4815, 4682, 4813, 4885, 4881, 0, 0, 4895, 4935, 4545, 4579, 0, 0, 4827, 4826, 4488, 4752, 4742, 0, 0, 4857, 4798, 0, 0, 4804, 0, 4800, 0, 0, 4722, 4796, 4943, 4947, 0, 4782, 4594,
    4491, 4925, 4892, 4890, 4644, 4926, 4946, 4519, 4833, 4905, 4785, 4650, 4898, 4917, 4529, 0, 0, 0, 4792, 0, 0, 4900, 4731, 4568, 0, 0, 4686, 0, 4641, 0, 0, 4636, 4817, 0, 0, 4642, 4816, 4901, 4802, 0, 0, 4852, 4570,
    4851, 4509, 0, 4820, 0, 4564, 4861, 0, 4870, 4886, 0, 4646, 0, 4858, 4769, 4810, 4625, 4939, 0, 4528, 0, 0, 4915, 4914, 4624, 4862, 4523, 0, 4795, 0, 4787, 0, 0, 4850, 4854, 4812, 0, 0, 4524, 4794, 0, 0, 0, 4821, 0, 0,
    0, 4909, 0, 0, 0, 4844, 0, 0, 4855, 4845, 4811, 0, 0 ]
];

############################ Call the functions defined above to check axioms for G* ##########################
	
kernelopts(assertlevel = 1);
##Compute the signatures of gstarwords.
signatures := [seq(SignatureOfWord(gstarwords[x]), x = 1..nops(gstarwords))];

Axiom4PrimebPrintChains(gstarwords, signatures,involutions);

IsD0Graph(gstarwords, signatures, involutions);	
CheckAxiom5(involutions);
CheckAxiom4Primeb(signatures, involutions);
GeneratingFunction2222(signatures);


==> anc/involutions.txt <==
## Encodes the involutions E_2,...,E_7 defining G*. The involution E_i is given by involutions[i] 
(to make indexing less confusing, we set involutions[1] to be the list [1,...,4950]).
## Vertices are labeled by 1,2,...,4950 and involutions[i][x] = x if and only if vertex x does not admit an i-neighbor.

involutions := [
    [seq(j, j=1..4950)],
    [ 6, 13, 29, 4, 5, 1, 60, 8, 9, 10, 11, 50, 2, 30, 61, 46, 17, 18, 19, 44, 21, 36, 23, 24, 88, 125, 90, 77, 3, 14, 89, 32, 149, 34, 127, 22, 162, 38, 39, 112, 41, 98, 43, 20,
    75, 16, 47, 69, 76, 12, 85, 52, 140, 54, 55, 56, 167, 141, 83, 7, 15, 72, 151, 64, 118, 66, 67, 215, 48, 204, 303, 62, 205, 278, 45, 49, 28, 78, 262, 224, 196, 82, 59, 84, 
    51, 285, 243, 25, 31, 27, 199, 92, 274, 94, 269, 96, 281, 42, 99, 218, 101, 102, 103, 251, 105, 253, 316, 308, 109, 110, 111, 40, 113, 114, 115, 264, 195, 65, 313, 263, 173, 
    122, 123, 124, 26, 209, 35, 237, 129, 326, 131, 132, 133, 134, 206, 136, 310, 240, 226, 53, 58, 275, 143, 144, 145, 332, 147, 299, 33, 150, 63, 258, 256, 154, 223, 156, 157, 
    158, 309, 233, 268, 37, 163, 290, 314, 166, 57, 181, 169, 170, 350, 567, 121, 552, 477, 176, 177, 347, 603, 180, 168, 182, 600, 475, 185, 427, 187, 188, 189, 190, 191, 490, 
    193, 194, 117, 81, 197, 198, 91, 513, 574, 202, 203, 70, 73, 135, 370, 208, 126, 515, 505, 212, 213, 358, 68, 361, 482, 100, 589, 517, 371, 443, 155, 80, 527, 139, 338, 429, 
    229, 230, 493, 232, 160, 533, 469, 373, 128, 238, 239, 138, 241, 598, 87, 503, 245, 246, 247, 248, 249, 250, 104, 440, 106, 392, 255, 153, 407, 152, 545, 458, 261, 79, 120, 
    116, 352, 266, 267, 161, 95, 270, 438, 414, 424, 93, 142, 355, 277, 74, 279, 587, 97, 282, 539, 501, 86, 461, 287, 288, 289, 164, 419, 292, 529, 294, 295, 296, 510, 558, 148,
    300, 591, 302, 71, 586, 305, 456, 307, 108, 159, 137, 570, 441, 119, 165, 471, 107, 422, 532, 520, 496, 507, 353, 354, 452, 325, 130, 554, 328, 329, 330, 342, 146, 333, 578, 
    335, 336, 337, 227, 795, 340, 889, 331, 683, 344, 345, 962, 178, 348, 787, 171, 952, 265, 322, 323, 276, 747, 738, 214, 741, 360, 216, 362, 363, 364, 946, 675, 710, 368, 779,
    207, 221, 985, 236, 374, 375, 918, 377, 378, 379, 380, 381, 382, 647, 384, 628, 386, 718, 388, 389, 390, 777, 254, 393, 394, 910, 396, 727, 703, 399, 987, 401, 402, 403, 680,
    835, 406, 257, 966, 409, 410, 411, 636, 818, 272, 415, 416, 417, 904, 291, 420, 626, 317, 765, 273, 425, 854, 186, 428, 228, 816, 900, 961, 433, 631, 632, 436, 965, 271, 667,
    252, 312, 896, 222, 444, 445, 783, 761, 448, 768, 964, 766, 324, 812, 454, 863, 306, 457, 260, 459, 656, 286, 799, 463, 464, 948, 892, 467, 841, 235, 470, 315, 472, 817, 474,
    184, 611, 175, 950, 885, 691, 753, 217, 815, 916, 638, 486, 968, 488, 943, 192, 491, 492, 231, 494, 495, 320, 644, 498, 881, 500, 284, 619, 244, 504, 211, 506, 321, 935, 665,
    297, 882, 512, 200, 514, 210, 959, 220, 742, 519, 319, 929, 822, 762, 524, 525, 526, 225, 724, 293, 657, 531, 318, 234, 534, 535, 536, 775, 928, 283, 540, 825, 542, 543, 878,
    259, 546, 547, 873, 549, 744, 707, 174, 553, 327, 555, 556, 949, 298, 559, 695, 658, 748, 563, 564, 565, 610, 172, 704, 756, 311, 571, 669, 967, 201, 575, 576, 974, 334, 579,
    938, 581, 991, 807, 584, 911, 304, 280, 588, 219, 840, 301, 856, 593, 640, 972, 755, 993, 242, 599, 183, 601, 754, 179, 1543, 605, 1388, 1316, 1206, 609, 566, 476, 1463, 
    1172, 614, 615, 1210, 1452, 618, 502, 620, 1051, 1352, 623, 624, 625, 421, 627, 385, 1228, 630, 434, 435, 1230, 1430, 1260, 412, 637, 485, 639, 594, 1237, 642, 643, 497, 645,
    646, 383, 1166, 649, 650, 1116, 652, 1163, 654, 655, 460, 530, 561, 659, 660, 661, 662, 1263, 1406, 509, 1547, 439, 668, 572, 1190, 671, 672, 673, 674, 366, 1299, 677, 1252, 
    1342, 404, 1152, 682, 343, 684, 1136, 686, 687, 688, 689, 690, 480, 692, 693, 1086, 560, 1277, 1105, 698, 1225, 700, 1232, 702, 398, 568, 705, 1531, 551, 733, 709, 367, 711, 
    1367, 1205, 714, 715, 716, 1185, 387, 1092, 1434, 1402, 1268, 723, 528, 1094, 726, 397, 728, 729, 730, 1244, 732, 708, 734, 735, 736, 1161, 357, 1508, 1398, 359, 518, 1022, 
    550, 1506, 746, 356, 562, 1550, 750, 1518, 1449, 481, 602, 596, 569, 1099, 1461, 759, 1167, 447, 523, 763, 764, 423, 451, 1064, 449, 1250, 770, 1220, 772, 1024, 774, 537, 
    776, 391, 778, 369, 780, 781, 782, 446, 1245, 1330, 1087, 349, 1349, 1312, 790, 1410, 792, 793, 794, 339, 1279, 797, 1328, 462, 1440, 1469, 1035, 1235, 1292, 1436, 806, 583, 
    808, 809, 1309, 811, 453, 1067, 814, 483, 430, 473, 413, 1076, 1108, 821, 522, 823, 824, 541, 826, 1340, 1379, 1418, 830, 1411, 832, 833, 834, 405, 1246, 837, 1154, 839, 590,
    468, 842, 843, 1373, 1479, 846, 1381, 1218, 849, 850, 851, 1530, 1331, 426, 1044, 592, 1238, 858, 859, 1542, 861, 1017, 455, 864, 865, 866, 1335, 1055, 1438, 1113, 871, 1160,
    548, 874, 1048, 1310, 1171, 544, 879, 880, 499, 511, 883, 1476, 479, 886, 1072, 1196, 341, 890, 1546, 466, 1201, 1254, 895, 442, 1075, 898, 1031, 431, 1204, 902, 1109, 418, 
    1389, 1157, 907, 908, 909, 395, 585, 912, 1480, 1541, 915, 484, 917, 376, 1527, 920, 921, 1540, 923, 1069, 925, 926, 927, 538, 521, 930, 931, 1004, 1248, 1285, 508, 936, 
    1003, 580, 1175, 1054, 1303, 942, 489, 944, 1256, 365, 947, 465, 557, 478, 1503, 351, 1437, 1178, 955, 956, 957, 958, 516, 960, 432, 346, 963, 450, 437, 408, 573, 487, 1091, 
    1500, 1126, 595, 1070, 577, 975, 976, 1482, 978, 1118, 1281, 981, 982, 1356, 984, 372, 1453, 400, 988, 1383, 1539, 582, 1520, 597, 1124, 995, 996, 1360, 998, 2224, 1829, 
    1001, 2042, 937, 932, 1005, 1891, 1007, 1008, 2150, 1717, 1725, 1991, 1013, 1759, 1746, 1016, 862, 2066, 2078, 1631, 1815, 743, 1023, 773, 1565, 1892, 1027, 1028, 1029, 1030,
    899, 2033, 1043, 1502, 802, 1036, 1037, 1038, 1841, 1888, 1890, 1587, 1033, 855, 1045, 2055, 1047, 875, 1262, 1050, 621, 1852, 2232, 940, 868, 1738, 1663, 1058, 1570, 1060, 
    1817, 1062, 1063, 767, 2091, 1066, 813, 2127, 924, 973, 1071, 887, 1613, 1074, 897, 819, 1077, 2046, 2170, 1080, 1081, 1442, 1083, 1781, 1320, 694, 786, 1088, 1089, 1090, 
    969, 719, 1093, 725, 1095, 1096, 1097, 1098, 757, 1824, 2098, 1102, 1103, 1104, 697, 1889, 1107, 820, 903, 2074, 1977, 1444, 870, 1114, 1880, 651, 1117, 979, 1119, 1120, 
    1121, 1122, 1123, 994, 1125, 971, 2056, 1219, 1129, 1130, 1575, 1132, 2187, 1134, 1135, 685, 1697, 1138, 2075, 1798, 1141, 1142, 2051, 1144, 1832, 2243, 1658, 1148, 1149, 
    2200, 1151, 681, 1368, 838, 1155, 1156, 906, 1158, 1159, 872, 737, 1162, 653, 1164, 1165, 648, 760, 1168, 1199, 1681, 877, 613, 1173, 1597, 939, 1787, 1177, 954, 1801, 2032, 
    1181, 1581, 1993, 1970, 717, 1186, 2198, 1188, 1189, 670, 1858, 1823, 1193, 1194, 2021, 888, 1197, 1917, 1169, 1596, 893, 1952, 2181, 901, 713, 608, 1624, 2049, 1906, 616, 
    1825, 1212, 1843, 1836, 1215, 1790, 2162, 848, 1128, 771, 1599, 1915, 1978, 1224, 699, 1226, 1700, 629, 1729, 633, 1231, 701, 1962, 1655, 803, 2214, 641, 857, 1989, 2112, 
    2020, 1242, 2088, 731, 784, 836, 1247, 933, 1249, 769, 2175, 678, 1253, 894, 1255, 945, 1922, 1614, 1259, 635, 1608, 1049, 663, 2128, 1265, 1266, 2048, 722, 1269, 1270, 1271,
    2095, 1273, 1676, 1275, 1276, 696, 2171, 796, 1908, 980, 1282, 1283, 1284, 934, 1286, 1287, 1288, 1951, 1290, 1964, 804, 2143, 1294, 1959, 1296, 1297, 1621, 676, 1300, 2222, 
    1709, 941, 2227, 1305, 1907, 1985, 1711, 810, 876, 1607, 789, 1313, 1913, 1315, 607, 1371, 2237, 1319, 1085, 1321, 1867, 1323, 1324, 1325, 2076, 1814, 798, 1329, 785, 853, 
    1332, 1635, 1334, 867, 1916, 2082, 1338, 1339, 827, 2093, 679, 1879, 1344, 1345, 1346, 1347, 1348, 788, 1679, 1351, 622, 2225, 1354, 1355, 983, 1357, 1909, 1359, 997, 1361, 
    1362, 1363, 1364, 1665, 1366, 712, 1153, 2239, 1370, 1317, 2154, 844, 1374, 2018, 1491, 1377, 1378, 828, 1380, 847, 1382, 989, 1384, 1615, 1386, 1387, 606, 905, 1955, 1695, 
    1997, 1662, 1811, 1395, 2036, 1397, 740, 1399, 1400, 1401, 721, 1403, 1404, 1840, 664, 1834, 1408, 1617, 791, 831, 1412, 1413, 1414, 1415, 1647, 2037, 829, 1419, 1420, 1421, 
    1422, 1423, 1696, 2052, 1426, 1926, 1428, 1429, 634, 1431, 2177, 1630, 720, 1928, 805, 953, 869, 1439, 800, 1971, 1082, 1443, 1112, 1445, 1446, 1874, 1448, 752, 1910, 1451, 
    617, 986, 1454, 1455, 1456, 1457, 2083, 2166, 1976, 758, 1462, 612, 2146, 1465, 1466, 2235, 1468, 801, 1470, 1576, 1472, 1473, 2099, 1475, 884, 1674, 1627, 845, 913, 1481, 
    977, 1483, 1682, 2000, 1981, 1487, 1855, 1489, 1490, 1376, 2054, 1493, 1494, 1495, 1958, 2138, 2015, 1900, 970, 1501, 1034, 951, 2001, 1505, 745, 1507, 739, 1509, 1510, 1593,
    1512, 1553, 2134, 1873, 1585, 1774, 751, 1519, 992, 2167, 1522, 2183, 2217, 2124, 1526, 919, 1528, 2204, 852, 706, 1532, 1533, 2209, 1598, 2133, 1537, 1606, 990, 922, 914, 
    860, 604, 1544, 1545, 891, 666, 1548, 2122, 749, 1551, 1552, 1513, 2009, 1972, 1643, 1557, 2629, 1580, 2499, 1719, 1562, 2079, 1564, 1025, 1945, 1567, 2265, 2311, 1059, 2588,
    2208, 1573, 1574, 1131, 1471, 1577, 2626, 2560, 1559, 1182, 1582, 1583, 1882, 1516, 1765, 1042, 1588, 1589, 2004, 1591, 2510, 1511, 1594, 1822, 1200, 1174, 1535, 1221, 1600, 
    2665, 1602, 1771, 2142, 2137, 1538, 1311, 1261, 1609, 1633, 2647, 1707, 1073, 1258, 1385, 2275, 1409, 2617, 1794, 2169, 1298, 2388, 1623, 1207, 2555, 2027, 1478, 1677, 1629, 
    1433, 1020, 2131, 1610, 2593, 1333, 1636, 1637, 1638, 1639, 2490, 1641, 2468, 1556, 1644, 1645, 2474, 1416, 1648, 1649, 1650, 2532, 1652, 1653, 1654, 1234, 2386, 1657, 1147, 
    1659, 1660, 2190, 1393, 1057, 1819, 1365, 2576, 1667, 1668, 1669, 2654, 1838, 2472, 1673, 1477, 1675, 1274, 1628, 1678, 1350, 2425, 1170, 1484, 1876, 1684, 1919, 1686, 1687, 
    2485, 2299, 1690, 2596, 2542, 1693, 2203, 1391, 1424, 1137, 2294, 1699, 1227, 2545, 1702, 1703, 2383, 2302, 1706, 1612, 1708, 1302, 1710, 1308, 1712, 2570, 1714, 1715, 1716, 
    1010, 2556, 1561, 2420, 1721, 1722, 1723, 1724, 1011, 1726, 1727, 1728, 1229, 2614, 2296, 2271, 1733, 2256, 1735, 1846, 1737, 1056, 2199, 2395, 2482, 1742, 1743, 1744, 2550, 
    1015, 2262, 1768, 1749, 1750, 1986, 1752, 2147, 1754, 1755, 2251, 2249, 1758, 1014, 2610, 2666, 2276, 1763, 2259, 1586, 2449, 2416, 1748, 1769, 1770, 1603, 1772, 2139, 1517, 
    1775, 1776, 1777, 1778, 2374, 1780, 1084, 1782, 2084, 1784, 2319, 2252, 1176, 1788, 1789, 1216, 2362, 1792, 1793, 1619, 1861, 2274, 2213, 1140, 2361, 2400, 1179, 2584, 1803, 
    1804, 1805, 2014, 1807, 1808, 1854, 2669, 1394, 2353, 1813, 1327, 1021, 1816, 1061, 2323, 1664, 2057, 1821, 1595, 1192, 1100, 1211, 1826, 1828, 1827, 1000, 2365, 1831, 1145, 
    2031, 1407, 1835, 1214, 2008, 1671, 2341, 1405, 1039, 1842, 1213, 1896, 1845, 1736, 1847, 2298, 1849, 1850, 2470, 1052, 2402, 1809, 1488, 2178, 2248, 1191, 1859, 1860, 1795, 
    1862, 2461, 1864, 1865, 2058, 1322, 1868, 2646, 1870, 1871, 2405, 1515, 1447, 1875, 1683, 1877, 1878, 1343, 1115, 2475, 1584, 2418, 2291, 2434, 1886, 1887, 1040, 1106, 1041, 
    1006, 1026, 1960, 2534, 1895, 1844, 1897, 1898, 1899, 1499, 2349, 2140, 1903, 1904, 2667, 1209, 1306, 1280, 1358, 1450, 1911, 1912, 1314, 1914, 1222, 1336, 1198, 1918, 1685, 
    2663, 2279, 1257, 1923, 1924, 1925, 1427, 1927, 1435, 1929, 2639, 1931, 2537, 1933, 2289, 1935, 1936, 2254, 1938, 1967, 1940, 1941, 1942, 1943, 2064, 1566, 1946, 1957, 1948, 
    2135, 1950, 1289, 1202, 1953, 2263, 1390, 2192, 1947, 1496, 1295, 1893, 2520, 1233, 1963, 1291, 1965, 2565, 1939, 1968, 2438, 1184, 1441, 1555, 2641, 2157, 1975, 1460, 1111, 
    1223, 1979, 1980, 1486, 1982, 1983, 2318, 1307, 1751, 2606, 2363, 1239, 2450, 1012, 1992, 1183, 1994, 1995, 2660, 1392, 1998, 1999, 1485, 1504, 2002, 2003, 1590, 2280, 2006, 
    2007, 1837, 1554, 2010, 2011, 2526, 2444, 1806, 1498, 2306, 2017, 1375, 2019, 1241, 1195, 2022, 2600, 2442, 2025, 2564, 1626, 2028, 2029, 2546, 1833, 1180, 1032, 2034, 2035, 
    1396, 1417, 2038, 2668, 2356, 2397, 1002, 2043, 2530, 2045, 1078, 2047, 1267, 1208, 2050, 1143, 1425, 2549, 1492, 1046, 1127, 1820, 1866, 2059, 2060, 2061, 2062, 2063, 1944, 
    2065, 1018, 2067, 2630, 2069, 2070, 2071, 2072, 2465, 1110, 1139, 1326, 2424, 1019, 1563, 2080, 2081, 1337, 1458, 1783, 2379, 2086, 2087, 1243, 2089, 2206, 1065, 2552, 1341, 
    2174, 1272, 2096, 2486, 1101, 1474, 2100, 2572, 2102, 2419, 2451, 2352, 2106, 2443, 2108, 2623, 2359, 2111, 1240, 2553, 2172, 2115, 2396, 2218, 2118, 2119, 2120, 2121, 1549, 
    2523, 1525, 2125, 2126, 1068, 1264, 2129, 2130, 1632, 2132, 1536, 1514, 1949, 2136, 1605, 1497, 1773, 1902, 2531, 1604, 1293, 2144, 2411, 1464, 1753, 2346, 2149, 1009, 2151, 
    2197, 2334, 1372, 2155, 2156, 1974, 2158, 2624, 2317, 2540, 1217, 2163, 2164, 2393, 1459, 1521, 2168, 1620, 1079, 1278, 2114, 2173, 2094, 1251, 2371, 1432, 1856, 2179, 2504, 
    1203, 2182, 1523, 2350, 2185, 2406, 1133, 2188, 2189, 1661, 2191, 1956, 2193, 2194, 2521, 2196, 2152, 1187, 1739, 1150, 2201, 2202, 1694, 1529, 2205, 2090, 2324, 1572, 1534, 
    2210, 2607, 2467, 1797, 1236, 2215, 2216, 1524, 2117, 2662, 2220, 2221, 1301, 2454, 999, 1353, 2601, 1304, 2228, 2229, 2230, 2231, 1053, 2267, 2234, 1467, 2345, 1318, 2320, 
    1369, 2240, 2544, 2242, 1146, 2244, 2575, 2246, 3321, 1857, 1757, 2250, 1756, 1786, 3316, 1937, 2255, 1734, 2257, 3388, 1764, 2942, 2261, 1747, 1954, 3301, 1568, 2266, 2233, 
    2268, 3235, 2377, 1732, 2702, 2273, 1796, 1616, 1762, 3236, 2278, 1921, 2005, 2824, 3226, 2283, 2284, 2285, 2978, 2287, 2288, 1934, 2732, 1884, 2292, 2293, 1698, 2295, 1731, 
    2972, 1848, 1689, 2300, 3283, 1705, 3159, 2304, 2863, 2016, 2307, 3132, 2476, 2310, 1569, 2312, 2763, 2314, 3292, 2466, 2160, 1984, 1785, 2238, 2321, 2496, 1818, 2207, 2886, 
    2936, 2768, 3062, 2398, 2330, 2834, 2332, 2333, 2153, 2335, 2336, 2337, 2338, 2339, 2340, 1839, 2342, 2343, 2950, 2236, 2148, 3041, 2796, 1901, 2184, 2351, 2105, 1812, 2701, 
    2366, 2040, 2357, 2358, 2110, 2360, 1799, 1791, 1988, 3179, 1830, 2355, 2367, 2368, 2799, 2842, 2176, 2372, 3308, 1779, 2885, 3150, 2270, 2578, 2085, 2921, 2381, 2382, 1704, 
    2441, 2896, 1656, 2387, 1622, 2389, 3076, 2391, 2392, 2165, 2394, 1740, 2116, 2041, 2329, 2399, 1800, 2401, 1853, 2403, 2525, 1872, 2186, 3197, 2423, 2595, 2410, 2145, 2412, 
    2649, 2811, 2415, 1767, 2417, 1883, 2103, 1720, 2421, 2690, 2408, 2077, 1680, 2426, 2427, 3230, 2429, 3353, 2431, 2432, 2839, 1885, 2435, 2436, 2437, 1969, 2439, 2680, 2384, 
    2024, 2107, 2013, 2865, 2789, 2447, 2655, 1766, 1990, 2104, 2452, 2698, 2223, 2455, 2456, 2833, 2458, 2892, 2460, 1863, 2462, 2463, 2803, 2073, 2316, 2212, 1642, 2469, 1851, 
    2786, 1672, 2946, 1646, 1881, 2309, 3156, 2478, 2479, 2480, 2481, 1741, 2805, 2739, 1688, 2097, 3371, 2488, 2489, 1640, 2491, 2987, 2960, 2494, 2495, 2322, 2497, 2498, 1560, 
    2758, 2501, 2502, 2883, 2180, 3389, 2990, 2676, 2965, 2509, 1592, 2511, 2812, 2513, 2984, 2808, 2516, 2517, 2518, 2519, 1961, 2195, 2522, 2123, 3085, 2404, 2012, 2527, 2528, 
    3256, 2044, 2141, 1651, 2533, 1894, 3070, 2996, 1932, 3290, 2539, 2161, 2541, 1692, 3107, 2241, 1701, 2030, 3333, 2974, 2053, 1745, 3272, 2092, 2113, 2967, 1625, 1718, 2856, 
    2880, 2559, 1579, 2912, 3270, 2563, 2026, 1966, 2566, 2567, 2829, 2569, 1713, 2571, 2101, 2573, 3342, 2245, 1666, 2731, 2378, 2827, 2580, 2581, 2706, 2631, 1802, 2585, 2586, 
    2587, 1571, 2589, 3204, 2718, 2592, 1634, 2594, 2409, 1691, 2925, 2598, 3100, 2023, 2226, 2765, 2603, 3033, 2605, 1987, 2211, 3221, 2776, 1760, 3026, 3300, 2613, 1730, 3009, 
    3383, 1618, 2618, 2619, 2620, 2621, 3253, 2109, 2159, 2625, 1578, 3254, 2628, 1558, 2068, 2583, 3380, 3246, 2634, 2635, 2867, 3147, 2638, 1930, 2640, 1973, 3013, 2643, 3387, 
    3109, 1869, 1611, 2746, 2413, 2650, 2651, 2689, 3350, 1670, 2448, 2656, 2657, 2658, 2953, 1996, 2661, 2219, 1920, 2742, 1601, 1761, 1905, 2039, 1810, 2670, 2752, 2672, 2956, 
    2674, 2801, 2507, 2887, 2678, 2679, 2440, 2681, 2682, 2798, 3813, 3702, 3016, 2687, 3900, 2652, 2422, 2691, 3588, 3636, 2694, 2695, 2933, 2697, 2453, 3209, 2737, 2354, 2272, 
    3072, 3904, 2705, 2582, 2793, 2841, 3302, 3490, 3672, 2712, 2869, 3325, 2715, 2716, 3080, 2591, 2719, 3222, 2721, 3158, 2725, 3971, 2723, 3362, 3007, 2728, 2729, 2756, 2577, 
    2290, 2733, 2734, 3942, 2736, 2700, 2738, 2484, 3372, 2741, 2664, 2743, 2744, 2745, 2648, 2747, 2748, 2749, 2750, 3369, 2671, 2753, 3573, 2755, 2730, 2757, 2500, 3810, 3657, 
    3885, 3577, 2313, 2764, 2602, 2766, 2919, 2327, 3681, 2770, 2771, 3232, 4012, 3680, 3231, 2609, 3474, 3647, 3273, 2780, 3047, 3344, 2783, 3074, 3719, 2471, 2787, 3741, 2446, 
    3172, 3466, 3242, 2707, 3366, 2795, 2348, 3126, 2683, 2369, 2800, 2675, 2903, 2464, 3526, 2483, 3544, 2906, 2515, 2854, 3782, 2414, 2512, 3326, 3265, 3622, 3063, 2817, 2818, 
    2819, 2947, 3963, 2822, 3120, 2281, 3211, 2826, 2579, 2828, 2568, 2830, 2831, 2832, 2457, 2331, 2835, 3171, 3757, 2838, 2433, 2840, 2708, 2370, 2843, 3445, 3969, 2846, 2847, 
    3312, 2849, 2850, 3739, 3570, 3556, 2809, 3891, 2557, 3168, 2858, 2859, 3160, 3691, 2862, 2305, 2864, 2445, 2866, 2636, 2868, 2713, 2870, 2871, 3859, 3279, 3182, 2875, 2876, 
    2877, 2878, 2879, 2558, 3022, 3241, 2503, 3095, 2375, 2325, 2677, 2888, 2889, 3130, 2891, 2459, 2893, 3214, 2895, 2385, 3941, 3844, 3140, 2900, 3976, 3716, 2802, 3549, 2905, 
    2807, 3384, 2908, 3493, 2910, 3586, 2561, 3447, 2914, 2971, 2916, 3341, 3546, 2767, 2920, 2380, 2922, 3269, 2988, 2597, 3579, 3050, 3857, 2929, 2930, 3918, 2932, 2696, 2934, 
    3280, 2326, 2937, 3865, 3930, 3415, 2941, 2260, 3582, 3144, 3006, 2473, 2820, 2948, 2949, 2344, 3422, 2952, 2659, 3361, 3504, 2673, 2957, 3823, 2959, 2493, 2961, 3592, 2963, 
    3480, 2508, 3745, 2554, 3395, 3248, 2970, 2915, 2297, 2973, 2548, 3523, 3830, 3028, 2286, 2979, 2980, 2981, 2982, 2983, 2514, 2985, 3669, 2492, 2924, 3635, 2506, 3069, 3165, 
    3467, 3968, 2995, 2536, 3124, 3200, 3488, 3000, 3001, 3453, 3441, 3004, 3005, 2945, 2727, 3008, 2615, 3010, 3011, 3631, 2642, 3882, 3015, 2686, 3017, 3018, 3019, 3020, 3676, 
    2881, 3023, 3297, 3275, 2611, 3027, 2977, 3029, 3477, 3311, 3792, 2604, 3304, 3634, 3798, 3871, 3038, 3576, 3040, 2347, 3780, 3856, 3044, 3045, 3046, 2781, 3747, 3049, 2927, 
    3286, 3052, 3053, 3054, 3055, 3267, 3057, 3064, 3936, 3060, 3061, 2328, 2816, 3058, 3065, 3066, 3067, 3068, 2991, 2535, 3071, 2703, 3749, 2784, 3697, 2390, 3113, 3078, 3318, 
    2717, 3101, 3854, 3083, 4005, 2524, 3596, 3336, 3736, 3089, 3090, 3363, 3756, 3093, 3893, 2884, 3125, 3547, 3151, 3099, 2599, 3081, 3102, 3155, 3460, 3105, 3816, 2543, 3902, 
    2645, 3110, 3111, 3924, 3077, 3114, 3860, 3461, 3117, 3986, 3142, 2823, 3121, 3122, 3123, 2997, 3096, 2797, 3127, 3128, 3574, 2890, 3131, 2308, 3133, 3531, 3261, 3850, 3137, 
    3138, 3139, 2899, 3141, 3119, 3166, 2944, 3709, 3146, 2637, 3656, 3149, 2376, 3098, 3152, 3153, 3195, 3103, 2477, 3157, 2722, 2303, 2860, 3161, 3162, 3163, 3164, 2992, 3143, 
    3315, 2857, 3911, 3170, 2836, 2790, 3468, 3174, 3452, 3176, 3177, 3965, 2364, 3390, 3746, 2874, 3183, 3184, 3185, 3186, 3187, 3299, 3189, 3190, 3191, 3779, 3834, 3194, 3154, 
    3619, 2407, 3198, 3563, 2998, 3728, 3202, 3203, 2590, 3240, 3543, 3511, 3208, 2699, 3210, 2825, 4006, 3213, 2894, 3294, 3216, 3305, 3218, 3219, 3725, 2608, 2720, 3829, 3997, 
    3837, 2282, 3227, 3228, 3878, 2428, 2775, 2772, 3233, 3430, 2269, 2277, 3237, 3238, 3992, 3205, 2882, 2792, 3243, 3767, 3245, 2633, 3671, 2969, 3249, 3250, 3251, 3252, 2622, 
    2627, 3903, 2529, 3644, 3410, 3259, 3260, 3135, 3262, 3263, 3802, 2814, 3266, 3056, 3268, 2923, 2562, 3271, 2551, 2779, 3585, 3025, 3276, 3352, 3711, 2873, 2935, 3281, 3873, 
    2301, 3513, 3285, 3051, 3617, 3678, 3289, 2538, 3952, 2315, 3293, 3215, 3295, 3296, 3024, 3431, 3188, 2612, 2264, 2709, 3303, 3034, 3217, 3306, 3787, 2373, 3309, 3310, 3031, 
    2848, 3313, 3651, 3167, 2253, 3317, 3079, 3319, 3320, 2247, 3322, 3349, 3661, 2714, 2813, 3742, 3328, 3862, 3535, 3331, 3332, 2547, 3677, 3335, 3087, 3337, 3429, 3339, 3828, 
    2917, 2574, 3343, 2782, 3440, 3995, 3359, 3872, 3323, 2653, 3591, 3277, 2430, 3354, 3956, 3356, 3357, 3358, 3347, 3360, 2954, 2726, 3091, 3364, 3610, 2794, 3944, 3368, 2751, 
    3370, 2487, 2740, 3781, 3740, 3375, 3414, 3690, 3378, 3522, 2632, 3752, 3382, 2616, 2907, 3385, 3386, 2644, 2258, 2505, 3180, 3391, 3662, 3393, 3403, 2968, 4074, 3397, 3398, 
    3804, 4299, 3949, 3402, 3394, 3404, 3405, 3406, 4382, 3408, 3639, 3258, 4187, 3412, 3967, 3376, 2940, 3416, 3417, 3788, 3694, 3420, 4164, 2951, 3423, 3424, 4212, 4094, 3550, 
    3428, 3338, 3234, 3298, 4211, 3433, 4432, 3435, 3436, 4479, 3438, 3439, 3345, 3003, 3670, 3443, 4037, 2844, 3446, 2913, 3448, 3449, 4123, 3451, 3175, 3002, 3555, 3455, 4414, 
    3457, 3458, 3459, 3104, 3116, 4246, 3463, 3464, 4191, 2791, 2993, 3173, 4021, 3470, 3858, 4057, 3946, 2777, 3808, 3476, 3030, 3478, 4289, 2964, 3919, 3482, 4198, 3484, 3485, 
    4300, 3487, 2999, 4253, 2710, 4221, 3492, 2909, 3494, 3851, 3496, 4077, 3498, 3499, 3500, 3501, 4410, 3503, 2955, 3505, 4188, 3507, 4359, 3509, 3809, 3207, 4157, 3284, 3514, 
    3515, 3516, 4445, 4411, 3519, 3520, 3521, 3379, 2975, 4398, 4321, 2804, 3663, 3528, 3529, 4207, 3134, 4375, 3658, 4119, 3330, 3536, 4385, 4171, 4079, 3540, 3541, 3542, 3206, 
    2806, 3545, 2918, 3097, 4421, 2904, 3427, 3551, 3953, 4330, 4084, 3454, 2853, 3557, 3718, 3559, 4023, 3561, 3562, 3199, 3564, 4061, 4193, 4047, 4107, 3569, 2852, 3571, 3572, 
    2754, 3129, 4296, 3039, 2762, 3578, 2926, 3580, 4383, 2943, 4400, 3584, 3274, 2911, 3587, 2692, 3589, 3590, 3351, 2962, 3593, 4438, 3595, 3086, 4184, 3598, 3599, 3600, 3920, 
    4399, 3603, 3604, 3621, 3606, 3607, 3846, 3609, 3365, 3611, 4045, 4372, 3614, 4297, 3616, 3287, 4260, 3196, 3620, 3605, 2815, 3623, 3624, 3625, 3626, 3889, 3628, 3629, 3630, 
    3012, 4265, 3633, 3035, 2989, 2693, 3637, 4039, 3409, 4222, 3641, 4137, 3643, 3257, 3645, 4117, 2778, 3811, 3649, 3650, 3314, 4162, 4469, 4354, 4403, 3148, 2760, 3533, 4206, 
    3660, 3324, 3392, 3527, 3664, 3665, 3666, 3667, 3668, 2986, 3442, 3247, 2711, 4391, 3674, 4272, 3021, 3334, 3288, 3679, 2774, 2769, 3682, 4146, 3684, 3717, 4170, 4059, 3688, 
    4446, 3377, 2861, 3692, 4397, 3419, 3695, 3696, 3075, 3698, 3763, 4236, 3701, 2685, 3703, 3704, 4166, 3706, 4393, 3708, 3145, 3710, 3278, 4234, 4051, 3714, 3715, 2902, 3685, 
    3558, 2785, 3935, 4178, 3826, 3723, 3982, 3220, 3726, 3890, 3201, 4437, 3730, 4451, 3732, 3733, 3734, 4192, 3088, 3737, 3785, 2851, 3374, 2788, 3327, 4242, 3883, 2966, 3181, 
    3048, 3748, 3073, 4344, 3892, 3381, 4348, 3754, 3755, 3092, 2837, 4427, 3990, 3760, 3761, 4366, 3699, 3764, 3765, 3766, 3244, 3768, 3769, 4078, 3771, 3913, 3773, 4295, 3775, 
    3991, 3777, 3778, 3192, 3042, 3373, 2810, 3783, 3784, 3738, 3786, 3307, 3418, 3789, 3790, 3791, 3032, 4343, 4409, 3795, 4447, 4395, 3036, 3799, 3800, 3801, 3264, 3803, 3399, 
    3805, 3917, 3807, 3475, 3510, 2759, 3648, 3812, 2684, 3814, 3815, 3106, 3817, 3818, 3819, 3820, 4113, 3822, 2958, 4194, 4487, 3722, 4478, 3340, 3223, 2976, 4455, 3945, 4016, 
    3193, 3923, 3836, 3225, 4247, 3839, 4312, 4481, 4292, 3843, 2898, 3845, 3608, 4243, 4271, 4071, 3136, 3495, 4226, 4161, 3082, 3855, 3043, 2928, 3471, 2872, 3115, 3981, 3329, 
    4029, 3864, 2938, 3866, 3867, 4282, 3869, 4327, 3037, 3348, 3282, 4319, 3875, 3937, 4195, 3229, 3879, 4392, 4124, 3014, 3744, 4285, 2761, 4219, 4369, 3888, 3627, 3727, 2855, 
    3751, 3094, 3894, 3895, 3896, 3897, 3898, 3899, 2688, 3901, 3108, 3255, 2704, 3989, 3906, 3958, 4308, 4066, 4129, 3169, 3912, 3772, 3914, 3927, 3916, 3806, 2931, 3481, 3601, 
    4257, 3922, 3835, 3112, 3925, 3926, 3915, 3988, 4230, 2939, 3931, 4430, 4189, 4127, 3720, 3059, 3876, 3938, 3940, 3939, 2897, 2735, 3943, 3367, 3832, 3473, 3947, 3975, 3401, 
    4024, 3951, 3291, 3552, 3954, 3955, 3355, 3957, 3907, 3959, 3960, 4444, 4145, 2821, 3964, 3178, 4473, 3413, 2994, 2845, 3970, 2724, 3972, 3973, 4083, 3948, 2901, 3977, 3978, 
    3979, 3980, 3861, 3724, 4103, 3984, 3985, 3118, 3987, 3928, 3905, 3759, 3776, 3239, 4098, 3994, 3346, 4151, 3224, 3998, 4273, 4000, 4001, 4121, 4003, 4004, 3084, 3212, 4007, 
    4305, 4439, 4010, 4011, 2773, 4090, 4758, 4015, 3833, 4017, 4018, 4019, 4670, 3469, 4022, 3560, 3950, 4514, 4026, 4525, 4595, 3863, 4407, 4031, 4032, 4692, 4718, 4035, 4036, 
    3444, 4443, 3638, 4769, 4085, 4737, 4313, 4554, 3612, 4638, 3567, 4625, 4049, 4050, 3713, 4052, 4053, 4368, 4468, 4056, 3472, 4058, 3687, 4060, 3565, 4099, 4534, 4064, 4065, 
    3909, 4515, 4231, 4069, 4070, 3849, 4072, 4564, 3396, 4693, 4076, 3497, 3770, 3539, 4080, 4786, 4082, 3974, 3554, 4041, 4748, 4631, 4088, 4089, 4013, 4352, 4705, 4093, 3426, 
    4095, 4096, 4097, 3993, 4062, 4700, 4101, 4102, 3983, 4104, 4105, 4106, 3568, 4742, 4646, 4110, 4111, 4501, 3821, 4114, 4115, 4512, 3646, 4118, 3534, 4785, 4002, 4122, 3450, 
    3881, 4125, 4126, 3934, 4128, 3910, 4130, 4131, 4132, 4616, 4134, 4639, 4597, 3642, 4138, 4139, 4355, 4141, 4142, 4491, 4144, 3962, 3683, 4147, 4617, 4196, 4150, 3996, 4152, 
    4732, 4154, 4155, 4674, 3512, 4483, 4611, 4201, 3853, 3652, 4677, 3421, 4770, 3705, 4167, 4223, 4169, 3686, 3538, 4281, 4173, 4174, 4175, 4176, 4557, 3721, 4498, 4602, 4181, 
    4182, 4773, 3597, 4396, 4675, 3411, 3506, 3933, 4654, 3465, 3735, 3566, 3824, 3877, 4149, 4197, 3483, 4753, 4200, 4160, 4202, 4203, 4204, 4205, 3659, 3530, 4208, 4209, 4608, 
    3432, 3425, 4213, 4214, 4215, 4216, 4618, 4218, 3886, 4220, 3491, 3640, 4168, 4317, 4743, 3852, 4388, 4549, 4229, 3929, 4068, 4232, 4233, 3712, 4488, 3700, 4614, 4642, 4239, 
    4643, 4241, 3743, 3847, 4244, 4245, 3462, 3838, 4349, 4499, 4523, 4504, 4535, 3489, 4254, 4255, 4720, 3921, 4702, 4259, 3618, 4672, 4262, 4662, 4264, 3632, 4266, 4267, 4650, 
    4269, 4270, 3848, 3675, 3999, 4502, 4652, 4761, 4277, 4278, 4279, 4280, 4172, 3868, 4612, 4284, 3884, 4687, 4287, 4561, 3479, 4506, 4291, 3842, 4370, 4294, 3774, 3575, 3615, 
    4298, 3400, 3486, 4301, 4461, 4303, 4489, 4008, 4513, 4731, 3908, 4309, 4710, 4311, 3840, 4043, 4627, 4628, 4379, 4224, 4474, 3874, 4442, 3525, 4656, 4323, 4664, 4682, 4690, 
    3870, 4328, 4329, 3553, 4533, 4530, 4333, 4334, 4747, 4762, 4337, 4338, 4339, 4340, 4681, 4342, 3793, 3750, 4345, 4733, 4347, 3753, 4248, 4520, 4548, 4091, 4599, 3654, 4140, 
    4356, 4357, 4358, 3508, 4360, 4671, 4362, 4363, 4784, 4704, 3762, 4367, 4054, 3887, 4293, 4622, 3613, 4373, 4566, 3532, 4376, 4377, 4683, 4316, 4380, 4381, 3407, 3581, 4384, 
    3537, 4386, 4387, 4227, 4619, 4390, 3673, 3880, 3707, 4394, 3797, 4185, 3693, 3524, 3602, 3583, 4757, 4402, 3655, 4404, 4405, 4406, 4030, 4408, 3794, 3502, 3518, 4526, 4495, 
    3456, 4415, 4416, 4417, 4418, 4419, 4420, 3548, 4422, 4492, 4424, 4509, 4426, 3758, 4428, 4429, 3932, 4431, 3434, 4620, 4434, 4435, 4641, 3729, 3594, 4009, 4440, 4441, 4320, 
    4038, 3961, 3517, 3689, 3796, 4448, 4449, 4673, 3731, 4452, 4453, 4454, 3831, 4456, 4457, 4645, 4518, 4460, 4302, 4462, 4538, 4464, 4465, 4466, 4467, 4055, 3653, 4787, 4471, 
    4472, 3966, 4318, 4475, 4476, 4477, 3827, 3437, 4480, 3841, 4482, 4158, 4763, 4585, 4486, 3825, 4235, 4304, 4490, 4143, 4423, 4493, 4906, 4413, 4496, 4824, 4179, 4249, 4884, 
    4112, 4274, 4503, 4251, 4776, 4290, 4507, 4635, 4425, 4510, 4511, 4116, 4306, 4025, 4067, 4873, 4517, 4459, 4519, 4350, 4521, 4522, 4250, 4624, 4027, 4412, 4527, 4528, 4844, 
    4332, 4719, 4532, 4331, 4063, 4252, 4893, 4835, 4463, 4825, 4801, 4541, 4542, 4543, 4544, 4545, 4815, 4547, 4351, 4228, 4899, 4790, 4552, 4553, 4044, 4555, 4556, 4177, 4558, 
    4929, 4655, 4288, 4562, 4563, 4073, 4793, 4374, 4567, 4568, 4569, 4570, 4571, 4913, 4593, 4574, 4716, 4917, 4577, 4885, 4752, 4849, 4860, 4582, 4583, 4584, 4485, 4586, 4587, 
    4666, 4589, 4590, 4868, 4592, 4573, 4594, 4028, 4596, 4136, 4691, 4353, 4600, 4601, 4180, 4603, 4604, 4836, 4606, 4607, 4210, 4609, 4610, 4159, 4283, 4816, 4237, 4615, 4133, 
    4148, 4217, 4389, 4433, 4621, 4371, 4918, 4524, 4048, 4814, 4314, 4315, 4791, 4922, 4087, 4632, 4750, 4802, 4508, 4636, 4883, 4046, 4135, 4640, 4436, 4238, 4240, 4644, 4458, 
    4109, 4869, 4648, 4649, 4268, 4651, 4275, 4653, 4190, 4560, 4322, 4657, 4658, 4659, 4932, 4881, 4263, 4663, 4324, 4665, 4588, 4903, 4735, 4887, 4020, 4361, 4261, 4450, 4156, 
    4186, 4813, 4163, 4678, 4679, 4680, 4341, 4325, 4378, 4684, 4830, 4686, 4286, 4688, 4689, 4326, 4598, 4033, 4075, 4859, 4695, 4806, 4697, 4698, 4699, 4100, 4803, 4258, 4703, 
    4365, 4092, 4706, 4707, 4754, 4709, 4310, 4828, 4712, 4908, 4714, 4715, 4575, 4717, 4034, 4531, 4256, 4862, 4722, 4723, 4724, 4809, 4897, 4727, 4728, 4729, 4730, 4307, 4153, 
    4346, 4734, 4668, 4736, 4042, 4738, 4933, 4740, 4741, 4108, 4225, 4744, 4745, 4746, 4335, 4086, 4749, 4633, 4751, 4579, 4199, 4708, 4755, 4756, 4401, 4014, 4759, 4808, 4276, 
    4336, 4484, 4764, 4765, 4766, 4924, 4768, 4040, 4165, 4771, 4772, 4183, 4841, 4871, 4505, 4777, 4778, 4779, 4780, 4781, 4782, 4877, 4364, 4120, 4081, 4470, 4817, 4923, 4551, 
    4629, 4792, 4565, 4907, 4854, 4796, 4797, 4837, 4799, 4820, 4540, 4634, 4701, 4834, 4838, 4696, 4864, 4760, 4725, 4931, 4855, 4852, 4676, 4626, 4546, 4613, 4788, 4934, 4840, 
    4800, 4821, 4822, 4829, 4497, 4539, 4826, 4827, 4711, 4823, 4685, 4889, 4832, 4833, 4804, 4537, 4605, 4798, 4805, 4895, 4819, 4774, 4842, 4843, 4529, 4845, 4846, 4847, 4848, 
    4580, 4850, 4886, 4812, 4853, 4795, 4811, 4856, 4857, 4858, 4694, 4581, 4861, 4721, 4943, 4807, 4865, 4866, 4867, 4591, 4647, 4870, 4775, 4872, 4516, 4874, 4875, 4940, 4783, 
    4878, 4879, 4880, 4661, 4882, 4637, 4500, 4578, 4851, 4669, 4888, 4831, 4927, 4891, 4901, 4536, 4894, 4839, 4896, 4726, 4898, 4550, 4900, 4892, 4902, 4667, 4904, 4905, 4494, 
    4794, 4713, 4909, 4910, 4911, 4944, 4572, 4914, 4915, 4930, 4576, 4623, 4936, 4926, 4921, 4630, 4789, 4767, 4925, 4920, 4890, 4928, 4559, 4916, 4810, 4660, 4739, 4818, 4935, 
    4919, 4937, 4938, 4939, 4876, 4942, 4941, 4863, 4912, 4945, 4948, 4947, 4946, 4949, 4950 ],
    [ 1, 2, 3, 28, 5, 23, 7, 31, 9, 48, 40, 12, 34, 30, 61, 16, 17, 49, 42, 44, 45, 36, 6, 93, 25, 26, 27, 4, 114, 14, 8, 168, 149, 13, 127, 22, 162, 160, 79, 11, 120, 19, 43, 
    20, 21, 115, 119, 10, 18, 110, 85, 52, 102, 139, 55, 56, 57, 58, 83, 109, 15, 62, 63, 142, 65, 152, 200, 215, 69, 70, 71, 245, 205, 74, 75, 76, 77, 220, 39, 80, 81, 82, 59, 
    214, 51, 86, 243, 282, 89, 267, 91, 92, 24, 219, 95, 96, 97, 98, 174, 100, 268, 53, 103, 104, 179, 106, 107, 180, 60, 50, 269, 112, 192, 29, 46, 300, 294, 177, 47, 41, 121, 
    259, 334, 124, 238, 126, 35, 128, 129, 130, 327, 132, 133, 280, 135, 257, 137, 138, 54, 140, 202, 64, 143, 184, 271, 332, 147, 299, 33, 322, 302, 66, 256, 235, 155, 323, 217,
    199, 309, 38, 161, 37, 163, 290, 165, 166, 212, 32, 551, 170, 350, 172, 457, 99, 175, 426, 118, 393, 105, 108, 181, 456, 183, 144, 185, 186, 560, 439, 597, 590, 383, 113, 
    193, 359, 195, 417, 197, 539, 158, 67, 201, 141, 516, 448, 73, 425, 370, 208, 409, 210, 211, 167, 213, 84, 68, 216, 157, 547, 94, 78, 371, 593, 564, 535, 225, 226, 227, 228, 
    408, 366, 231, 232, 233, 234, 154, 236, 565, 125, 600, 491, 503, 335, 87, 244, 72, 356, 548, 484, 249, 446, 406, 252, 504, 254, 341, 153, 136, 258, 122, 260, 352, 262, 263, 
    264, 265, 397, 90, 101, 111, 270, 145, 272, 273, 274, 275, 536, 277, 556, 541, 134, 470, 88, 283, 284, 415, 461, 287, 288, 508, 164, 419, 292, 293, 117, 295, 296, 297, 558, 
    148, 116, 401, 151, 464, 304, 483, 306, 307, 308, 159, 454, 311, 312, 313, 559, 315, 472, 317, 318, 364, 320, 507, 150, 156, 324, 325, 379, 131, 328, 568, 351, 546, 146, 596,
    123, 242, 855, 622, 688, 339, 953, 255, 342, 343, 813, 969, 957, 347, 906, 349, 171, 330, 261, 353, 354, 355, 246, 660, 358, 194, 360, 705, 997, 363, 319, 946, 230, 367, 368,
    674, 207, 221, 975, 643, 989, 607, 947, 377, 378, 326, 380, 856, 980, 191, 757, 385, 949, 387, 388, 389, 619, 650, 627, 178, 394, 792, 396, 266, 398, 399, 400, 301, 721, 973,
    680, 835, 251, 407, 229, 209, 635, 733, 636, 413, 693, 285, 416, 196, 625, 291, 420, 421, 833, 765, 620, 206, 176, 614, 725, 846, 816, 431, 432, 433, 434, 618, 436, 965, 438,
    188, 931, 630, 978, 443, 444, 903, 250, 615, 204, 449, 450, 451, 652, 453, 310, 455, 182, 173, 778, 828, 460, 286, 462, 463, 303, 465, 466, 611, 468, 469, 281, 715, 316, 817,
    474, 475, 476, 908, 478, 479, 691, 481, 482, 305, 248, 907, 805, 984, 897, 489, 490, 240, 919, 830, 606, 495, 686, 644, 498, 499, 500, 637, 502, 241, 253, 832, 967, 321, 289,
    509, 917, 882, 512, 513, 844, 645, 203, 517, 518, 852, 520, 521, 996, 762, 803, 841, 526, 736, 528, 865, 927, 939, 698, 859, 786, 224, 276, 537, 538, 198, 540, 279, 678, 543,
    878, 545, 331, 218, 247, 713, 550, 169, 552, 712, 554, 555, 278, 557, 298, 314, 187, 658, 748, 563, 223, 237, 566, 944, 329, 756, 808, 913, 572, 573, 864, 575, 881, 577, 578,
    872, 580, 581, 582, 583, 743, 585, 646, 587, 588, 589, 190, 591, 592, 222, 640, 595, 333, 189, 598, 718, 239, 601, 602, 603, 1543, 605, 494, 375, 1206, 1257, 1354, 467, 612, 
    613, 427, 447, 616, 617, 435, 390, 424, 1051, 337, 623, 1041, 418, 1271, 392, 1129, 1228, 441, 1027, 632, 633, 1430, 410, 412, 501, 638, 1322, 594, 1286, 642, 373, 497, 515, 
    586, 647, 648, 1449, 391, 651, 452, 653, 1082, 1153, 1421, 657, 561, 1140, 357, 1052, 1298, 663, 664, 1324, 666, 667, 1274, 1428, 670, 1207, 1049, 1113, 369, 675, 1299, 1484,
    542, 679, 404, 1152, 682, 1265, 684, 1016, 496, 1331, 338, 1310, 1342, 480, 692, 414, 694, 695, 1277, 697, 532, 1225, 700, 701, 1184, 1387, 704, 361, 1531, 707, 708, 709, 
    1119, 711, 553, 549, 714, 471, 1491, 1185, 599, 719, 1283, 402, 1380, 1240, 1121, 428, 1056, 727, 1179, 729, 730, 731, 1000, 411, 734, 735, 527, 1282, 738, 739, 740, 741, 
    1036, 584, 1494, 745, 1311, 747, 562, 1550, 750, 751, 752, 1144, 1120, 755, 569, 384, 758, 1280, 760, 761, 523, 1020, 764, 423, 1551, 1064, 1164, 1250, 770, 771, 1518, 773, 
    1432, 1395, 776, 777, 458, 779, 1084, 781, 782, 783, 784, 1330, 534, 1013, 1519, 789, 1441, 791, 395, 1213, 1394, 1374, 796, 1444, 1194, 1045, 1422, 1469, 802, 524, 804, 486,
    806, 1545, 570, 809, 810, 811, 1062, 344, 814, 815, 430, 473, 1088, 819, 1108, 821, 822, 1258, 1371, 825, 826, 1340, 459, 1077, 493, 831, 505, 422, 834, 405, 1468, 837, 1154,
    1180, 840, 525, 1471, 1073, 514, 1479, 429, 847, 848, 1320, 850, 1068, 519, 853, 854, 336, 381, 1238, 1239, 533, 860, 1333, 1212, 1507, 574, 529, 866, 1335, 1074, 1438, 870, 
    871, 579, 873, 874, 1443, 876, 1171, 544, 1033, 880, 576, 511, 883, 884, 1408, 886, 887, 888, 889, 1086, 891, 1177, 893, 1254, 1264, 896, 488, 898, 899, 1060, 1370, 902, 445,
    904, 905, 348, 485, 477, 909, 910, 1300, 1416, 571, 1541, 1219, 916, 510, 918, 492, 920, 921, 922, 1304, 1069, 925, 926, 530, 1296, 1533, 1488, 440, 932, 1215, 1285, 935, 
    1392, 1037, 1123, 531, 1054, 1303, 1100, 1404, 567, 945, 365, 376, 1413, 386, 1047, 951, 952, 340, 1178, 1035, 1389, 346, 958, 959, 1327, 1414, 962, 963, 1270, 437, 966, 506,
    968, 345, 1500, 1487, 1377, 403, 1104, 372, 1343, 1001, 442, 979, 382, 1034, 1076, 1063, 487, 985, 1363, 1489, 1464, 374, 990, 1149, 992, 993, 994, 1393, 522, 362, 2122, 999,
    732, 977, 1002, 1003, 1557, 1005, 1006, 1547, 1601, 2150, 1772, 1011, 1991, 787, 1759, 1746, 685, 1017, 2066, 2078, 763, 1021, 1022, 1023, 1714, 1565, 1026, 631, 1688, 2180, 
    1795, 2007, 1032, 879, 981, 955, 742, 937, 1681, 1039, 1040, 624, 1042, 1043, 1044, 799, 2055, 950, 1048, 672, 1050, 621, 661, 1053, 940, 1055, 726, 1057, 1058, 1059, 900, 
    1061, 812, 983, 767, 1065, 1066, 1067, 851, 924, 1070, 1071, 1862, 843, 868, 1075, 982, 829, 1078, 2170, 1080, 1081, 654, 1083, 780, 1085, 890, 1087, 818, 1089, 1889, 1091, 
    1650, 1172, 1094, 2040, 1096, 1097, 2152, 1099, 942, 2228, 1632, 2091, 974, 1334, 1106, 2237, 820, 1109, 1110, 2025, 1112, 673, 1796, 1115, 2215, 2172, 1979, 710, 754, 724, 
    1921, 938, 1936, 1125, 1126, 1591, 1128, 628, 1130, 1573, 1132, 1133, 2212, 1786, 1136, 1137, 1894, 2086, 659, 2039, 1760, 1143, 753, 1145, 1146, 1147, 2204, 991, 2200, 1151,
    681, 655, 838, 1839, 1785, 1157, 1820, 1604, 1160, 1161, 1162, 2069, 768, 1165, 1715, 1742, 1168, 1501, 1170, 877, 1093, 2107, 1174, 1175, 1787, 892, 954, 728, 839, 1181, 
    1182, 1993, 702, 717, 1186, 1187, 1188, 1189, 2006, 1191, 1192, 1896, 798, 2022, 1813, 1561, 1659, 1199, 2163, 2062, 1202, 2181, 1204, 1205, 608, 671, 1208, 1906, 1831, 1825,
    862, 793, 1836, 933, 1790, 2162, 2202, 915, 2121, 1686, 1222, 1223, 1224, 699, 1226, 1700, 629, 1729, 1897, 2097, 1845, 1233, 1655, 1235, 1236, 1237, 857, 858, 723, 1241, 
    2203, 2088, 1667, 1726, 1246, 1247, 1248, 1249, 769, 2111, 1252, 1612, 894, 1670, 2201, 609, 823, 1556, 1260, 1687, 1262, 2120, 895, 683, 2218, 1267, 1268, 1955, 964, 626, 
    2095, 2139, 668, 1275, 1978, 696, 1278, 2070, 759, 1281, 737, 720, 2099, 934, 641, 1287, 1288, 1951, 1290, 1291, 1419, 1293, 1294, 1935, 928, 1297, 662, 676, 911, 1301, 1709,
    941, 923, 1305, 1907, 2229, 1308, 2017, 689, 746, 2002, 1313, 1913, 1315, 1316, 1317, 1318, 1319, 849, 1321, 639, 2024, 665, 1580, 1326, 960, 1328, 2103, 785, 687, 1587, 861,
    1105, 867, 1916, 2082, 1338, 1339, 827, 2093, 690, 976, 1344, 1945, 1346, 1347, 1348, 1349, 1679, 2012, 1352, 2225, 610, 1615, 1356, 1858, 1358, 1513, 1360, 1960, 1362, 986, 
    2014, 1365, 1366, 1367, 1368, 2239, 901, 824, 2154, 1373, 795, 2018, 1376, 972, 1378, 1379, 722, 2060, 1382, 1383, 1384, 1385, 2238, 703, 1388, 956, 1390, 1695, 936, 995, 
    794, 775, 2036, 1937, 1942, 1399, 1400, 1996, 1402, 2064, 943, 1840, 1775, 1805, 885, 1409, 1899, 1808, 1901, 948, 961, 2058, 912, 1417, 1418, 1292, 1420, 656, 800, 1620, 
    1696, 2052, 1622, 1975, 669, 1581, 634, 1957, 774, 1630, 1434, 1435, 1436, 1437, 869, 1753, 1440, 790, 1442, 875, 797, 2016, 1446, 2106, 1680, 649, 1910, 1884, 1639, 1453, 
    1628, 1540, 1558, 1457, 2083, 1459, 1460, 1641, 1640, 1684, 988, 1572, 1466, 1807, 836, 801, 1470, 842, 1472, 1756, 1474, 1984, 1877, 1674, 1994, 845, 1480, 1730, 1482, 1483,
    677, 1485, 1875, 971, 930, 987, 1490, 716, 2054, 1578, 744, 1495, 1496, 1497, 2015, 1499, 970, 1169, 1502, 1589, 1504, 2245, 1965, 863, 1675, 1509, 1987, 1593, 1512, 1359, 
    2134, 1515, 1940, 1517, 772, 788, 1735, 2167, 2001, 2183, 1524, 2124, 2160, 1527, 1528, 1529, 1530, 706, 1616, 929, 1534, 2126, 1536, 2113, 1606, 1743, 1455, 914, 1860, 604, 
    1883, 807, 2034, 1007, 1548, 1549, 749, 766, 1552, 1553, 2009, 1555, 1259, 1004, 1456, 1559, 1560, 1197, 1562, 1563, 1564, 1025, 1823, 1567, 2265, 1569, 2367, 1571, 1465, 
    1131, 1574, 1575, 1576, 2659, 1493, 2560, 1325, 1429, 2084, 1841, 1809, 1585, 1903, 1332, 1588, 1503, 1755, 1127, 1592, 1511, 1594, 1595, 1596, 1782, 1598, 1599, 1600, 1008, 
    2521, 1603, 1159, 1605, 1538, 1607, 1608, 1609, 1769, 1611, 1253, 1613, 1614, 1355, 1532, 1678, 2617, 2035, 1423, 1621, 1426, 1623, 1624, 1625, 1626, 1627, 1454, 1986, 1433, 
    1631, 1102, 1633, 2593, 1635, 1725, 1637, 1638, 1452, 1462, 1461, 1642, 1643, 1644, 1882, 2474, 1647, 2599, 2409, 1092, 1651, 2305, 2576, 1880, 1234, 2386, 1657, 1943, 1198, 
    2470, 1752, 1662, 2480, 1664, 2509, 1666, 1244, 2464, 2402, 1255, 2168, 2472, 1673, 1477, 1508, 1676, 1677, 1617, 1350, 1448, 1038, 1682, 2004, 1463, 1685, 1221, 1261, 1028, 
    2528, 1690, 2596, 1692, 2648, 1694, 1391, 1424, 2240, 2294, 1699, 1227, 1701, 1702, 2433, 2383, 1705, 2630, 1707, 2079, 1302, 1822, 2569, 1712, 1713, 1024, 1166, 1833, 1717, 
    1718, 1719, 2420, 1721, 1722, 1771, 2446, 1636, 1245, 1727, 1728, 1229, 1481, 1731, 1732, 1733, 2256, 1520, 2244, 1737, 1738, 1739, 2395, 1741, 1167, 1539, 1827, 2550, 1015, 
    1747, 2210, 2615, 2510, 1751, 1661, 1439, 2375, 1590, 1473, 1757, 2277, 1014, 1142, 2666, 2432, 2377, 2259, 1765, 1766, 1767, 1768, 1610, 1770, 1723, 1010, 1773, 2208, 1406, 
    1776, 1777, 2499, 1779, 1780, 1781, 1597, 1783, 2562, 1156, 1135, 1176, 2671, 1789, 1216, 1791, 1792, 2137, 1794, 1030, 1114, 1797, 1798, 1799, 1800, 1801, 2584, 2192, 1804, 
    1407, 1806, 1467, 1411, 1584, 2669, 1811, 2353, 1196, 1814, 2338, 2631, 2340, 1818, 2205, 1158, 1821, 1710, 1566, 1824, 1211, 2348, 1744, 1828, 1829, 1830, 1210, 2065, 1716, 
    1834, 2577, 1214, 1837, 1838, 1155, 1405, 1583, 2199, 1843, 1844, 1232, 1846, 1847, 2298, 2601, 2529, 1851, 1852, 1853, 1854, 1855, 1946, 2248, 1357, 2408, 1542, 1861, 1072, 
    2461, 2364, 1865, 1866, 1867, 1868, 2646, 2090, 2664, 1872, 1912, 1874, 1486, 1876, 1476, 2365, 1879, 1654, 2651, 1645, 1544, 1451, 2434, 1886, 2604, 1927, 1090, 1890, 2019, 
    2108, 1893, 1138, 2428, 1193, 1230, 1898, 1410, 2517, 1412, 1902, 1586, 2224, 2667, 1209, 1306, 1908, 2589, 1450, 2627, 1873, 1314, 2602, 2427, 1336, 1917, 1918, 2067, 2663, 
    1122, 1922, 2350, 2532, 1925, 1926, 1888, 2643, 1929, 1930, 1931, 2537, 2232, 1934, 1295, 1124, 1397, 2384, 1939, 1516, 2042, 1398, 1658, 1964, 1345, 1856, 1947, 2262, 1949, 
    1950, 1289, 2458, 1953, 1954, 1269, 1956, 1431, 2339, 1959, 1361, 1961, 2394, 1963, 1944, 1506, 2565, 2094, 1968, 1969, 1970, 1971, 2567, 1973, 2193, 1427, 2266, 1977, 1276, 
    1118, 1980, 1981, 2424, 1983, 1475, 1985, 1629, 1510, 1988, 1989, 2450, 1012, 1992, 1183, 1478, 2535, 1401, 1997, 2558, 1999, 2447, 1522, 1312, 2003, 1683, 2005, 1190, 1031, 
    2029, 1554, 2551, 2037, 1351, 2444, 1364, 1498, 1445, 1309, 1375, 1891, 2336, 2021, 1195, 2023, 1323, 1111, 2026, 2115, 2174, 2008, 2030, 2031, 2032, 2435, 1546, 1619, 1396, 
    2011, 2038, 1141, 1095, 2041, 1941, 2043, 2044, 2536, 2498, 2047, 2182, 2216, 2050, 2169, 1425, 2549, 1492, 1046, 2056, 2057, 1415, 2135, 1381, 2346, 1201, 2063, 1403, 1832, 
    1018, 1919, 2068, 1163, 1279, 2071, 2072, 2073, 2672, 2075, 2640, 2077, 1019, 1708, 2080, 2213, 1337, 1458, 1582, 2379, 1139, 2505, 1243, 2138, 1870, 1103, 2092, 1341, 1967, 
    1272, 2222, 1231, 2098, 1284, 2525, 2101, 2102, 1329, 2451, 2105, 1447, 1173, 1892, 2109, 2359, 1251, 2112, 1537, 2114, 2027, 2116, 2117, 2118, 2119, 1263, 1220, 998, 2123, 
    1525, 2328, 1535, 2127, 2128, 2129, 2652, 2131, 2612, 2605, 1514, 2059, 2136, 1793, 2089, 1273, 2220, 2531, 2142, 2389, 2524, 2145, 2146, 2147, 2148, 2149, 1009, 2151, 1098, 
    2334, 1372, 2155, 2156, 2157, 2158, 2159, 1526, 2161, 1217, 1200, 2164, 2165, 2571, 1521, 1671, 2051, 1079, 2511, 1117, 2600, 2028, 2175, 2371, 2177, 2178, 2179, 1029, 1203, 
    2048, 1523, 2184, 2448, 2406, 2257, 2188, 2189, 2190, 2260, 1803, 1974, 2530, 2195, 2247, 2197, 2656, 1842, 1150, 1256, 1218, 1242, 1148, 1819, 2206, 2324, 1774, 2415, 1748, 
    2607, 1134, 2081, 2533, 1116, 2049, 2497, 1266, 2219, 2140, 2347, 2096, 2454, 1904, 1353, 2226, 2227, 1101, 1307, 2230, 2290, 1933, 2267, 2234, 2235, 2345, 1107, 1386, 1369, 
    1697, 2241, 2344, 2351, 1736, 1505, 2246, 2196, 1857, 2843, 2250, 2251, 2252, 2253, 2254, 2641, 1734, 2187, 3388, 1764, 2191, 2261, 1948, 2838, 2264, 1568, 1976, 2233, 3188, 
    2269, 2393, 3020, 2702, 3037, 2274, 2275, 2276, 1758, 2413, 2279, 2877, 2281, 3226, 2758, 2416, 2804, 3008, 2999, 3342, 2748, 2231, 2291, 2688, 2293, 1698, 2812, 2429, 2297, 
    1848, 2299, 2896, 3283, 2621, 2303, 3196, 1652, 2306, 2307, 3132, 2309, 2984, 2787, 2366, 2313, 3076, 2315, 2387, 2317, 2318, 2319, 2320, 2321, 2322, 3183, 2207, 2325, 2936, 
    2327, 2125, 2329, 2684, 2331, 2332, 2333, 2153, 3376, 2020, 2540, 1815, 1958, 1817, 2341, 3291, 2718, 2242, 2236, 2061, 2221, 1826, 2349, 1923, 2243, 2736, 1812, 2701, 2355, 
    2356, 3156, 3301, 2110, 3204, 2783, 2712, 3131, 1864, 1878, 2312, 1570, 3084, 2862, 2370, 2176, 2372, 2373, 3177, 1754, 2376, 1763, 3202, 2085, 2380, 2823, 3302, 1704, 1938, 
    2385, 1656, 2316, 2388, 2143, 2390, 2987, 2392, 2270, 1962, 1740, 2866, 3133, 2541, 2704, 3057, 2759, 1669, 2403, 2404, 2715, 2186, 2407, 1859, 1649, 2410, 2539, 3021, 2278, 
    2414, 2209, 2284, 2417, 2418, 2419, 1720, 2967, 2422, 2572, 1982, 2425, 3036, 1915, 1895, 2296, 2430, 3390, 1762, 1703, 1885, 2033, 2436, 2437, 2941, 2476, 2440, 2441, 2442, 
    2443, 2013, 2445, 1724, 2000, 2185, 2835, 1990, 2104, 2925, 2698, 2223, 2455, 2456, 2733, 1952, 2459, 2892, 1863, 3097, 2463, 1668, 3364, 2466, 2467, 3243, 2768, 1660, 2471, 
    1672, 2473, 1646, 2475, 2439, 2477, 2853, 2479, 1663, 3169, 3289, 2805, 2484, 2485, 2486, 3371, 2488, 2489, 2490, 2491, 2492, 2995, 2931, 2495, 2916, 2217, 2046, 1778, 2500, 
    2811, 2690, 2503, 2504, 2087, 3000, 2507, 2508, 1665, 1750, 2171, 2512, 2513, 2514, 2515, 2516, 1900, 2944, 2544, 2744, 1602, 2522, 3335, 2144, 2100, 2526, 2527, 1689, 1850, 
    2194, 2141, 1924, 2214, 2534, 1995, 2045, 1932, 3071, 2411, 2337, 2398, 3184, 3107, 2519, 2800, 3146, 3333, 2974, 2053, 1745, 2010, 2932, 2553, 2554, 3004, 3375, 2856, 1998, 
    3225, 1579, 2561, 1784, 2767, 3099, 1966, 2566, 1972, 2829, 1711, 2658, 2166, 2423, 3350, 2574, 2575, 1653, 1835, 2578, 2579, 2580, 2786, 2706, 2588, 1802, 2585, 3239, 2763, 
    2583, 1909, 2590, 2591, 2592, 1634, 3014, 2595, 1691, 2597, 3244, 1648, 2173, 1849, 1914, 3148, 1887, 2133, 2606, 2211, 2753, 2609, 2610, 2611, 2132, 2613, 2614, 1749, 2850, 
    1618, 2618, 2619, 2620, 2302, 2622, 3251, 3038, 2625, 2626, 1911, 3134, 2629, 1706, 1816, 2632, 3246, 2739, 2635, 2636, 3260, 2638, 3122, 2076, 2255, 2642, 1928, 2644, 2645, 
    1869, 2908, 1693, 2649, 2650, 1881, 2130, 2653, 2654, 2655, 2198, 2808, 2570, 1577, 2660, 2661, 2914, 1920, 1871, 2665, 1761, 1905, 2668, 1810, 2670, 1788, 2074, 2673, 3109, 
    2675, 3120, 3281, 3294, 3548, 3807, 2681, 2682, 2683, 2330, 2685, 3464, 3124, 2292, 2689, 2502, 3467, 2692, 2693, 2992, 3841, 2820, 2697, 2453, 2699, 2700, 2354, 2272, 3218, 
    2399, 3450, 2582, 3141, 3268, 2709, 2710, 3672, 2362, 2876, 3775, 2405, 3618, 2717, 2343, 2881, 2720, 2860, 2826, 3002, 2724, 3521, 3783, 2949, 2728, 2729, 2983, 2731, 2732, 
    2457, 3095, 3101, 2352, 2952, 2738, 2634, 2740, 3387, 2742, 2743, 2520, 3518, 2746, 2747, 2289, 2749, 3241, 4004, 2752, 2608, 2754, 2755, 2756, 3953, 2283, 2401, 2760, 2848, 
    2762, 2587, 3745, 2765, 2766, 2563, 2469, 3402, 3395, 3434, 2772, 3157, 2774, 2828, 3484, 3474, 3647, 2779, 3195, 3379, 2782, 2361, 2997, 3174, 2581, 2311, 2788, 2789, 2790, 
    3315, 3916, 2793, 2888, 2795, 2796, 2797, 2982, 2799, 2545, 3313, 3754, 2803, 2285, 2483, 3544, 2986, 2657, 2809, 2810, 2501, 2295, 2831, 2814, 2815, 2816, 3352, 2818, 3410, 
    2696, 3963, 2822, 2381, 3449, 2851, 2722, 3463, 2775, 2568, 3741, 2813, 3887, 2833, 3778, 2449, 2844, 3369, 2263, 2839, 2840, 2841, 3451, 2249, 2836, 2845, 2846, 2847, 2761, 
    2849, 2616, 2825, 3485, 2478, 2859, 3765, 2557, 2911, 2858, 2854, 2721, 3875, 2369, 2863, 2864, 3692, 2396, 3600, 3223, 2869, 3838, 3859, 2872, 3459, 3536, 3222, 2713, 2280, 
    3579, 2879, 2880, 2719, 2882, 3611, 2884, 2885, 3768, 2887, 2794, 2889, 3023, 2891, 2460, 3265, 3494, 2895, 2300, 2897, 2898, 3361, 3411, 2901, 2902, 2903, 3866, 3779, 3980, 
    3024, 2647, 3493, 3524, 2857, 3623, 3447, 2662, 2915, 2496, 3012, 2918, 2919, 2920, 3500, 3247, 2923, 2924, 2452, 2926, 2948, 2928, 2929, 3080, 2494, 2552, 3899, 2934, 3557, 
    2326, 2937, 3865, 2939, 2940, 2438, 2942, 3362, 2518, 2945, 3571, 2947, 2927, 2727, 2950, 2951, 2737, 2953, 2954, 3182, 3901, 3909, 2958, 2959, 2960, 3638, 3879, 3576, 3016, 
    3019, 2966, 2421, 2968, 3710, 3568, 3569, 3139, 2977, 2548, 3523, 3830, 2973, 2978, 2979, 2980, 3932, 2798, 2730, 2310, 4009, 2807, 2391, 3237, 2989, 2990, 3688, 2694, 2993, 
    2998, 2493, 2996, 2784, 2994, 2287, 2506, 3001, 2723, 3441, 2555, 3005, 3378, 3007, 2286, 3009, 3010, 3677, 2917, 3354, 2594, 3743, 2964, 3017, 3852, 2965, 2271, 2412, 3022, 
    2890, 2907, 3025, 3578, 3655, 3028, 3490, 3477, 3031, 3032, 3033, 3957, 3035, 2426, 2273, 2624, 3039, 3502, 3041, 3042, 3856, 3878, 3394, 3046, 3492, 3747, 3634, 3050, 3051, 
    3052, 3053, 3700, 3055, 3357, 2400, 3129, 3242, 3585, 3061, 3062, 3420, 3698, 3065, 3066, 3067, 3068, 3069, 3070, 2538, 3072, 3248, 3074, 3075, 2314, 3123, 3588, 3079, 2930, 
    3509, 3082, 3083, 2368, 3085, 3596, 3637, 3349, 3089, 4013, 3091, 3092, 3506, 3439, 2734, 3096, 2462, 3355, 2564, 3100, 2735, 3102, 3696, 3104, 3689, 3106, 2543, 3108, 2674, 
    3868, 3930, 3112, 3113, 3172, 3115, 3116, 3347, 3118, 3973, 2676, 3121, 2639, 3077, 2687, 3366, 3898, 3269, 3128, 3058, 3130, 2363, 2308, 2397, 2628, 3135, 3136, 3999, 3787, 
    2972, 3322, 2707, 3142, 3296, 3144, 3145, 2546, 3147, 2603, 3149, 3784, 3541, 3152, 3153, 3154, 3155, 2357, 2773, 3158, 3704, 3160, 3924, 3565, 3163, 3740, 3165, 3363, 3667, 
    3732, 2481, 3986, 3987, 3114, 3173, 2785, 3452, 3176, 2374, 3965, 3179, 3353, 3626, 2955, 2323, 2542, 3425, 3186, 3344, 2268, 3286, 3217, 3191, 3192, 3193, 3939, 2780, 2304, 
    3814, 3198, 3279, 3515, 3728, 2378, 3537, 2360, 3510, 3799, 3207, 3208, 3331, 3415, 3625, 3212, 3213, 3214, 3215, 3216, 3190, 2703, 3275, 3725, 3221, 2875, 2868, 3224, 2559, 
    2282, 3227, 3842, 3229, 3230, 3231, 3405, 3605, 3430, 3820, 3236, 2988, 3238, 2586, 3240, 2750, 3059, 2468, 2598, 3756, 2633, 2922, 3073, 3249, 3546, 2623, 3870, 3406, 3254, 
    3255, 3256, 3644, 3258, 3407, 2637, 3276, 3262, 3263, 3264, 2893, 3873, 3267, 2708, 3127, 3270, 3876, 3272, 3839, 3274, 3219, 3261, 3277, 3711, 3199, 3280, 2677, 3282, 2301, 
    3513, 3285, 3189, 3617, 3288, 2482, 3290, 2342, 4007, 3293, 2678, 3573, 3143, 3297, 3431, 3299, 3300, 2358, 2382, 3303, 3324, 3318, 3306, 3307, 3438, 3309, 3310, 3684, 3922, 
    2801, 3651, 2791, 3771, 3675, 3305, 3319, 3862, 3321, 3140, 3609, 3304, 3325, 3326, 3742, 3328, 3329, 3535, 3209, 3731, 2547, 3334, 2523, 3336, 3525, 3338, 3847, 3340, 3614, 
    2288, 3716, 3187, 3345, 3346, 3117, 3872, 3088, 2573, 3591, 2817, 3180, 3013, 3098, 3356, 3056, 3358, 3359, 3823, 2899, 2943, 3166, 2465, 3610, 3125, 3979, 3384, 2837, 3717, 
    2487, 3843, 3373, 3374, 2556, 2335, 3703, 3006, 2781, 3818, 3381, 3382, 3383, 3368, 3385, 3657, 2741, 2258, 3389, 2431, 3934, 3392, 3393, 3045, 2770, 4074, 4443, 3398, 3399, 
    3400, 4386, 2769, 3403, 3404, 3232, 3253, 3259, 3408, 3943, 2819, 2900, 4124, 4338, 3414, 3210, 3555, 3417, 4417, 4402, 3063, 3421, 4377, 4251, 4029, 3185, 4094, 4125, 4484, 
    4134, 3234, 3298, 4211, 3433, 2771, 4397, 3436, 3437, 3308, 3094, 4138, 3003, 3914, 3443, 4269, 3445, 4221, 2913, 3448, 2824, 2705, 2842, 3175, 3453, 3990, 4042, 3456, 4201, 
    3458, 2873, 4390, 4380, 3462, 2827, 2686, 4069, 3466, 2691, 4482, 4021, 3470, 3598, 3472, 4279, 2777, 3475, 3476, 3030, 3478, 3479, 3480, 3481, 3482, 3483, 2776, 2852, 3486, 
    4317, 3488, 4253, 3029, 3491, 3047, 2909, 2894, 3498, 4137, 3497, 3495, 4293, 2921, 3501, 3040, 4354, 3504, 3505, 3093, 4164, 4359, 3081, 3205, 4064, 3512, 3284, 4185, 3200, 
    4198, 3517, 2745, 4414, 3890, 2725, 3522, 2975, 2910, 3337, 3526, 4118, 3528, 4078, 4207, 3531, 3532, 3533, 4119, 3330, 2874, 3203, 3538, 3539, 3540, 3151, 4307, 3543, 2806, 
    3545, 3250, 3547, 2679, 3549, 3831, 4148, 3552, 3553, 3554, 3416, 3556, 2935, 4245, 3559, 3560, 4372, 4395, 3563, 4289, 3162, 3566, 4047, 2970, 2971, 3570, 2946, 3572, 3295, 
    3574, 4296, 2963, 4209, 3026, 2878, 3580, 4383, 3582, 3583, 3832, 3060, 3586, 3988, 3078, 4234, 3590, 3351, 3592, 3772, 3594, 3595, 3086, 3597, 3471, 3599, 2867, 3601, 4097, 
    4400, 3604, 3233, 3606, 3607, 3804, 3323, 3365, 2883, 3915, 3613, 3341, 3615, 4230, 3287, 2716, 3619, 3620, 3621, 4114, 2912, 4375, 3211, 3181, 3801, 3920, 3629, 3630, 3631, 
    3632, 4171, 3049, 4467, 4096, 3087, 2961, 3720, 3640, 3776, 3642, 4027, 3257, 4285, 3646, 2778, 3648, 4288, 4030, 3314, 3652, 3653, 3654, 3027, 3656, 3386, 4223, 3659, 4265, 
    3661, 4358, 3663, 4183, 3665, 3666, 3167, 3668, 3669, 3670, 3671, 2711, 4391, 3674, 3317, 3676, 3011, 4181, 4470, 4418, 3681, 3682, 3683, 3311, 3685, 3686, 3687, 2991, 3105, 
    3690, 3691, 2865, 3693, 3694, 3695, 3103, 4182, 3064, 4339, 3054, 4335, 4139, 3377, 3159, 3705, 4365, 4393, 3981, 4152, 2969, 3278, 3712, 4051, 3714, 3715, 3343, 3370, 3718, 
    3719, 3639, 3721, 4043, 4153, 4215, 3220, 4162, 3727, 3201, 3729, 4256, 3332, 3168, 4057, 4166, 4192, 3736, 4350, 4076, 3739, 3164, 2830, 3327, 3015, 4111, 2764, 3746, 3048, 
    3748, 3749, 4344, 3788, 4082, 4144, 2802, 3755, 3245, 3757, 3758, 3759, 3975, 4437, 4366, 3763, 4117, 2855, 4068, 3767, 2886, 4077, 3770, 3316, 3593, 3773, 3774, 2714, 3641, 
    3919, 2834, 2905, 4088, 4169, 4147, 2726, 3150, 3785, 4108, 3138, 3751, 3789, 3790, 4364, 4154, 4343, 3794, 4048, 4447, 3797, 3798, 3206, 4222, 3627, 4022, 4423, 3608, 4274, 
    4483, 2680, 4363, 4362, 3810, 4480, 3812, 3813, 3197, 3815, 4141, 3817, 3380, 3819, 3235, 4329, 3822, 3360, 4194, 4487, 3826, 4294, 4334, 3829, 2976, 3550, 3584, 3833, 4053, 
    4462, 4109, 3837, 2870, 3273, 4312, 2695, 3228, 3372, 4387, 3845, 4132, 3339, 4271, 4071, 4200, 3851, 3018, 3853, 4266, 3855, 3043, 4175, 3858, 2871, 4475, 3861, 3320, 3863, 
    3864, 2938, 2904, 4228, 3110, 3869, 3252, 3871, 3348, 3266, 3874, 2861, 3271, 4195, 3044, 2962, 4392, 3881, 3882, 3883, 3884, 3885, 4239, 2832, 4458, 3889, 3520, 3891, 3892, 
    3893, 3894, 4374, 4283, 3897, 3126, 2933, 3900, 2956, 4472, 4448, 3904, 3905, 4073, 4031, 3908, 2957, 4129, 3911, 4438, 3913, 3442, 3612, 2792, 3917, 3918, 3777, 3628, 4257, 
    3312, 3923, 3161, 4059, 3926, 4204, 3928, 3929, 3111, 4295, 2981, 4189, 3391, 3935, 3936, 3937, 4143, 3194, 4227, 4384, 3942, 3409, 3944, 3945, 3946, 3947, 3948, 3949, 4128, 
    3951, 3952, 2757, 4331, 4178, 3956, 3034, 3958, 4250, 4433, 4444, 3962, 2821, 3964, 3178, 3966, 3967, 3968, 4173, 3970, 4202, 3972, 3119, 3974, 3760, 4050, 3977, 3978, 3367, 
    2906, 3708, 3982, 3983, 4083, 3985, 3170, 3171, 3587, 4122, 3454, 3991, 3992, 3993, 3994, 4015, 4151, 4264, 3998, 3137, 4000, 4001, 4121, 4028, 2751, 4005, 4130, 3292, 4008, 
    2985, 4010, 4011, 4012, 3090, 4014, 3995, 4571, 4489, 4018, 4019, 4020, 3469, 3802, 4765, 4024, 4025, 4026, 3643, 4003, 3424, 3650, 3907, 4146, 4764, 4034, 4035, 4683, 4037, 
    4038, 4039, 4769, 4041, 3455, 3722, 4044, 4045, 4046, 3567, 3795, 4654, 3976, 3713, 4052, 3834, 4054, 4055, 4656, 3733, 4661, 3925, 4060, 4061, 4490, 4534, 3511, 4065, 4066, 
    4067, 3766, 3465, 4550, 3849, 4508, 3906, 3396, 4075, 3738, 3769, 3529, 4736, 4537, 4786, 3752, 3984, 4632, 4583, 4748, 4631, 3780, 4624, 4090, 4091, 4092, 4093, 3426, 4627, 
    3636, 3602, 4405, 4099, 4659, 4101, 4102, 4777, 4104, 4479, 4106, 4107, 3786, 3836, 4110, 3744, 4112, 4113, 3622, 4579, 4542, 3764, 3527, 3534, 4120, 4002, 3989, 4123, 3412, 
    3427, 4126, 4127, 3950, 3910, 4006, 4297, 3846, 4133, 3429, 4653, 4597, 3496, 3440, 3702, 4140, 3816, 4616, 3938, 3753, 4552, 4032, 3782, 3551, 4678, 4559, 3996, 3709, 3723, 
    3792, 4642, 4156, 4640, 4717, 4611, 4160, 4771, 3726, 4248, 3507, 4697, 3734, 4167, 4601, 3781, 4722, 3633, 4172, 3969, 4174, 3857, 4176, 4557, 3955, 4665, 4180, 3678, 3697, 
    3664, 4532, 3514, 4186, 4187, 4188, 3933, 4190, 4191, 3735, 4745, 3824, 3877, 4196, 4197, 3516, 4199, 3850, 3457, 3971, 4203, 3927, 4205, 4547, 3530, 4572, 3577, 4210, 3432, 
    4212, 4775, 4214, 3724, 4216, 4217, 4218, 4219, 4668, 3446, 3800, 3658, 4224, 4225, 4226, 3940, 3867, 4785, 3616, 4231, 4725, 4506, 3589, 4235, 4236, 4237, 4238, 3886, 4240, 
    4241, 4242, 4243, 4244, 3558, 4528, 4247, 4163, 4249, 3959, 3423, 4252, 3489, 4515, 4526, 3730, 3921, 4702, 4259, 4260, 4261, 4262, 4662, 3997, 3660, 3854, 4267, 4268, 3444, 
    4270, 3848, 4272, 4273, 3805, 4652, 4276, 4593, 4278, 3473, 4280, 4587, 4282, 3896, 4284, 3645, 4286, 4287, 3649, 3564, 4290, 4291, 4292, 3499, 3827, 3931, 3575, 4131, 4298, 
    4544, 4574, 4580, 4545, 4303, 4304, 4723, 4306, 3542, 4577, 4726, 4710, 4608, 3840, 4558, 4314, 4315, 4598, 3487, 4318, 4604, 4320, 4321, 4322, 4323, 4324, 4682, 4690, 4327, 
    4675, 3821, 4759, 3954, 4530, 4468, 3828, 3701, 4762, 4337, 3413, 3699, 4340, 4341, 4599, 3793, 3750, 4345, 4346, 4347, 4348, 4779, 3737, 4651, 4746, 4353, 3503, 4381, 4575, 
    4681, 3662, 3508, 4623, 4751, 3809, 3808, 3791, 3706, 3762, 4758, 4596, 4369, 4370, 4371, 3561, 4497, 3895, 3624, 4622, 3422, 4378, 4379, 3461, 4355, 4382, 3581, 3941, 4385, 
    3401, 3844, 4388, 4619, 3460, 3673, 3880, 3707, 4394, 3562, 4396, 3435, 4398, 4399, 3603, 4757, 3419, 4403, 4404, 4098, 4750, 4407, 4554, 4715, 4410, 4411, 4412, 4706, 3519, 
    4415, 4529, 3418, 3680, 4419, 4420, 4421, 4422, 3803, 4424, 4425, 4643, 4712, 4428, 4655, 4430, 4431, 4432, 3960, 4719, 4638, 4641, 3761, 3912, 4439, 4713, 4672, 4741, 3397, 
    3961, 4584, 4446, 3796, 3903, 4449, 4450, 4451, 4452, 4788, 4454, 4455, 4685, 4630, 3888, 4459, 4460, 4461, 3835, 4538, 4464, 4501, 4767, 3635, 4333, 4729, 3679, 4471, 3902, 
    4607, 4582, 3860, 4516, 4477, 4478, 4105, 3811, 4481, 3468, 3806, 3428, 4485, 4667, 3825, 4568, 4017, 4062, 4491, 4492, 4493, 4906, 4495, 4602, 4373, 4498, 4734, 4500, 4465, 
    4502, 4868, 4504, 4505, 4233, 4507, 4072, 4636, 4823, 4511, 4512, 4799, 4778, 4254, 4476, 4517, 4870, 4519, 4520, 4521, 4522, 4523, 4524, 4525, 4255, 4527, 4246, 4416, 4332, 
    4531, 4184, 4533, 4063, 4755, 4536, 4080, 4463, 4825, 4801, 4798, 4116, 4543, 4299, 4302, 4546, 4206, 4548, 4549, 4070, 4551, 4145, 4553, 4408, 4555, 4916, 4177, 4313, 4150, 
    4560, 4561, 4840, 4563, 4564, 4565, 4566, 4567, 4488, 4920, 4570, 4016, 4208, 4573, 4300, 4356, 4917, 4308, 4898, 4115, 4301, 4581, 4474, 4085, 4445, 4797, 4586, 4281, 4888, 
    4589, 4761, 4591, 4592, 4277, 4594, 4595, 4368, 4136, 4316, 4342, 4600, 4168, 4496, 4892, 4319, 4874, 4806, 4473, 4311, 4609, 4791, 4159, 4612, 4861, 4900, 4615, 4142, 4617, 
    4865, 4389, 4620, 4869, 4376, 4360, 4089, 4625, 4814, 4095, 4882, 4629, 4457, 4087, 4084, 4633, 4634, 4635, 4509, 4883, 4435, 4639, 4157, 4436, 4155, 4426, 4644, 4645, 4646, 
    4647, 4889, 4795, 4686, 4351, 4275, 4135, 4049, 4429, 4056, 4657, 4790, 4100, 4660, 4058, 4263, 4863, 4827, 4179, 4666, 4486, 4220, 4669, 4714, 4671, 4441, 4772, 4842, 4328, 
    4676, 4677, 4149, 4679, 4859, 4357, 4325, 4036, 4818, 4456, 4650, 4703, 4688, 4851, 4326, 4846, 4692, 4911, 4694, 4834, 4696, 4165, 4776, 4699, 4700, 4701, 4258, 4687, 4704, 
    4749, 4413, 4707, 4822, 4709, 4310, 4711, 4427, 4440, 4670, 4409, 4716, 4158, 4921, 4434, 4720, 4862, 4170, 4305, 4864, 4232, 4309, 4727, 4884, 4469, 4805, 4731, 4732, 4826, 
    4499, 4735, 4079, 4737, 4912, 4739, 4740, 4442, 4742, 4902, 4744, 4193, 4352, 4747, 4086, 4705, 4406, 4361, 4752, 4896, 4754, 4535, 4756, 4401, 4367, 4330, 4808, 4590, 4336, 
    4763, 4033, 4023, 4766, 4466, 4768, 4040, 4770, 4161, 4673, 4773, 4774, 4213, 4698, 4103, 4514, 4349, 4780, 4781, 4782, 4877, 4784, 4229, 4081, 4787, 4453, 4923, 4658, 4610, 
    4927, 4857, 4794, 4649, 4887, 4585, 4541, 4513, 4800, 4540, 4843, 4833, 4815, 4730, 4606, 4807, 4760, 4809, 4925, 4909, 4867, 4837, 4626, 4804, 4816, 4817, 4684, 4819, 4905, 
    4821, 4708, 4510, 4824, 4539, 4733, 4664, 4872, 4829, 4830, 4831, 4932, 4803, 4695, 4835, 4836, 4813, 4933, 4839, 4562, 4904, 4674, 4802, 4844, 4845, 4691, 4847, 4848, 4849, 
    4907, 4689, 4852, 4853, 4854, 4855, 4856, 4793, 4895, 4680, 4875, 4613, 4721, 4663, 4724, 4618, 4866, 4812, 4503, 4621, 4518, 4871, 4828, 4873, 4605, 4860, 4876, 4783, 4878, 
    4879, 4893, 4881, 4628, 4637, 4728, 4885, 4886, 4796, 4588, 4648, 4890, 4891, 4603, 4880, 4894, 4858, 4753, 4897, 4578, 4899, 4614, 4901, 4743, 4903, 4841, 4820, 4494, 4850, 
    4908, 4811, 4910, 4693, 4738, 4913, 4914, 4915, 4556, 4576, 4918, 4945, 4569, 4718, 4922, 4789, 4924, 4810, 4926, 4792, 4928, 4929, 4930, 4931, 4832, 4838, 4934, 4935, 4936, 
    4942, 4938, 4948, 4949, 4941, 4937, 4943, 4944, 4919, 4946, 4947, 4939, 4940, 4950 ],
    [ 1, 20, 42, 4, 47, 6, 59, 8, 9, 10, 11, 12, 34, 14, 15, 16, 64, 56, 19, 2, 45, 22, 133, 24, 25, 26, 27, 135, 98, 75, 128, 32, 33, 13, 35, 161, 37, 38, 129, 86, 120, 3, 154, 
    44, 21, 46, 5, 106, 49, 50, 51, 145, 102, 54, 55, 18, 148, 58, 7, 109, 95, 116, 87, 17, 139, 66, 67, 320, 253, 70, 192, 264, 73, 74, 30, 76, 206, 78, 79, 276, 81, 247, 83, 
    84, 306, 40, 63, 88, 237, 90, 280, 203, 293, 94, 61, 266, 97, 29, 99, 171, 268, 53, 187, 222, 193, 48, 107, 180, 60, 328, 269, 285, 113, 114, 270, 62, 294, 226, 119, 41, 121,
    208, 123, 124, 125, 126, 265, 31, 39, 301, 288, 132, 23, 134, 28, 257, 137, 138, 65, 321, 141, 142, 250, 184, 52, 146, 333, 57, 244, 150, 302, 272, 153, 43, 242, 323, 287, 
    158, 159, 297, 36, 263, 198, 164, 165, 166, 212, 236, 169, 336, 100, 172, 173, 577, 357, 176, 177, 393, 179, 108, 373, 456, 508, 144, 534, 186, 103, 188, 498, 444, 191, 71, 
    105, 194, 437, 196, 486, 163, 587, 583, 487, 378, 92, 204, 468, 77, 207, 122, 209, 210, 211, 167, 384, 413, 215, 418, 217, 547, 460, 585, 221, 104, 598, 355, 225, 118, 383, 
    346, 229, 366, 523, 410, 510, 376, 235, 168, 89, 540, 239, 240, 503, 155, 243, 149, 245, 360, 82, 248, 506, 143, 443, 252, 69, 369, 255, 475, 136, 414, 259, 485, 352, 262, 
    162, 72, 127, 96, 463, 101, 111, 115, 271, 152, 273, 529, 275, 80, 277, 278, 279, 91, 281, 368, 283, 284, 112, 286, 157, 131, 289, 502, 291, 348, 93, 117, 295, 296, 160, 451,
    299, 300, 130, 151, 490, 412, 483, 85, 599, 561, 499, 310, 484, 312, 313, 314, 315, 316, 317, 318, 364, 68, 140, 550, 156, 324, 325, 591, 327, 110, 568, 351, 546, 557, 147, 
    538, 335, 170, 337, 647, 339, 953, 810, 934, 343, 344, 345, 228, 820, 292, 349, 350, 330, 261, 744, 691, 224, 356, 175, 818, 831, 246, 904, 997, 849, 319, 365, 230, 367, 282,
    254, 751, 708, 975, 181, 989, 375, 234, 649, 202, 379, 774, 381, 382, 227, 213, 685, 949, 387, 732, 645, 619, 650, 779, 178, 668, 792, 956, 397, 398, 982, 607, 401, 402, 973,
    404, 405, 406, 756, 891, 700, 232, 733, 304, 214, 258, 415, 890, 770, 216, 876, 420, 986, 422, 990, 424, 425, 760, 427, 428, 962, 651, 788, 432, 659, 641, 618, 915, 195, 438,
    884, 440, 441, 978, 251, 190, 903, 446, 615, 926, 449, 977, 298, 452, 721, 682, 868, 182, 782, 638, 826, 219, 802, 862, 267, 464, 465, 722, 467, 205, 469, 735, 471, 806, 473,
    474, 256, 939, 738, 478, 937, 480, 481, 482, 305, 311, 260, 197, 201, 488, 489, 303, 730, 492, 830, 494, 960, 686, 497, 189, 309, 981, 501, 290, 241, 504, 505, 249, 507, 183,
    509, 233, 511, 512, 807, 880, 515, 516, 911, 875, 519, 827, 521, 996, 231, 803, 841, 526, 527, 798, 274, 927, 531, 532, 918, 185, 535, 536, 537, 334, 539, 238, 739, 542, 543,
    544, 545, 331, 218, 548, 713, 322, 899, 974, 553, 554, 555, 886, 332, 558, 866, 560, 308, 562, 843, 564, 565, 566, 567, 329, 569, 916, 571, 572, 573, 968, 879, 881, 174, 928,
    579, 580, 995, 836, 200, 584, 220, 646, 199, 588, 656, 590, 326, 606, 593, 594, 595, 596, 597, 223, 307, 935, 858, 743, 603, 604, 1332, 592, 400, 608, 1257, 610, 1175, 1101, 
    613, 1321, 447, 1251, 617, 435, 390, 1249, 621, 1110, 1193, 624, 625, 1453, 627, 1136, 629, 1287, 1237, 1492, 1079, 634, 635, 636, 1378, 458, 639, 1442, 434, 1276, 643, 1262,
    389, 586, 338, 648, 377, 391, 430, 1168, 1179, 1082, 1153, 589, 1211, 658, 433, 660, 661, 662, 663, 664, 665, 666, 1476, 394, 669, 670, 671, 1049, 673, 674, 1335, 676, 1399, 
    1536, 1127, 1368, 681, 454, 683, 1134, 385, 496, 687, 688, 1310, 690, 354, 692, 693, 694, 695, 696, 697, 1132, 699, 409, 1200, 1184, 703, 1228, 705, 1326, 1031, 371, 709, 
    710, 711, 1133, 549, 1047, 1089, 1491, 717, 718, 719, 1283, 453, 466, 1240, 1328, 1409, 1023, 727, 728, 1148, 491, 731, 388, 411, 1404, 470, 1339, 1282, 477, 541, 1258, 1411,
    1048, 602, 353, 745, 746, 747, 1065, 749, 1526, 370, 752, 753, 1022, 755, 407, 757, 1195, 1280, 426, 1046, 762, 1315, 764, 765, 1551, 767, 768, 769, 417, 771, 1518, 1261, 
    380, 775, 1419, 1302, 778, 392, 780, 1090, 457, 783, 784, 785, 786, 787, 431, 789, 790, 1213, 395, 793, 794, 795, 796, 1444, 528, 1017, 1422, 801, 461, 524, 804, 805, 472, 
    513, 808, 809, 341, 1266, 1402, 1459, 1455, 1154, 816, 1504, 358, 819, 347, 1359, 1425, 823, 1371, 1508, 459, 520, 828, 1077, 493, 359, 1096, 1162, 834, 1390, 582, 1481, 838,
    839, 840, 525, 1471, 563, 844, 845, 846, 1295, 848, 363, 1197, 1068, 1192, 1052, 1167, 855, 1388, 857, 601, 859, 1010, 1333, 462, 1055, 864, 865, 559, 867, 455, 869, 1304, 
    871, 1006, 873, 1173, 518, 419, 877, 1070, 575, 514, 576, 1317, 1323, 439, 1003, 556, 1198, 1478, 1309, 416, 408, 1268, 893, 894, 895, 1014, 1485, 1501, 551, 1349, 1370, 902,
    445, 361, 905, 906, 907, 908, 1533, 1272, 517, 912, 1040, 914, 436, 570, 917, 533, 1291, 1325, 1454, 922, 923, 924, 925, 448, 530, 578, 929, 930, 1188, 1394, 1215, 342, 600, 
    936, 479, 938, 476, 940, 941, 942, 943, 1457, 945, 1318, 947, 948, 386, 950, 951, 1438, 340, 954, 1035, 396, 957, 1038, 959, 495, 961, 429, 963, 1482, 965, 1546, 967, 574, 
    1365, 970, 1487, 972, 403, 552, 372, 1343, 450, 442, 1111, 1143, 500, 399, 1063, 984, 1019, 421, 1316, 1464, 374, 423, 1246, 992, 993, 1488, 581, 522, 362, 998, 999, 1000, 
    1001, 1002, 885, 1811, 1005, 872, 1130, 1008, 1009, 860, 2027, 1012, 1512, 896, 1015, 1016, 799, 1018, 985, 1020, 1021, 754, 726, 1608, 1025, 1026, 1027, 1028, 1029, 1795, 
    707, 1756, 1033, 1034, 955, 1036, 1037, 958, 1535, 913, 1571, 1042, 1043, 1044, 1045, 761, 714, 742, 672, 1334, 2226, 853, 1131, 2131, 863, 1056, 1057, 1755, 1059, 1060, 
    1322, 1062, 983, 1112, 748, 2168, 2166, 851, 1651, 878, 1071, 1917, 1073, 1074, 2000, 1076, 829, 1785, 633, 1870, 2196, 654, 1083, 2159, 1085, 1086, 1087, 1088, 715, 781, 
    1665, 1092, 2079, 1617, 2040, 832, 1097, 1098, 1099, 2005, 612, 1632, 2091, 1104, 1105, 1106, 2237, 1108, 1655, 622, 979, 1064, 2227, 1796, 1115, 2215, 2172, 1977, 1644, 
    1120, 1121, 1999, 1490, 1855, 1726, 1932, 679, 1128, 1129, 1007, 1053, 698, 712, 684, 1135, 628, 1819, 1138, 2086, 1140, 1141, 1142, 980, 2188, 1145, 1146, 1147, 729, 1149, 
    1150, 2182, 1806, 655, 815, 1839, 1156, 1157, 1820, 1604, 1891, 1734, 833, 1801, 1770, 1165, 1166, 854, 652, 1169, 1170, 2147, 1172, 874, 1174, 611, 1176, 1177, 1879, 653, 
    1358, 1735, 1945, 1183, 702, 2044, 1654, 1187, 931, 1706, 1190, 2064, 852, 623, 1194, 758, 1627, 850, 887, 1199, 701, 1201, 1202, 1203, 1568, 2004, 1694, 2145, 1208, 1209, 
    2175, 657, 1212, 791, 1214, 933, 1768, 1605, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1861, 2006, 1227, 704, 1797, 1897, 2097, 1596, 1233, 1234, 2181, 1236, 631, 1908, 1239,
    723, 1680, 2203, 1243, 1244, 1245, 991, 2035, 1720, 620, 1922, 616, 2133, 1253, 1666, 1670, 1256, 609, 740, 1556, 1260, 773, 644, 1263, 1767, 1699, 811, 1267, 892, 1955, 
    1270, 1271, 910, 2139, 1274, 1835, 642, 1376, 1278, 1279, 759, 2051, 737, 720, 1284, 1285, 1286, 630, 1923, 1664, 1577, 919, 1292, 1786, 1842, 847, 1296, 1297, 1930, 2142, 
    1300, 2213, 777, 1866, 870, 1305, 1306, 2229, 1308, 889, 689, 1799, 1312, 1313, 1314, 763, 987, 882, 946, 2244, 1320, 614, 1061, 883, 2080, 920, 706, 1327, 724, 1329, 1773, 
    1852, 605, 861, 1050, 675, 1336, 1337, 1338, 736, 1340, 1341, 2056, 976, 1778, 1345, 1895, 1788, 1348, 900, 1350, 2012, 2074, 1353, 1594, 1355, 1691, 1357, 1180, 821, 2150, 
    1960, 2059, 1363, 2014, 969, 2191, 2187, 680, 1595, 901, 824, 1372, 1373, 1847, 1375, 1277, 1637, 637, 1379, 1380, 1959, 1382, 1606, 1384, 1760, 2238, 1733, 856, 1389, 835, 
    1391, 2165, 1393, 932, 1918, 1685, 1397, 1614, 677, 1649, 1996, 812, 1403, 734, 1405, 1406, 1805, 1408, 725, 1843, 741, 1901, 1609, 2246, 2058, 1569, 1417, 2233, 776, 2011, 
    1421, 800, 1423, 1424, 822, 1426, 1975, 1727, 1429, 1747, 1957, 1432, 1433, 1990, 1435, 1436, 1916, 952, 1753, 2085, 2026, 640, 1443, 797, 1445, 1446, 2106, 1448, 1449, 1956,
    1884, 1452, 626, 921, 814, 1456, 944, 1458, 813, 1460, 2021, 1640, 2098, 988, 2158, 1946, 1807, 1468, 1893, 1693, 842, 1472, 1473, 1620, 1475, 667, 1718, 888, 1853, 1888, 
    837, 964, 2108, 1484, 897, 1875, 971, 994, 1489, 1123, 716, 632, 1578, 1494, 1495, 1496, 1497, 1828, 1499, 2148, 898, 1502, 1503, 817, 1505, 1506, 1507, 825, 1639, 1987, 
    1511, 1013, 1513, 1626, 1822, 1940, 1517, 772, 1519, 1520, 1521, 2001, 1523, 1524, 1525, 750, 1964, 1750, 1529, 1823, 1531, 1616, 909, 1802, 1039, 678, 1537, 1538, 1743, 
    1540, 1563, 1717, 2114, 1883, 1545, 966, 1547, 2216, 1762, 1851, 766, 2185, 1553, 1554, 1555, 1259, 1557, 1625, 1559, 1560, 1561, 1775, 1541, 1943, 2471, 1566, 1904, 1204, 
    1416, 1570, 1041, 1572, 1827, 2292, 2232, 1630, 1290, 1493, 1579, 1580, 1927, 1582, 1583, 1765, 1986, 1645, 1587, 1650, 2620, 1590, 1591, 1592, 2127, 1354, 1369, 1232, 1597, 
    1841, 1599, 2002, 2297, 1602, 1603, 1159, 1217, 1383, 2361, 1024, 1413, 1610, 1611, 2578, 1613, 1398, 2610, 1532, 1094, 1618, 1619, 1474, 2639, 1791, 1623, 2411, 1558, 1514, 
    1196, 1628, 1629, 1576, 1631, 1102, 1633, 1634, 1991, 1636, 1377, 2342, 1509, 1462, 1641, 2506, 1840, 1119, 1586, 1646, 2311, 2599, 1400, 1588, 1069, 1652, 2576, 1186, 1109, 
    1656, 2300, 1658, 1659, 2470, 2028, 1662, 1663, 1289, 1091, 1254, 2592, 2464, 2402, 1255, 1671, 1672, 2343, 1674, 1675, 1676, 1677, 2099, 2514, 1241, 1681, 1682, 1683, 1684, 
    1396, 2135, 1687, 2303, 2528, 1690, 1356, 1692, 1470, 1206, 2146, 2327, 1834, 1698, 1265, 2574, 1701, 2283, 2433, 1704, 1705, 1189, 2378, 1804, 1709, 1710, 1711, 1903, 1713, 
    1714, 2495, 1968, 1542, 1477, 1719, 1248, 2541, 2462, 2047, 2446, 2235, 1125, 1428, 1728, 1729, 1730, 2608, 1732, 1387, 1161, 1181, 1736, 2220, 1738, 1739, 1740, 1741, 1742, 
    1539, 1744, 1745, 2404, 1430, 1837, 2615, 1528, 1919, 2072, 1439, 2375, 1058, 1032, 2369, 1758, 1759, 1385, 1761, 1549, 1763, 1764, 1584, 1766, 1264, 1216, 2155, 1164, 1771, 
    1772, 1330, 1774, 1562, 1776, 1782, 1344, 1779, 1780, 2624, 1777, 2137, 1784, 1078, 1293, 2459, 1347, 1789, 1790, 1622, 2201, 1793, 1794, 1030, 1114, 1229, 1798, 1311, 2637, 
    1163, 1534, 1803, 1708, 1407, 1152, 1467, 1808, 1809, 1810, 1004, 1812, 1813, 1814, 1815, 1816, 1867, 2245, 1137, 1158, 1821, 1515, 1530, 2280, 1825, 2348, 1573, 1498, 1829, 
    2493, 1831, 1832, 1833, 1697, 1275, 2490, 1748, 1838, 1155, 1643, 1598, 1294, 1410, 1844, 1845, 1846, 1374, 1848, 2601, 2529, 1550, 1331, 1479, 1854, 1124, 1856, 1857, 2019, 
    2463, 1860, 1225, 1862, 1863, 1864, 1941, 1303, 1817, 1868, 1869, 1080, 2403, 1872, 2075, 2222, 1486, 1876, 1877, 1878, 1178, 1880, 2651, 1882, 1544, 1451, 1885, 2399, 2604, 
    1480, 1889, 2588, 1160, 1892, 1469, 2109, 1346, 1896, 1230, 1898, 1899, 1900, 1412, 1902, 1712, 1567, 1905, 2057, 2526, 1238, 2032, 1910, 2627, 1912, 2313, 2602, 1915, 1437, 
    1072, 1395, 1751, 1920, 1921, 1250, 1288, 2532, 2120, 2453, 1581, 1928, 2412, 1298, 2559, 1126, 1933, 1934, 1935, 1936, 2073, 2384, 1939, 1516, 1865, 1942, 1564, 1944, 1182, 
    1466, 2167, 2262, 2208, 1950, 1951, 1952, 2330, 1954, 1269, 1450, 1431, 1958, 1381, 1361, 1961, 1962, 2266, 1527, 2234, 1966, 1967, 1716, 1969, 2154, 2564, 1972, 1973, 1974, 
    1427, 1976, 1118, 1978, 1979, 2382, 2008, 1982, 2065, 2105, 2084, 1585, 1510, 1988, 1989, 1434, 1635, 2089, 2486, 1994, 2535, 1401, 2393, 2558, 1122, 1075, 1522, 1600, 2533, 
    1205, 1100, 1226, 2007, 1981, 2660, 2010, 1420, 1351, 2013, 1364, 2015, 2219, 2017, 2590, 1858, 2425, 1461, 2022, 2631, 2024, 2025, 1441, 1011, 1661, 2029, 2364, 2031, 1909, 
    2251, 2034, 1247, 2036, 2037, 2394, 2123, 1095, 2041, 2042, 2043, 1185, 2536, 2319, 1723, 2048, 2049, 2255, 1281, 2052, 2053, 2054, 2055, 1342, 1906, 1415, 1362, 2060, 2346, 
    2332, 2586, 1191, 1983, 2477, 2067, 2068, 2069, 2479, 2071, 1752, 1937, 1352, 1873, 2640, 2377, 2078, 1093, 1324, 2081, 2274, 2484, 1985, 1440, 1139, 2505, 2356, 1992, 2090, 
    1103, 2092, 2645, 2190, 2095, 2096, 1231, 1463, 1678, 2525, 2101, 2391, 2269, 2104, 1984, 1447, 2107, 1483, 1894, 2253, 2111, 2200, 2622, 1543, 2115, 2116, 2117, 2118, 2193, 
    1925, 2618, 2276, 2039, 2512, 2125, 2192, 1593, 2416, 2129, 2652, 1054, 2612, 1252, 2134, 1686, 2658, 1783, 2138, 1273, 2140, 2325, 1299, 2252, 2524, 1207, 1695, 1171, 1500, 
    2387, 1360, 2151, 2322, 2503, 1970, 1769, 2452, 2157, 1465, 1084, 2160, 2161, 2162, 2163, 2594, 1392, 1067, 1947, 1066, 2169, 2170, 2171, 1117, 2173, 2174, 1210, 2176, 2177, 
    2178, 2179, 2430, 1235, 1151, 2441, 2184, 1552, 2186, 1367, 1144, 2478, 2094, 1366, 2126, 2119, 2530, 2538, 1081, 2496, 2198, 2199, 2112, 1792, 2516, 1242, 2204, 2205, 2206, 
    2207, 1949, 2415, 2210, 2211, 2212, 1301, 2214, 1116, 1548, 2217, 2218, 2016, 1737, 2221, 1874, 2223, 2224, 2422, 1051, 1113, 2228, 1307, 2230, 2290, 1575, 1418, 1965, 1725, 
    2236, 1107, 1386, 2239, 2240, 2286, 2344, 2243, 1319, 1818, 1414, 2247, 2788, 2799, 2832, 2033, 2143, 2110, 2465, 2050, 2256, 2257, 2258, 2839, 2260, 2695, 1948, 2263, 3181, 
    2265, 1963, 2267, 3188, 2103, 2270, 2271, 3145, 3037, 2082, 2549, 2122, 2685, 2527, 2279, 1824, 2281, 2282, 1702, 2424, 2804, 2241, 2999, 3342, 2289, 2231, 3371, 1574, 2480, 
    2803, 2812, 3221, 1601, 3374, 2909, 1657, 2301, 2302, 1688, 2304, 3115, 2873, 3161, 2308, 3087, 2984, 1647, 2417, 1913, 2314, 3036, 2316, 2317, 2352, 2046, 2454, 3210, 2152, 
    2575, 2966, 2141, 2326, 1696, 2845, 2329, 1953, 2331, 2062, 2333, 2334, 2335, 2336, 2522, 3198, 3303, 2340, 2451, 1638, 1673, 2242, 2689, 2061, 3207, 1826, 2371, 2350, 3309, 
    2318, 2872, 2354, 2355, 2088, 3156, 2358, 2359, 3204, 1607, 2720, 2363, 2030, 2960, 2366, 2889, 2368, 1757, 2370, 2349, 2770, 2373, 2374, 1754, 3134, 2077, 1707, 2379, 2904, 
    3065, 1980, 3329, 1938, 2385, 2958, 2149, 2874, 2389, 3367, 2102, 2392, 1997, 2038, 2926, 2396, 2397, 2398, 1886, 3147, 2401, 1669, 1871, 1746, 2405, 3274, 2407, 2408, 2409, 
    3133, 1624, 1929, 2413, 2852, 2209, 2128, 2312, 3226, 3235, 2420, 2421, 2225, 3280, 2284, 2020, 2426, 3227, 2428, 2429, 2180, 2431, 2432, 1703, 2919, 2435, 3250, 2437, 2438, 
    2439, 3376, 2183, 2442, 2443, 3254, 2445, 1724, 2447, 2448, 2449, 2450, 2341, 2156, 1926, 2320, 3131, 3245, 2733, 3001, 1787, 2892, 3118, 1722, 1859, 1668, 2254, 2466, 2467, 
    2990, 2768, 1660, 1565, 2996, 2473, 2710, 2976, 3336, 2066, 2189, 2070, 2293, 2481, 2482, 2483, 2083, 3159, 1993, 2487, 2985, 3233, 1836, 2491, 2492, 1830, 2931, 1715, 2197, 
    2585, 2498, 2499, 2500, 2501, 2690, 2153, 3353, 2087, 1642, 2507, 2508, 2509, 2510, 3163, 2124, 2513, 1679, 2769, 2202, 2840, 2518, 2519, 2520, 3290, 2337, 2668, 2144, 2100, 
    1907, 2278, 1689, 1850, 2194, 2531, 1924, 2003, 2623, 1995, 2045, 2537, 2195, 2600, 2540, 1721, 2542, 2543, 2978, 2545, 3179, 2724, 3346, 2275, 3299, 3264, 2552, 3253, 2759, 
    2629, 3375, 2557, 1998, 1931, 3009, 3206, 3373, 2767, 1971, 2692, 2900, 3055, 2568, 2929, 2570, 2571, 2572, 2573, 1700, 2323, 1653, 2577, 1612, 2579, 3228, 2786, 2582, 2583, 
    2584, 2497, 2063, 2763, 1890, 2589, 2018, 2591, 1667, 3085, 2164, 2595, 2596, 2597, 2598, 1648, 2539, 1849, 1914, 2603, 1887, 2605, 2701, 3258, 1731, 2609, 1615, 2611, 2132, 
    2963, 2614, 1749, 2850, 3070, 2121, 2905, 1589, 2670, 2113, 2534, 1781, 2625, 3388, 1911, 2628, 2555, 2630, 2023, 3257, 2928, 2739, 2635, 3377, 1800, 3138, 1621, 2076, 2641, 
    2962, 3385, 2861, 2093, 3256, 2647, 2648, 2649, 2650, 1881, 2130, 3390, 2706, 2655, 2979, 2657, 2136, 2659, 2009, 2661, 3135, 2754, 2664, 2972, 2950, 3033, 2523, 3229, 2621, 
    2671, 2672, 2673, 3109, 3047, 2676, 2677, 2959, 2679, 3414, 3899, 2682, 3413, 2684, 2277, 3007, 2697, 2688, 2345, 2502, 2691, 2565, 2693, 3328, 2261, 2756, 2687, 2698, 3527, 
    2700, 2606, 2702, 3190, 2704, 3059, 2654, 3774, 3011, 2709, 2474, 2711, 2712, 3297, 3023, 3606, 3618, 3419, 2718, 2719, 2362, 2729, 2722, 2723, 2547, 2790, 2726, 3552, 3542, 
    2721, 3271, 2731, 3523, 2457, 2734, 3325, 2736, 2737, 3778, 2634, 3175, 2741, 2742, 2743, 3869, 3518, 2746, 3650, 3470, 3496, 2894, 2751, 2752, 2753, 2663, 3692, 2696, 3953, 
    2758, 2554, 2760, 3391, 2762, 2587, 3745, 3832, 4004, 2563, 2469, 2515, 2372, 3434, 2964, 2774, 2773, 3640, 2776, 2777, 2778, 3199, 3128, 2781, 2782, 2783, 2893, 3104, 2581, 
    2787, 2248, 3711, 2725, 4008, 2792, 3680, 3946, 3503, 3963, 2955, 3967, 2249, 3408, 3863, 3114, 2294, 2285, 3594, 2806, 2807, 3681, 2997, 3565, 3570, 2295, 2813, 2814, 3247, 
    2913, 2817, 3624, 3410, 2820, 2821, 3593, 2823, 2824, 3739, 3319, 2827, 3119, 3929, 3741, 2891, 2250, 3432, 2834, 3393, 3445, 2837, 3545, 2259, 2517, 3349, 2842, 2843, 3339, 
    2328, 2846, 2847, 3885, 3734, 2616, 3185, 2414, 2853, 3277, 2868, 3851, 3586, 2858, 2859, 2860, 2644, 2862, 3860, 3925, 2865, 3666, 3690, 2855, 3095, 3838, 3859, 2353, 2306, 
    2388, 3126, 2876, 2877, 3579, 3484, 3610, 3718, 2969, 3611, 2907, 3747, 3768, 2887, 2888, 2367, 3974, 2831, 2460, 2784, 2750, 3896, 2896, 3821, 2898, 2923, 2566, 2901, 3886, 
    3002, 2380, 2619, 4012, 2884, 3528, 2299, 3524, 3015, 3543, 2816, 2914, 2986, 2916, 3631, 2918, 2434, 3733, 3549, 2922, 2899, 3835, 2925, 2395, 3475, 2633, 2569, 2930, 2494, 
    3977, 2933, 2934, 3557, 3421, 2937, 2938, 3950, 2940, 3748, 2942, 2961, 3686, 2945, 2946, 2947, 2948, 3232, 2666, 3284, 3720, 2953, 2954, 2797, 2956, 3012, 2386, 2678, 2365, 
    2943, 2642, 2613, 2772, 2965, 2324, 3810, 2968, 2882, 3568, 3141, 2665, 3153, 2974, 2975, 2475, 2977, 2544, 2656, 2980, 2981, 2982, 3714, 2310, 2488, 2915, 2987, 3923, 2989, 
    2468, 3688, 2992, 3548, 3040, 2995, 2472, 2809, 3968, 2287, 3000, 2458, 2903, 3003, 3004, 3005, 3006, 2686, 3008, 2560, 3901, 2708, 2957, 3592, 3014, 2911, 3016, 3017, 3018, 
    3495, 3540, 3021, 3558, 2714, 3187, 3025, 3026, 3027, 3028, 3490, 3155, 3379, 3848, 2667, 3034, 3444, 2315, 2273, 3038, 3039, 2994, 3511, 3537, 3983, 3878, 3045, 3046, 2675, 
    3048, 3049, 3808, 3369, 3803, 3053, 3700, 2567, 3905, 3057, 3574, 2705, 3585, 3578, 3969, 3420, 3064, 2381, 3609, 3368, 3706, 3469, 2617, 3071, 3305, 3214, 3352, 3075, 3944, 
    3958, 3588, 3079, 3694, 3671, 3082, 3378, 3554, 2593, 3086, 2309, 3088, 3769, 3324, 3699, 3092, 3093, 3439, 2869, 3811, 3097, 3098, 3099, 3647, 3101, 3218, 3696, 2785, 3689, 
    3106, 3646, 3108, 2674, 3868, 3111, 3112, 3907, 2802, 2305, 3116, 3117, 2461, 2828, 3883, 3455, 3122, 3123, 3124, 3648, 2875, 3208, 2780, 3332, 3622, 2455, 3632, 2410, 2376, 
    2662, 3753, 3999, 2638, 3471, 3140, 2971, 3355, 3949, 3465, 2272, 3146, 2400, 3659, 3149, 3531, 3719, 3938, 2973, 3154, 3030, 2357, 3157, 3158, 2485, 3160, 2307, 3162, 2511, 
    3740, 3165, 3166, 3891, 3168, 3517, 3986, 3171, 3613, 3173, 3174, 2740, 3428, 3978, 3178, 2546, 3180, 2264, 3182, 3183, 3668, 2851, 3219, 3024, 2268, 3590, 2703, 3955, 3192, 
    3193, 3985, 3195, 3539, 3197, 2338, 2779, 3200, 3201, 3202, 3203, 2360, 3205, 2561, 2347, 3127, 3663, 2321, 3211, 3212, 3438, 3073, 3215, 3446, 3217, 3102, 3186, 3220, 2296, 
    3881, 3758, 3224, 3225, 2418, 2427, 2580, 2669, 3230, 3460, 2949, 2489, 3234, 2419, 3702, 3237, 3562, 3239, 3240, 3729, 3936, 3243, 3553, 2456, 3246, 2815, 3248, 3249, 2436, 
    3251, 3252, 2553, 2444, 3255, 2646, 2632, 2607, 3407, 3260, 3483, 3645, 3263, 2551, 3265, 3266, 3989, 3897, 3322, 3781, 2730, 3802, 3276, 2406, 3275, 3273, 2854, 3278, 3279, 
    2423, 3773, 3827, 3935, 2951, 3449, 3386, 3287, 3288, 3994, 2521, 3291, 3798, 3643, 3294, 3573, 3296, 2713, 3298, 2550, 3431, 3746, 3302, 2339, 3661, 3072, 3589, 3307, 3308, 
    2351, 3529, 3313, 3312, 3311, 3853, 3315, 3771, 3317, 3318, 2826, 3862, 3321, 3269, 3323, 3090, 2735, 3326, 3327, 2694, 2383, 3330, 3331, 3129, 3333, 3334, 3335, 2476, 3525, 
    3675, 2844, 3340, 3341, 2288, 3343, 3344, 3345, 2548, 3982, 3348, 2841, 3945, 3351, 3074, 2504, 3354, 3142, 3888, 3357, 3954, 3724, 3823, 3361, 3582, 3763, 3364, 3365, 3366, 
    2390, 3067, 3051, 3370, 2291, 3843, 2562, 2298, 2556, 2440, 2636, 3083, 3031, 3818, 3602, 3382, 3961, 3384, 2643, 3286, 3691, 2626, 3510, 2653, 2761, 3392, 2835, 4156, 3395, 
    3396, 3397, 3398, 4165, 4183, 4386, 3402, 4116, 3404, 3405, 3406, 3259, 2800, 3409, 2819, 3411, 4124, 2683, 2680, 3415, 3416, 4441, 4196, 2717, 3063, 2936, 4377, 4251, 4029, 
    3425, 3426, 3427, 3176, 4272, 4160, 3300, 2833, 4362, 2771, 3435, 4105, 3437, 3213, 3094, 3440, 4120, 4318, 4220, 3035, 2836, 3216, 3447, 4405, 3285, 3450, 4019, 3452, 4047, 
    3454, 3121, 4179, 4201, 4406, 3459, 3231, 3461, 3462, 4419, 3464, 3144, 4305, 4421, 3468, 3069, 2748, 3139, 3472, 4279, 4370, 2927, 4050, 3477, 3478, 4109, 4253, 3550, 3482, 
    3261, 2879, 3485, 3486, 3487, 4257, 3489, 3029, 3491, 3492, 3493, 3494, 3019, 2749, 3497, 4241, 4293, 3500, 4096, 3502, 2795, 4194, 4357, 4425, 4164, 3508, 3509, 3389, 3041, 
    3512, 3513, 3514, 4460, 4198, 3169, 2745, 3519, 4404, 3521, 4051, 2732, 2910, 3337, 4189, 2699, 2908, 3310, 3530, 3150, 3532, 4100, 3534, 4446, 3536, 3042, 3538, 3196, 3020, 
    3541, 2728, 2912, 4236, 2838, 3546, 3547, 2993, 2921, 3481, 3551, 2727, 3244, 3084, 4041, 3556, 2935, 3022, 4150, 3560, 4372, 3238, 4296, 3564, 2810, 3566, 3567, 2970, 3569, 
    2811, 4218, 3572, 3295, 3058, 3575, 3576, 3577, 3061, 2878, 4032, 3581, 3362, 4350, 3584, 3060, 2857, 4104, 3078, 3306, 3189, 4231, 3013, 2822, 2805, 4182, 4432, 3597, 3598, 
    3599, 3600, 3601, 3381, 3603, 4334, 3605, 2715, 3607, 3608, 3066, 2880, 2883, 3612, 3172, 4244, 3615, 4230, 4382, 2716, 4079, 4356, 3621, 3130, 3623, 2818, 4323, 3626, 4320, 
    3630, 4254, 3628, 2917, 3132, 3988, 4037, 3635, 3636, 3637, 3638, 4055, 2775, 3641, 3642, 3293, 3644, 3262, 3107, 3100, 3125, 4288, 2747, 3651, 3652, 3653, 3654, 4225, 4206, 
    3657, 4217, 3148, 4265, 3304, 3662, 3209, 3664, 4053, 2866, 3667, 3184, 4071, 4474, 3081, 4046, 3673, 4301, 3338, 3676, 3677, 3678, 4470, 2793, 2808, 3682, 3683, 3684, 4170, 
    2944, 3687, 2991, 3105, 2867, 3387, 2755, 4135, 3080, 4380, 3103, 3697, 4197, 3091, 3054, 4335, 3236, 3703, 3704, 3705, 3068, 3707, 3964, 4152, 3710, 2789, 3712, 3713, 2983, 
    4204, 4219, 4191, 2881, 3151, 2952, 3721, 4237, 4153, 3359, 4304, 3919, 3727, 4107, 3241, 4256, 3731, 4270, 2920, 2849, 3735, 3736, 3737, 4076, 2825, 3164, 2830, 4112, 3743, 
    4111, 2764, 3301, 2885, 2941, 4343, 3750, 4324, 4399, 3136, 3754, 4448, 3756, 3757, 3223, 4368, 3760, 4437, 3762, 3363, 4117, 3765, 4068, 4330, 2886, 3089, 3770, 3316, 3772, 
    3281, 2707, 3775, 4461, 4065, 2738, 3779, 4385, 3270, 4061, 4428, 3784, 4325, 4108, 3787, 3788, 3789, 4416, 4364, 4154, 3793, 3794, 4048, 3796, 3797, 3292, 3799, 4222, 3801, 
    3272, 3052, 4346, 3805, 4459, 3807, 3050, 3809, 2967, 3096, 3812, 3813, 4174, 4115, 3816, 3817, 3380, 3819, 3820, 2897, 4311, 3360, 3824, 3825, 4351, 3282, 3828, 4427, 3830, 
    3831, 2765, 3833, 3834, 2924, 3836, 3837, 2870, 3839, 3840, 3841, 3842, 3372, 3844, 4434, 4172, 3847, 3032, 3849, 4348, 2856, 4485, 3314, 3854, 4049, 3856, 4175, 4248, 2871, 
    2863, 3861, 3320, 2801, 4131, 4133, 3866, 4228, 3110, 2744, 4268, 4391, 4260, 4478, 3874, 3875, 3876, 3877, 3044, 3879, 3880, 3222, 3882, 3120, 3884, 2848, 2902, 3887, 3356, 
    4442, 3890, 3167, 4361, 4275, 4476, 3895, 2895, 3268, 3898, 2681, 3900, 3010, 3902, 3903, 3904, 3056, 4073, 3113, 3908, 3909, 3910, 4445, 4438, 3913, 3914, 3928, 4291, 4413, 
    4094, 3726, 3920, 3921, 4284, 2988, 3924, 2864, 4233, 3927, 3915, 2829, 4024, 4295, 4034, 3933, 3934, 3283, 3242, 3937, 3152, 3939, 4199, 4113, 4392, 4468, 3076, 3350, 2794, 
    4125, 4062, 3143, 2939, 3951, 3952, 2757, 3358, 3191, 4195, 4337, 3077, 4250, 3960, 3383, 3962, 2796, 3708, 4314, 3966, 2798, 2998, 3062, 4056, 4202, 4141, 3973, 2890, 4099, 
    3976, 2932, 3177, 3979, 3980, 3981, 3347, 3043, 4083, 3194, 3170, 4060, 3633, 3267, 4054, 4302, 3992, 3993, 3289, 4015, 3996, 3997, 4367, 3137, 4000, 4213, 4002, 4003, 2766, 
    4084, 4006, 4007, 2791, 4009, 4010, 4036, 2906, 4013, 4014, 3995, 4016, 4489, 4607, 3451, 4020, 4021, 4022, 4023, 3930, 4025, 4510, 4027, 4581, 3424, 4030, 4031, 3580, 4764, 
    3932, 4772, 4011, 3634, 4733, 4039, 4040, 3555, 4042, 4043, 4605, 4045, 3672, 3453, 3795, 3855, 3476, 3522, 4714, 3665, 3990, 3639, 3970, 4057, 4058, 4059, 3987, 3782, 3948, 
    4063, 4064, 3777, 4066, 4067, 3766, 4069, 4550, 3669, 4508, 3906, 4523, 4075, 3738, 4077, 4078, 3619, 4080, 4081, 4082, 3984, 4005, 4583, 4086, 4087, 4088, 4624, 4090, 4626, 
    4092, 4663, 3918, 4627, 3501, 4097, 4098, 3975, 3533, 4101, 4102, 4777, 3587, 3436, 4590, 3728, 3786, 3479, 4738, 3744, 3742, 3941, 4114, 3815, 3403, 3764, 4118, 4696, 3441, 
    4412, 4122, 4123, 3412, 3947, 4552, 4127, 4128, 4573, 4594, 3864, 4132, 3865, 4134, 3693, 4136, 4137, 4780, 4139, 4708, 3972, 4616, 4143, 4144, 4145, 4146, 4147, 4739, 4678, 
    3559, 4561, 3709, 3723, 3792, 4155, 3394, 4157, 4495, 4159, 3430, 4771, 4162, 4163, 3507, 3399, 4166, 4167, 4700, 4169, 3685, 4171, 3846, 4173, 3814, 3857, 4528, 4177, 4178, 
    3456, 4180, 4756, 3595, 3400, 4184, 4512, 4667, 4187, 4509, 3526, 4190, 3717, 4564, 4193, 3504, 3956, 3418, 3698, 3516, 3940, 4200, 3457, 3971, 4779, 3715, 4205, 3656, 4524, 
    4208, 4766, 4210, 4211, 4212, 4001, 4214, 4215, 4496, 3658, 3571, 3716, 3443, 4221, 3800, 4223, 4664, 3655, 4585, 4227, 3867, 4785, 3616, 3591, 4725, 3926, 4234, 4235, 3544, 
    3722, 4393, 4239, 4497, 3498, 4242, 4243, 3614, 4245, 4246, 4762, 3858, 4249, 3959, 3423, 4252, 3480, 3629, 4255, 3730, 3488, 4258, 4503, 3872, 4261, 4262, 4263, 4768, 3660, 
    4657, 4715, 3870, 4269, 3732, 4271, 3429, 4538, 4676, 3893, 4276, 4593, 4278, 3473, 4648, 4587, 4710, 4283, 3922, 4285, 4572, 4287, 3649, 4646, 4290, 3916, 4292, 3499, 4294, 
    3931, 3563, 4297, 4778, 4773, 4300, 3674, 3991, 4303, 3725, 3466, 4306, 4307, 4308, 4726, 4310, 3822, 4629, 4548, 3965, 4315, 4666, 4671, 3442, 4319, 3627, 4786, 4322, 3625, 
    3751, 3785, 4326, 4650, 4328, 4329, 3767, 4331, 4332, 4563, 3604, 3701, 4336, 3957, 4338, 4339, 4340, 4341, 4342, 3749, 4549, 4571, 3804, 4347, 3850, 4349, 3583, 3826, 4746, 
    4613, 4354, 4754, 3620, 3505, 4570, 4694, 4623, 3892, 3433, 4363, 3791, 4365, 4720, 3998, 3759, 4369, 3474, 4578, 3561, 4373, 4546, 4375, 4376, 3422, 4378, 4588, 3695, 4381, 
    3617, 4784, 4384, 3780, 3401, 4511, 4388, 4389, 4390, 3871, 3942, 4238, 4394, 4395, 4674, 4639, 4619, 3752, 4520, 4401, 4402, 4743, 3520, 3448, 3458, 4407, 4408, 4409, 4410, 
    4611, 4121, 3917, 4498, 4749, 3790, 4417, 4418, 3463, 4420, 3467, 4698, 4423, 4568, 3506, 4426, 3829, 3783, 4655, 4718, 4431, 3596, 4536, 3845, 4638, 4436, 3761, 3912, 4439, 
    4713, 3417, 3889, 4770, 4444, 3911, 3535, 4742, 3755, 4734, 4450, 4451, 4452, 4453, 4454, 4455, 4685, 4630, 4458, 3806, 3515, 3776, 4462, 4463, 4755, 4501, 4767, 4609, 3943, 
    4469, 3679, 4577, 4707, 4473, 3670, 4475, 3894, 4477, 3873, 4479, 4480, 4481, 4688, 4483, 4484, 3852, 4486, 4635, 4488, 4017, 4490, 4491, 4492, 4867, 4494, 4158, 4216, 4240, 
    4414, 4499, 4597, 4465, 4813, 4259, 4923, 4505, 4506, 4905, 4072, 4188, 4026, 4387, 4185, 4513, 4514, 4515, 4516, 4832, 4870, 4519, 4400, 4521, 4850, 4074, 4207, 4525, 4636, 
    4872, 4176, 4529, 4897, 4531, 4586, 4533, 4809, 4535, 4433, 4876, 4273, 4539, 4540, 4541, 4542, 4904, 4544, 4545, 4374, 4547, 4313, 4344, 4070, 4690, 4126, 4792, 4836, 4555, 
    4916, 4918, 4558, 4559, 4805, 4151, 4840, 4333, 4192, 4565, 4815, 4567, 4424, 4920, 4358, 4345, 4286, 4129, 4782, 4575, 4576, 4471, 4371, 4579, 4580, 4028, 4582, 4085, 4584, 
    4226, 4532, 4281, 4379, 4925, 4106, 4591, 4592, 4277, 4130, 4860, 4596, 4500, 4598, 4816, 4858, 4601, 4602, 4892, 4848, 4044, 4806, 4018, 4608, 4467, 4791, 4411, 4612, 4353, 
    4900, 4615, 4142, 4933, 4865, 4398, 4893, 4621, 4885, 4360, 4089, 4769, 4091, 4095, 4628, 4312, 4457, 4807, 4632, 4633, 4661, 4487, 4526, 4637, 4435, 4397, 4894, 4787, 4686, 
    4824, 4909, 4645, 4289, 4919, 4280, 4795, 4327, 4651, 4652, 4653, 4654, 4429, 4656, 4266, 4658, 4659, 4660, 4634, 4830, 4093, 4224, 4665, 4316, 4186, 4668, 4788, 4670, 4317, 
    4672, 4673, 4396, 4903, 4274, 4677, 4149, 4911, 4859, 4681, 4682, 4683, 4818, 4456, 4642, 4913, 4482, 4851, 4551, 4692, 4691, 4693, 4359, 4695, 4119, 4697, 4422, 4699, 4168, 
    4701, 4930, 4703, 4704, 4705, 4706, 4472, 4140, 4709, 4282, 4711, 4712, 4440, 4052, 4267, 4716, 4717, 4430, 4719, 4366, 4721, 4722, 4723, 4864, 4232, 4309, 4727, 4728, 4879, 
    4730, 4731, 4801, 4038, 4449, 4735, 4736, 4737, 4110, 4148, 4740, 4741, 4447, 4403, 4744, 4891, 4352, 4808, 4819, 4415, 4750, 4751, 4752, 4896, 4355, 4464, 4181, 4924, 4758, 
    4759, 4760, 4761, 4247, 4763, 4033, 4878, 4209, 4466, 4264, 4625, 4443, 4161, 4035, 4299, 4774, 4775, 4776, 4103, 4298, 4203, 4138, 4781, 4574, 4783, 4383, 4229, 4321, 4641, 
    4669, 4789, 4880, 4610, 4553, 4793, 4794, 4649, 4796, 4797, 4926, 4847, 4800, 4732, 4881, 4803, 4804, 4560, 4606, 4631, 4747, 4534, 4810, 4811, 4812, 4502, 4814, 4566, 4599, 
    4887, 4684, 4748, 4820, 4821, 4822, 4823, 4643, 4899, 4826, 4827, 4828, 4829, 4662, 4831, 4517, 4914, 4854, 4940, 4554, 4837, 4838, 4839, 4562, 4841, 4842, 4843, 4844, 4845, 
    4846, 4799, 4604, 4849, 4522, 4689, 4852, 4939, 4834, 4855, 4856, 4915, 4600, 4680, 4595, 4861, 4901, 4863, 4724, 4618, 4937, 4493, 4868, 4936, 4518, 4871, 4527, 4873, 4874, 
    4884, 4537, 4922, 4765, 4729, 4790, 4802, 4928, 4934, 4875, 4622, 4917, 4817, 4888, 4889, 4890, 4745, 4603, 4620, 4640, 4895, 4753, 4530, 4898, 4825, 4614, 4862, 4902, 4675, 
    4543, 4507, 4908, 4907, 4906, 4644, 4910, 4679, 4912, 4687, 4833, 4857, 4556, 4886, 4557, 4647, 4569, 4921, 4877, 4504, 4757, 4589, 4798, 4927, 4882, 4929, 4702, 4931, 4932, 
    4617, 4883, 4935, 4869, 4866, 4938, 4853, 4835, 4941, 4942, 4943, 4944, 4945, 4946, 4947, 4948, 4949, 4950 ],
    [ 3, 2, 1, 39, 47, 29, 7, 8, 43, 10, 11, 12, 13, 14, 15, 62, 17, 56, 19, 35, 21, 22, 114, 105, 25, 155, 128, 79, 6, 30, 31, 32, 33, 134, 20, 36, 68, 122, 4, 40, 150, 42, 9, 
    127, 119, 72, 5, 48, 108, 50, 87, 52, 53, 157, 143, 18, 74, 58, 146, 60, 61, 16, 63, 67, 65, 66, 64, 37, 69, 311, 71, 46, 171, 57, 313, 308, 262, 190, 28, 276, 201, 82, 332, 
    84, 243, 225, 51, 88, 89, 237, 280, 203, 179, 94, 283, 266, 260, 98, 246, 100, 101, 191, 103, 222, 24, 315, 228, 49, 289, 110, 111, 112, 189, 23, 245, 116, 117, 118, 45, 120,
    234, 38, 123, 307, 223, 126, 44, 27, 129, 301, 288, 197, 133, 34, 135, 136, 254, 138, 217, 140, 141, 200, 55, 169, 188, 59, 147, 148, 149, 41, 151, 152, 298, 154, 26, 156, 
    54, 261, 159, 259, 210, 215, 198, 164, 165, 232, 278, 168, 144, 336, 73, 450, 533, 356, 357, 176, 177, 178, 93, 180, 181, 381, 508, 184, 534, 186, 492, 145, 113, 78, 102, 
    597, 193, 194, 195, 574, 132, 163, 587, 142, 81, 202, 92, 570, 350, 206, 207, 208, 209, 161, 466, 212, 384, 214, 162, 418, 139, 218, 219, 590, 221, 104, 125, 355, 86, 482, 
    383, 107, 229, 230, 231, 166, 545, 121, 235, 349, 90, 564, 386, 240, 241, 242, 85, 521, 115, 99, 488, 248, 249, 250, 443, 453, 471, 137, 459, 558, 569, 258, 160, 97, 158, 77,
    263, 264, 265, 96, 565, 515, 539, 270, 439, 572, 400, 603, 513, 80, 601, 167, 279, 91, 458, 282, 95, 284, 527, 286, 287, 131, 109, 290, 430, 292, 293, 584, 396, 377, 297, 
    153, 299, 300, 130, 494, 303, 595, 305, 306, 124, 76, 309, 392, 70, 312, 75, 314, 106, 429, 421, 582, 319, 320, 405, 550, 480, 460, 500, 591, 447, 543, 329, 330, 331, 83, 
    519, 334, 335, 170, 337, 647, 887, 340, 828, 342, 343, 344, 677, 346, 347, 624, 236, 205, 869, 352, 744, 691, 224, 174, 175, 358, 359, 360, 904, 362, 849, 660, 706, 867, 367,
    711, 369, 370, 371, 372, 787, 374, 375, 376, 296, 871, 609, 380, 182, 382, 227, 213, 685, 239, 387, 388, 645, 390, 391, 310, 823, 394, 395, 295, 713, 739, 399, 273, 975, 402,
    403, 404, 321, 759, 756, 408, 409, 410, 411, 412, 945, 669, 736, 416, 864, 216, 816, 750, 317, 626, 423, 987, 425, 426, 427, 763, 316, 291, 431, 701, 659, 641, 435, 915, 621,
    667, 271, 812, 441, 442, 251, 444, 746, 446, 327, 808, 449, 172, 451, 656, 252, 627, 868, 456, 859, 281, 255, 324, 461, 862, 463, 464, 860, 211, 467, 468, 469, 778, 253, 846,
    473, 821, 475, 476, 738, 478, 937, 323, 481, 226, 838, 484, 485, 486, 487, 247, 891, 993, 491, 187, 493, 302, 960, 496, 497, 498, 922, 325, 501, 670, 929, 715, 892, 687, 835,
    183, 888, 510, 511, 850, 275, 880, 268, 953, 840, 875, 333, 520, 244, 522, 634, 942, 673, 781, 285, 798, 529, 530, 726, 991, 173, 185, 976, 618, 791, 789, 269, 540, 541, 542,
    328, 544, 233, 728, 923, 897, 549, 322, 899, 747, 553, 761, 714, 886, 557, 256, 559, 919, 561, 562, 563, 238, 267, 932, 964, 629, 257, 204, 571, 272, 853, 196, 879, 576, 577,
    578, 579, 580, 995, 318, 583, 294, 585, 972, 199, 776, 589, 220, 326, 606, 792, 594, 304, 852, 192, 598, 599, 935, 277, 743, 274, 604, 605, 592, 607, 1216, 379, 1004, 611, 
    1101, 1011, 614, 615, 1251, 1040, 536, 1190, 1489, 437, 622, 1193, 348, 1370, 422, 454, 1136, 568, 630, 1237, 632, 633, 523, 635, 636, 637, 638, 639, 640, 434, 642, 1013, 
    644, 389, 646, 338, 1133, 649, 1286, 651, 1421, 1179, 654, 655, 452, 657, 658, 433, 364, 661, 662, 1137, 664, 1196, 666, 438, 1141, 414, 502, 671, 672, 525, 674, 1335, 676, 
    345, 678, 1127, 680, 681, 682, 683, 1134, 385, 1494, 506, 1269, 998, 1510, 354, 1181, 1428, 1182, 1527, 696, 697, 1149, 699, 1005, 432, 702, 1508, 1228, 1462, 365, 1031, 
    1199, 709, 710, 368, 712, 397, 555, 504, 716, 717, 718, 1039, 720, 721, 722, 723, 1328, 1020, 531, 1205, 546, 729, 1384, 1293, 1537, 1169, 734, 735, 415, 737, 477, 398, 1258,
    741, 1048, 602, 353, 745, 445, 552, 748, 749, 420, 1267, 752, 753, 1022, 1530, 407, 1184, 1195, 406, 1308, 554, 1430, 428, 1247, 765, 766, 767, 768, 1019, 770, 1061, 772, 
    1261, 1329, 1410, 588, 777, 470, 779, 780, 526, 782, 783, 1006, 1289, 1068, 373, 1221, 538, 790, 537, 593, 793, 794, 1072, 796, 797, 528, 1017, 800, 1396, 1026, 803, 804, 
    805, 806, 807, 448, 1288, 810, 1266, 440, 813, 1455, 1154, 419, 817, 1256, 1191, 1350, 474, 822, 393, 824, 825, 826, 1183, 341, 829, 1142, 1057, 1177, 1271, 1066, 507, 836, 
    837, 483, 839, 517, 841, 1253, 1028, 1447, 845, 472, 1295, 1358, 363, 512, 851, 596, 573, 854, 1240, 1388, 1272, 858, 457, 465, 1098, 462, 1055, 417, 865, 1305, 366, 455, 
    351, 1304, 378, 872, 1075, 874, 518, 876, 1450, 878, 575, 514, 1540, 882, 1323, 884, 1003, 556, 339, 509, 1379, 1429, 489, 505, 893, 894, 1122, 896, 548, 1501, 551, 900, 901,
    1186, 903, 361, 905, 1041, 907, 1231, 1533, 910, 911, 912, 913, 1514, 436, 916, 917, 918, 560, 1325, 1454, 499, 547, 1477, 1080, 926, 1473, 1312, 503, 1465, 1062, 566, 933, 
    1525, 600, 936, 479, 938, 1056, 940, 1217, 524, 1546, 1270, 413, 1531, 947, 1542, 949, 950, 1459, 1438, 516, 1492, 955, 956, 957, 1038, 1437, 495, 1232, 962, 1058, 567, 1051,
    966, 1331, 968, 1484, 970, 971, 586, 1140, 974, 401, 535, 977, 1156, 1111, 980, 981, 1357, 983, 984, 985, 986, 424, 988, 1538, 1517, 532, 992, 490, 994, 581, 1037, 1009, 689,
    1053, 2113, 1001, 1515, 885, 610, 700, 784, 1007, 1871, 997, 1010, 613, 1369, 643, 2211, 1015, 2229, 799, 1018, 769, 725, 2105, 754, 1023, 1608, 2141, 802, 1911, 843, 1029, 
    1030, 707, 1756, 2014, 1034, 1892, 2242, 996, 958, 719, 617, 906, 1830, 1806, 2112, 1887, 1046, 1047, 742, 1809, 1645, 965, 1052, 999, 1054, 863, 939, 831, 963, 1059, 1060, 
    771, 931, 2022, 1064, 1170, 834, 1067, 786, 1674, 1798, 2119, 795, 1688, 1807, 873, 1858, 2081, 1785, 1656, 925, 1081, 1771, 2188, 1084, 1947, 1581, 2127, 2201, 1089, 1090, 
    1682, 1841, 1636, 1631, 1095, 1096, 2038, 861, 1970, 2005, 612, 1102, 1103, 1104, 1105, 1106, 1912, 1679, 1109, 1701, 979, 1584, 2227, 1114, 1115, 1116, 1117, 1977, 1119, 
    1849, 1668, 895, 1123, 1124, 1125, 1126, 679, 2142, 2045, 2028, 1131, 1132, 648, 684, 1135, 628, 663, 1138, 1139, 973, 668, 830, 2101, 1144, 1145, 1146, 1147, 2173, 698, 
    1150, 2182, 1152, 2199, 815, 1155, 978, 1890, 1933, 1159, 1160, 1161, 1162, 1801, 1164, 1777, 2187, 1711, 1168, 733, 1065, 1910, 1725, 2010, 1174, 1738, 1176, 832, 2054, 653,
    1180, 692, 694, 827, 757, 1185, 902, 1791, 1188, 1706, 619, 819, 1192, 623, 1940, 758, 665, 1197, 1198, 708, 1200, 1201, 1625, 2153, 1204, 727, 1790, 1207, 1731, 1498, 2175, 
    1920, 2126, 1213, 1568, 2228, 608, 941, 1909, 1604, 1817, 788, 2159, 2195, 1722, 1225, 2006, 1227, 704, 1433, 1230, 908, 961, 1233, 2110, 1235, 1800, 631, 2095, 1239, 855, 
    1241, 2029, 1243, 2143, 1891, 1246, 764, 1248, 1249, 2078, 616, 1252, 842, 1254, 1255, 818, 1257, 740, 1259, 1260, 773, 1854, 1697, 1921, 1265, 811, 751, 1268, 688, 944, 833,
    857, 2240, 2039, 1835, 1602, 1277, 2219, 1279, 1280, 1281, 1864, 1710, 1284, 2124, 650, 2151, 809, 785, 1577, 1291, 1292, 731, 1842, 847, 2002, 1657, 1298, 1299, 1300, 1488, 
    2013, 2162, 870, 866, 1306, 1307, 760, 1309, 1310, 1799, 928, 1702, 1314, 1315, 1316, 1939, 1318, 2244, 1957, 1950, 1322, 883, 1813, 920, 1326, 1839, 724, 774, 1951, 967, 
    1878, 1333, 1334, 675, 1336, 1337, 1992, 1339, 1993, 1341, 2056, 1343, 1344, 1345, 1895, 1788, 2234, 1599, 820, 1351, 1352, 1353, 1557, 1948, 1356, 982, 848, 1359, 2150, 
    1629, 1362, 1363, 1364, 1365, 2191, 1367, 1739, 1012, 625, 1967, 1372, 1874, 1862, 1375, 2094, 1637, 1776, 889, 1380, 1959, 1886, 1606, 730, 1760, 1386, 1675, 856, 1389, 
    1390, 1391, 1392, 1464, 1394, 1899, 801, 1397, 1614, 1399, 1400, 1401, 1402, 1403, 2034, 1405, 1406, 1407, 1850, 1409, 775, 1663, 2125, 1860, 1845, 1582, 1416, 2241, 1418, 
    1419, 1420, 652, 1744, 1859, 1424, 1869, 1426, 1427, 693, 890, 762, 1431, 2103, 1229, 1434, 2109, 1436, 959, 952, 1583, 1440, 1441, 1603, 1805, 1882, 1445, 1446, 844, 2059, 
    1449, 877, 1451, 1888, 1453, 921, 814, 1456, 1457, 1458, 951, 2145, 2021, 705, 2098, 1393, 930, 1466, 1467, 1468, 2036, 1693, 1471, 1968, 927, 1474, 1475, 1476, 924, 1478, 
    1479, 1480, 1652, 1482, 2108, 969, 1485, 1486, 1935, 1301, 620, 1723, 2174, 954, 1493, 686, 1562, 1496, 1497, 1209, 1499, 1500, 898, 1502, 2166, 1713, 1505, 1506, 1995, 703, 
    1509, 690, 1511, 1769, 1513, 914, 1002, 1516, 990, 2048, 1686, 1520, 1521, 1522, 1523, 1757, 934, 1526, 695, 1528, 2023, 755, 946, 1784, 909, 1534, 1535, 2116, 732, 989, 
    1774, 881, 2134, 948, 1543, 1544, 1545, 943, 1547, 1548, 1762, 1550, 2007, 2185, 1553, 1554, 1555, 1580, 1354, 1558, 1643, 2515, 1561, 1495, 1563, 1780, 2531, 1566, 1567, 
    1214, 1954, 1570, 1571, 2213, 1687, 2292, 1575, 1576, 1290, 2258, 1579, 1556, 1086, 1415, 1439, 1112, 1585, 1896, 2365, 1588, 2571, 1590, 2528, 2264, 1593, 1594, 2084, 1596, 
    1597, 1598, 1349, 1639, 2664, 1276, 1442, 1219, 1605, 1383, 2361, 1024, 1609, 1661, 1611, 2578, 2485, 1398, 2610, 1616, 1617, 1691, 1619, 2408, 1621, 1622, 2307, 1624, 1202, 
    1626, 1627, 2172, 1361, 1729, 1094, 1736, 2190, 1634, 1635, 1093, 1377, 2342, 1600, 1640, 1708, 2506, 1559, 2491, 1050, 1646, 1647, 1648, 2518, 2060, 1651, 1481, 1653, 1654, 
    2359, 1079, 1297, 1658, 1659, 1660, 1610, 2146, 1411, 1664, 1665, 2068, 2389, 1121, 1669, 2582, 1671, 1990, 2343, 1069, 1387, 2668, 2114, 2096, 1108, 2123, 2091, 1091, 1683, 
    2120, 1685, 1519, 1573, 1073, 1689, 2047, 1618, 1692, 1470, 1694, 1695, 1696, 1263, 2085, 2179, 1700, 1110, 1313, 1703, 1704, 2644, 1189, 2378, 1641, 2444, 1283, 1167, 2043, 
    1504, 1904, 2257, 1716, 1717, 1718, 1719, 1761, 1721, 1224, 1490, 1724, 1172, 1792, 1727, 1728, 1630, 2305, 1208, 1732, 1733, 2568, 1735, 1632, 1737, 1175, 1368, 1740, 2376, 
    2569, 1743, 1422, 2548, 1746, 1747, 1748, 1749, 2358, 1827, 1752, 1753, 1754, 1755, 1032, 1524, 1758, 2607, 1385, 1720, 1549, 2381, 1764, 1844, 1930, 1767, 1768, 1512, 2333, 
    1082, 1772, 1773, 1539, 1775, 1378, 1165, 2657, 2636, 1564, 1781, 1782, 1822, 1532, 1078, 1786, 1787, 1347, 2417, 1206, 1187, 1726, 1793, 1794, 2218, 2659, 2208, 1070, 1311, 
    1236, 1163, 2483, 1803, 1804, 1443, 1043, 1074, 2480, 1049, 2233, 1811, 1812, 1324, 2341, 2352, 1816, 1220, 1872, 1819, 1820, 2261, 1783, 1823, 2280, 2663, 1826, 1751, 1986, 
    2553, 1042, 2220, 1832, 1833, 1834, 1275, 2265, 1902, 1838, 1327, 1840, 1092, 1294, 1843, 1765, 1414, 2131, 1847, 1848, 1120, 1408, 2373, 1852, 2609, 1262, 2222, 2476, 1857, 
    1076, 1423, 1413, 2117, 1374, 1863, 1282, 1865, 1866, 1867, 1983, 1425, 1870, 1008, 1818, 2042, 1373, 2111, 1876, 1877, 1332, 1879, 1880, 1881, 1444, 2282, 2487, 2272, 1382, 
    1045, 1452, 1889, 1157, 1245, 1035, 1893, 1894, 1346, 1586, 2401, 2072, 1395, 1900, 1901, 1837, 1903, 1714, 1932, 2015, 1907, 1908, 1218, 1171, 1027, 1107, 1913, 2598, 2624, 
    1916, 1917, 1918, 1919, 1211, 1264, 1922, 1923, 2501, 1925, 1926, 1927, 2623, 2412, 1766, 2559, 1905, 1158, 1934, 1487, 1936, 1937, 1938, 1317, 1194, 1979, 2310, 1943, 1944, 
    1945, 2439, 1085, 1355, 1949, 1321, 1330, 2555, 2330, 1569, 1955, 1956, 1320, 1958, 1381, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1371, 1472, 2026, 1099, 1971, 1972, 2561, 
    1974, 2426, 2411, 1118, 2521, 1941, 1980, 1981, 1982, 1868, 1984, 1985, 1828, 1987, 2380, 1989, 1672, 2239, 1338, 1340, 1994, 1507, 2577, 1997, 1998, 1999, 2000, 2570, 1296, 
    2003, 2004, 1100, 1226, 1551, 2140, 2009, 1173, 2519, 2260, 1302, 1033, 1906, 2016, 2017, 2018, 2019, 2020, 1461, 1063, 1529, 2375, 2086, 1969, 2027, 1130, 1242, 2364, 2031, 
    2032, 2251, 1404, 2035, 1469, 2544, 1097, 1274, 2428, 2440, 1873, 1712, 2673, 1129, 2319, 1690, 1518, 2296, 2050, 2572, 2646, 2547, 1178, 2055, 1342, 2057, 2058, 1448, 1650, 
    2061, 2062, 2586, 2064, 2065, 2066, 2067, 1666, 2295, 2070, 2580, 1898, 2092, 2545, 2075, 2076, 2077, 1250, 2079, 2080, 1077, 2082, 2083, 1595, 1698, 2025, 2481, 2088, 2089, 
    2090, 1681, 2073, 2093, 1376, 1238, 1678, 2097, 1463, 2099, 2100, 1143, 2102, 1432, 2104, 1021, 2106, 2551, 1483, 1435, 1234, 1875, 1044, 1000, 1677, 2115, 1536, 1861, 2372, 
    1071, 1684, 2340, 2276, 1680, 1285, 1412, 1212, 1087, 2279, 2566, 2130, 1846, 2132, 2396, 1541, 2135, 2658, 2137, 2138, 2139, 2008, 1025, 1128, 1244, 2144, 1460, 1662, 2147, 
    2591, 2387, 1360, 1287, 2322, 1203, 2154, 2155, 2452, 2157, 2158, 1222, 2160, 2161, 1303, 2163, 2594, 2507, 1503, 2167, 2168, 2423, 2386, 2662, 1628, 1148, 1491, 1210, 2633, 
    2419, 2309, 1699, 2180, 2334, 1151, 2183, 2184, 1552, 2186, 1166, 1083, 2478, 1633, 1366, 2192, 2193, 2194, 1223, 2603, 2496, 2362, 1153, 2200, 1088, 2589, 2203, 2600, 2205, 
    2206, 2207, 1797, 2209, 2210, 1014, 2238, 1572, 2400, 2432, 2429, 2249, 1795, 1278, 1831, 2221, 1855, 2223, 2232, 2225, 2226, 1113, 1215, 1016, 2436, 2231, 2224, 1810, 1348, 
    2235, 2236, 2237, 2212, 1991, 1273, 1417, 1036, 2243, 1319, 2245, 2246, 3148, 2248, 2217, 2250, 2033, 2252, 2253, 2254, 3370, 2829, 1715, 1578, 2259, 2012, 1821, 2262, 2311, 
    1592, 1836, 2734, 2669, 2981, 2269, 3120, 2271, 1885, 2273, 2953, 2275, 2122, 2277, 3237, 2128, 1824, 2897, 1883, 2283, 3354, 2285, 2286, 2287, 2288, 2289, 2975, 3371, 1574, 
    2721, 2379, 2069, 2049, 2297, 2298, 2299, 2300, 3043, 3387, 2303, 2304, 1730, 2306, 1623, 2308, 2178, 1942, 2263, 2312, 3255, 3137, 3036, 2384, 2317, 2318, 2046, 2467, 2321, 
    2152, 2405, 2324, 2325, 2326, 3092, 2845, 3113, 1953, 2810, 2682, 1770, 2181, 2335, 2336, 2337, 2736, 2339, 2121, 1814, 1638, 1673, 2344, 2345, 2718, 2347, 2821, 2349, 2350, 
    2351, 1815, 2353, 2909, 2355, 3230, 2357, 1750, 1655, 2360, 1607, 2198, 2921, 2030, 1587, 2366, 2367, 2368, 2369, 2370, 3246, 2118, 1851, 2867, 2024, 1741, 2823, 1707, 2294, 
    1988, 1763, 3045, 2383, 2316, 2385, 2170, 2149, 2388, 1667, 3367, 3343, 2818, 2676, 2394, 2395, 2133, 2680, 3077, 2399, 2214, 1897, 2776, 2403, 2954, 2323, 2406, 3042, 1620, 
    2944, 2410, 1976, 1929, 2988, 2852, 2679, 2416, 1789, 3226, 2177, 2666, 3360, 3039, 2169, 2424, 2523, 1975, 3038, 2040, 2216, 2989, 3194, 2215, 2684, 2702, 3295, 2230, 3061, 
    2564, 1946, 2041, 2466, 2885, 3272, 1709, 2685, 3278, 2447, 3024, 2639, 2472, 2451, 2156, 3220, 2454, 2455, 3245, 2457, 3004, 3075, 2460, 2461, 2462, 2463, 2464, 2552, 2441, 
    2320, 2990, 2469, 3308, 2471, 2450, 2473, 2474, 2475, 1856, 3106, 2189, 2743, 1808, 2087, 3150, 1802, 3340, 1613, 2486, 1884, 2985, 2489, 2490, 1644, 2902, 2493, 2494, 2495, 
    2197, 2843, 2819, 2808, 2500, 1924, 2502, 2503, 2504, 2505, 1642, 2165, 3381, 2509, 3301, 2914, 2512, 2840, 2514, 1560, 2516, 2517, 1649, 2011, 2520, 1978, 3322, 2425, 3021, 
    3361, 2942, 2527, 1591, 2529, 2956, 1565, 2532, 3057, 2534, 2535, 2536, 2667, 2538, 2539, 2540, 3123, 2542, 3257, 2037, 2074, 3179, 2053, 1745, 3333, 2974, 2107, 2465, 1829, 
    2759, 1952, 2556, 3314, 3365, 1931, 2560, 1973, 3373, 3018, 2438, 2565, 2129, 2567, 1734, 1742, 2001, 1589, 2051, 2573, 2901, 2575, 2630, 1996, 1612, 3207, 2071, 3049, 1670, 
    2583, 2805, 2585, 2063, 2587, 2588, 2202, 3116, 2148, 2592, 2593, 2164, 3144, 2617, 2926, 1914, 2778, 2204, 2601, 2602, 2196, 2604, 2866, 2606, 1759, 2608, 1853, 1615, 2611, 
    3298, 2963, 2863, 2688, 2616, 2596, 2618, 2905, 2620, 2741, 2622, 1928, 1915, 3262, 3388, 2627, 2628, 2629, 2576, 2631, 2632, 2176, 2634, 3216, 1779, 2637, 3138, 2449, 2916, 
    2912, 2962, 3251, 1705, 3192, 2052, 2647, 2999, 2924, 3310, 3000, 3225, 2653, 2706, 3297, 2712, 1778, 2136, 1796, 2731, 3067, 2171, 1825, 1601, 2742, 2420, 2537, 1676, 2267, 
    2670, 2804, 2800, 2044, 2674, 2675, 2393, 2802, 2766, 2415, 2397, 2681, 2332, 2971, 2433, 2445, 3034, 3416, 2615, 3837, 3576, 3912, 3472, 2693, 3066, 2695, 3788, 2697, 3725, 
    3311, 3533, 3493, 2434, 2703, 2704, 3293, 2654, 2707, 2992, 3403, 3642, 2711, 2656, 2713, 3096, 3183, 2716, 3419, 2346, 2757, 2720, 2293, 3627, 2723, 2724, 2725, 2969, 3101, 
    3040, 2729, 2730, 2660, 3523, 3664, 2266, 3880, 2338, 3658, 2738, 3828, 2740, 2621, 2665, 2479, 2744, 2745, 3488, 3185, 2748, 3496, 2750, 2751, 3526, 2753, 2754, 2755, 2756, 
    2719, 2758, 2554, 2760, 2761, 2762, 3903, 2764, 2765, 2678, 2767, 3756, 2769, 2770, 2771, 2794, 3338, 3653, 2775, 2402, 2913, 2599, 3056, 2780, 3058, 2782, 3771, 2784, 2785, 
    2786, 3614, 3437, 3711, 3025, 4008, 2792, 2793, 2772, 3503, 3963, 2927, 2915, 2799, 2672, 2801, 2677, 2803, 2671, 2584, 2806, 2848, 2499, 2809, 2331, 3570, 2812, 3717, 3826, 
    3173, 2816, 3520, 2392, 2498, 3751, 2348, 2822, 2377, 3941, 2825, 3801, 3511, 3973, 2256, 2830, 3623, 3895, 2833, 3782, 3122, 3182, 2837, 3459, 3813, 2513, 3165, 2842, 2497, 
    2844, 2328, 2846, 3128, 2807, 3734, 3879, 3425, 2414, 3518, 2854, 2855, 3651, 2857, 3822, 2859, 3919, 2861, 2862, 2614, 2864, 3702, 2605, 2374, 3157, 2869, 2870, 2871, 3966, 
    3341, 3171, 3898, 2876, 3611, 2878, 3484, 3610, 3718, 3151, 2883, 2899, 2442, 2886, 2903, 3090, 3572, 2890, 2891, 3697, 3805, 3166, 3896, 2896, 2281, 2898, 2884, 2900, 2574, 
    2492, 2887, 2904, 2619, 3312, 2907, 2908, 2354, 2910, 3743, 2641, 2777, 2511, 2798, 2640, 3279, 2918, 2919, 3733, 2363, 2922, 3861, 2649, 3579, 2597, 2797, 2928, 2929, 3730, 
    3426, 3541, 3418, 3947, 2935, 2936, 3083, 2938, 3950, 3479, 3099, 2526, 2943, 2409, 2945, 2946, 3892, 3339, 2949, 2950, 2951, 3551, 2274, 2404, 3824, 2530, 3357, 2958, 3817, 
    2960, 3296, 2642, 2613, 3489, 3752, 3833, 3810, 2968, 2726, 3117, 2683, 2972, 3641, 2550, 2290, 3750, 3776, 2978, 2979, 3897, 2268, 3391, 3667, 2984, 2488, 3849, 3716, 2413, 
    2430, 2468, 2991, 2708, 3548, 3502, 2995, 2996, 3454, 2998, 2648, 2651, 3001, 3002, 3003, 2458, 3790, 3006, 3081, 3008, 3900, 3901, 3011, 3012, 3592, 3868, 3152, 3304, 3501, 
    2563, 3435, 3020, 2524, 3558, 3775, 2448, 2790, 3026, 3027, 3991, 3029, 3762, 3209, 3032, 3033, 2686, 3444, 2315, 3673, 2427, 2422, 2728, 3041, 2407, 2301, 3603, 2382, 3590, 
    3064, 3048, 2581, 3126, 3215, 3803, 3528, 3054, 3398, 2779, 2533, 2781, 3450, 3060, 2437, 3969, 3063, 3047, 3065, 2694, 2661, 3706, 3069, 3070, 3071, 3072, 3793, 3074, 2459, 
    3944, 2398, 3078, 3399, 3694, 3007, 3758, 2937, 3084, 3676, 3086, 3087, 3088, 3089, 2888, 3119, 2327, 3093, 3094, 3140, 2714, 3097, 3241, 2941, 3647, 2727, 3102, 3315, 3224, 
    3266, 2477, 3644, 3108, 3779, 3110, 3723, 3112, 2329, 3114, 3115, 2590, 2970, 3654, 3091, 2270, 3455, 2835, 2541, 3555, 3325, 3050, 3127, 2847, 3129, 3130, 3500, 3132, 3807, 
    3134, 3135, 3753, 2314, 2638, 3519, 3095, 3569, 3363, 3214, 2595, 3145, 3616, 3147, 2247, 3149, 2482, 2882, 3015, 3153, 3154, 3167, 3816, 2868, 3889, 3159, 3481, 3161, 3162, 
    3163, 3164, 2841, 2894, 3155, 3168, 3517, 3170, 2874, 3275, 2815, 3174, 3201, 3428, 3600, 3848, 2546, 3940, 3181, 2836, 2715, 3184, 2747, 3281, 3187, 3188, 3189, 3397, 3191, 
    2645, 3193, 2431, 3195, 3196, 3780, 3198, 3575, 3200, 3175, 3557, 3203, 3461, 3806, 3206, 2579, 3708, 3031, 3564, 3211, 3212, 3438, 3143, 3051, 2635, 3846, 3914, 3737, 2453, 
    3221, 3222, 3223, 3104, 2652, 2418, 3227, 3228, 3229, 2356, 3231, 3366, 3514, 3234, 3235, 3236, 2278, 3238, 3524, 3917, 3098, 3242, 3867, 3553, 2456, 2371, 3247, 3362, 3448, 
    3250, 2643, 3252, 3253, 3254, 2313, 3256, 2543, 3258, 3259, 3260, 3261, 2625, 3665, 3264, 3722, 3105, 3273, 3268, 3981, 3781, 3487, 2443, 3267, 3712, 3172, 3839, 3727, 2446, 
    2917, 3280, 3186, 3827, 3856, 3327, 3285, 3294, 3287, 3288, 3784, 3290, 3434, 3798, 2705, 3286, 2435, 2961, 2655, 2612, 3299, 3431, 2510, 3394, 3789, 3016, 3608, 3589, 3632, 
    2470, 3482, 2650, 2699, 2906, 3684, 2557, 3103, 3316, 3317, 3804, 3319, 3320, 3656, 2522, 3323, 3324, 3125, 3685, 3284, 3599, 3683, 3469, 3332, 3331, 2549, 3334, 3561, 3336, 
    3337, 2773, 2948, 2484, 2873, 3976, 2391, 3344, 3554, 3346, 3982, 3348, 3349, 3350, 3351, 3890, 3635, 2284, 3877, 3888, 2957, 3954, 3724, 2421, 2525, 3248, 3142, 3761, 2558, 
    3232, 2390, 3368, 3369, 2255, 2291, 3372, 2562, 3908, 3485, 3376, 3377, 3378, 3713, 3380, 2508, 3559, 3383, 3384, 3385, 3386, 2302, 2626, 3389, 3939, 2982, 3392, 3393, 3302, 
    3395, 3396, 3190, 3055, 3079, 4183, 3401, 3402, 2709, 4019, 4279, 3406, 4283, 3408, 4168, 3410, 3411, 3412, 3413, 3414, 4289, 2687, 3417, 2933, 2717, 4245, 4235, 3422, 3423, 
    3424, 2851, 2931, 3427, 3176, 4012, 3430, 3300, 4087, 3433, 3291, 3019, 4105, 2788, 3213, 4144, 4084, 3441, 4318, 4220, 3035, 3445, 3446, 3474, 3249, 4384, 3059, 3451, 3728, 
    3453, 2997, 3121, 4179, 3457, 4406, 2838, 3997, 3204, 3462, 4064, 3957, 3465, 4305, 4421, 3622, 3330, 4347, 3471, 2692, 3473, 3447, 3475, 4050, 4366, 4280, 2940, 4253, 3160, 
    3309, 4020, 2879, 3375, 3486, 3271, 2746, 2964, 4137, 3491, 3698, 2701, 4386, 3495, 2749, 4412, 4082, 3509, 3131, 3017, 2994, 2795, 4194, 4357, 3506, 3507, 3508, 3499, 4483, 
    2827, 3512, 3742, 3233, 3515, 3516, 3169, 2853, 3139, 2817, 3521, 4051, 2732, 3239, 4081, 2752, 3527, 3053, 3529, 3530, 3531, 3532, 2700, 3534, 4021, 3987, 3537, 4353, 4306, 
    4102, 2932, 3542, 3543, 3544, 3545, 3546, 3547, 2993, 3549, 3550, 2952, 3552, 3244, 3345, 3124, 4411, 3202, 3022, 3382, 4286, 3335, 4155, 4296, 3210, 3565, 3566, 4325, 3568, 
    3141, 2811, 3571, 2889, 3573, 3574, 3199, 2690, 3577, 3578, 2925, 4032, 3581, 3582, 4350, 4467, 4234, 4242, 4381, 4057, 3306, 3046, 3591, 3013, 4080, 3594, 4182, 3596, 4225, 
    3598, 3328, 3177, 4038, 3602, 3044, 4334, 4185, 3606, 4422, 3305, 3609, 2880, 2877, 4274, 3613, 2787, 4268, 3146, 3617, 4365, 3619, 4356, 4396, 3468, 2831, 3624, 3625, 3626, 
    2722, 4132, 3629, 3630, 3631, 3307, 4342, 4037, 3353, 3636, 3637, 4251, 4223, 4025, 2973, 2710, 3643, 3107, 3645, 3646, 3100, 3648, 3649, 3650, 2856, 3652, 2774, 3118, 3655, 
    3321, 3657, 2737, 3659, 3660, 3661, 3662, 3663, 2733, 3263, 3666, 2983, 4262, 4071, 4474, 3671, 3672, 3037, 4301, 3675, 3085, 3677, 3678, 3679, 4469, 3681, 4065, 3329, 3313, 
    3326, 3686, 4371, 4294, 3689, 3690, 3691, 4139, 4135, 3080, 4380, 3696, 2892, 3492, 3699, 4423, 3701, 2865, 3703, 3704, 4133, 3068, 3707, 3208, 3709, 4264, 2789, 3274, 3379, 
    3714, 3715, 2987, 2813, 2881, 3719, 3720, 4186, 3265, 3111, 3359, 2698, 3726, 3277, 3452, 3729, 2930, 4073, 3732, 2920, 2849, 3735, 3736, 3219, 3738, 4212, 4308, 4479, 3513, 
    2911, 3744, 4016, 3746, 3747, 3748, 4343, 2976, 2820, 2965, 3136, 4076, 4448, 2768, 3757, 3082, 4368, 4309, 3364, 3030, 3763, 4426, 3765, 3766, 4330, 4269, 4255, 3770, 2783, 
    4316, 3773, 4252, 3023, 2977, 3777, 4147, 3109, 3197, 3270, 2834, 4390, 3289, 3785, 3786, 4265, 2696, 3303, 3005, 3791, 3792, 3073, 4425, 3795, 3796, 4238, 3292, 3799, 3800, 
    2826, 3802, 3052, 3318, 2893, 3205, 3133, 3808, 4158, 2967, 3811, 4126, 2839, 4088, 4115, 3156, 2959, 4373, 4216, 3820, 3821, 2858, 3823, 2955, 3825, 2814, 3282, 2739, 3829, 
    4344, 3831, 4227, 2966, 3834, 3835, 3836, 2689, 4336, 3276, 3840, 3841, 3842, 4215, 3844, 4434, 3217, 4108, 3178, 2986, 4348, 3851, 4485, 3853, 4427, 4049, 3283, 3857, 3858, 
    4473, 3860, 2923, 4146, 4341, 4131, 3865, 3866, 3243, 3014, 4420, 3870, 4391, 3872, 4478, 3874, 3875, 4317, 3355, 3878, 2850, 2735, 4249, 4282, 3883, 3884, 3885, 3886, 4374, 
    3356, 3158, 3352, 3891, 2947, 3893, 4476, 2832, 2895, 2980, 2875, 4417, 3009, 3010, 3902, 2763, 3904, 3905, 3906, 3907, 3374, 4364, 3910, 4445, 2691, 4379, 3218, 4043, 3916, 
    3240, 4094, 2860, 4443, 3921, 4134, 3923, 3924, 4376, 4233, 4313, 3928, 3929, 4024, 3931, 4034, 3933, 4048, 3935, 4123, 4224, 3938, 3390, 3180, 2824, 4392, 4408, 3076, 4388, 
    3946, 2934, 4062, 3949, 2939, 3951, 4432, 3953, 3358, 4328, 4195, 3464, 3958, 3959, 3960, 4332, 3962, 2796, 4287, 4271, 2872, 3967, 4410, 3062, 4056, 3971, 4141, 2828, 4450, 
    4099, 3342, 3977, 3978, 4111, 4465, 3269, 3347, 3983, 3984, 3985, 4354, 3536, 3988, 3989, 4054, 3028, 4398, 3993, 3994, 3995, 3996, 3460, 4367, 3999, 4176, 4213, 4002, 4003, 
    4004, 4005, 4006, 4017, 2791, 4250, 4093, 4011, 3429, 4470, 4629, 4665, 3745, 4007, 4607, 3404, 3483, 3535, 4022, 4687, 3930, 3640, 4510, 4027, 4028, 4681, 4030, 4031, 3580, 
    4033, 3932, 4772, 4658, 3634, 3601, 4504, 4040, 4041, 4623, 3915, 4605, 4502, 4711, 4682, 3934, 3855, 3476, 3522, 4714, 4053, 3990, 4055, 3970, 3588, 4058, 4622, 4060, 4061, 
    3948, 4063, 3463, 3682, 4784, 4500, 4575, 4069, 4070, 3669, 4072, 3731, 4074, 4581, 3754, 4526, 4078, 4513, 3593, 3525, 3498, 4673, 3440, 4085, 4086, 3432, 3814, 4089, 4787, 
    4091, 4536, 4010, 3918, 4703, 4096, 4097, 4098, 3975, 4100, 4782, 3540, 4103, 4104, 3436, 4106, 4107, 3847, 4109, 4738, 3979, 4112, 4113, 4482, 3815, 4116, 4117, 4118, 4119, 
    4290, 4121, 4122, 3936, 4499, 4125, 3812, 4625, 4764, 4129, 4130, 3864, 3628, 3705, 3922, 3693, 4136, 3490, 4632, 3692, 4708, 3972, 4142, 4143, 3439, 4145, 3862, 3778, 4739, 
    4149, 4150, 4151, 4653, 4153, 4730, 3562, 4156, 4157, 3809, 4159, 4531, 4161, 4162, 4537, 4488, 4165, 4616, 4167, 3409, 4746, 4170, 4599, 4172, 4587, 4174, 4582, 4000, 4177, 
    4675, 3456, 4180, 4181, 3595, 3400, 4743, 3605, 3721, 4187, 4188, 4189, 4634, 4191, 4192, 4193, 3504, 3956, 4196, 4197, 4670, 4199, 4724, 4719, 4596, 4203, 4558, 4205, 4206, 
    4207, 4208, 4209, 4210, 4631, 3739, 4001, 4517, 3843, 3819, 4217, 4519, 4219, 3443, 4221, 4514, 3639, 3937, 3597, 4585, 3832, 4228, 4229, 4230, 4716, 4232, 3926, 3585, 3421, 
    4492, 4237, 3797, 4239, 4497, 4241, 3586, 4742, 4244, 3420, 4246, 4762, 4598, 3881, 4009, 3638, 3774, 3480, 4728, 3769, 4256, 4257, 4258, 4503, 4704, 4647, 3668, 4263, 3710, 
    3787, 4712, 4267, 3615, 3768, 4727, 3965, 4272, 4273, 3612, 4539, 4669, 4277, 4543, 3405, 3478, 4281, 3882, 3407, 4284, 4285, 3560, 3964, 4331, 3415, 4120, 4699, 4292, 4293, 
    3688, 4535, 3563, 4650, 4778, 4773, 4300, 3674, 4302, 4589, 4304, 3466, 3539, 4307, 3740, 3760, 4310, 4311, 4312, 3927, 4314, 4315, 3772, 3876, 3442, 4319, 4320, 4786, 4696, 
    4740, 4324, 3567, 4326, 4327, 3955, 4329, 3767, 4288, 3961, 4601, 3604, 4760, 3838, 4337, 4338, 4339, 4340, 3863, 3633, 3749, 3830, 4571, 4346, 3470, 3850, 4691, 3583, 4351, 
    4352, 3538, 3986, 4754, 3620, 3505, 4358, 4359, 4360, 4361, 4717, 4363, 3909, 3618, 3477, 3998, 3759, 4566, 4370, 3687, 4372, 3818, 3887, 4375, 3925, 4723, 4551, 3913, 3695, 
    3587, 4612, 4383, 3449, 4385, 3494, 4387, 3945, 4389, 3783, 3871, 3942, 4393, 4511, 4642, 3621, 4639, 3992, 4399, 4520, 4401, 4678, 4403, 4404, 4405, 3458, 4407, 3943, 4509, 
    3968, 3556, 3497, 4413, 4498, 4749, 4416, 3899, 4729, 4419, 3869, 3467, 3607, 3700, 4568, 3794, 3764, 3854, 4428, 4429, 4718, 4431, 3952, 4433, 3845, 4435, 4436, 4437, 4438, 
    4523, 4440, 4621, 4442, 3920, 4530, 3911, 4446, 4447, 3755, 4734, 3974, 4564, 4507, 4453, 4644, 4455, 4456, 4457, 4767, 4459, 4567, 4461, 4462, 4626, 4755, 3980, 4466, 3584, 
    4468, 3680, 4013, 4577, 4472, 3859, 3670, 4475, 3894, 4707, 3873, 3741, 4480, 4481, 4114, 3510, 4713, 3852, 4486, 4487, 4164, 4489, 4900, 4491, 4236, 4867, 4494, 4495, 4496, 
    4240, 4414, 4124, 4067, 4501, 4045, 4259, 4039, 4505, 4785, 4452, 4927, 4409, 4026, 4394, 4512, 4079, 4222, 4884, 4725, 4214, 4518, 4218, 4400, 4914, 4850, 4439, 4752, 4525, 
    4077, 4872, 4528, 4529, 4444, 4160, 4902, 4561, 4534, 4295, 4092, 4163, 4814, 4275, 4550, 4541, 4542, 4278, 4765, 4545, 4546, 4547, 4548, 4549, 4540, 4378, 4552, 4792, 4836, 
    4894, 4556, 4557, 4204, 4559, 4805, 4533, 4562, 4563, 4451, 4565, 4369, 4460, 4424, 4569, 4821, 4345, 4572, 4852, 4574, 4068, 4576, 4471, 4578, 4624, 4630, 4075, 4175, 4822, 
    4870, 4226, 4586, 4173, 4588, 4303, 4796, 4694, 4915, 4812, 4845, 4595, 4202, 4597, 4248, 4171, 4858, 4333, 4602, 4603, 4604, 4044, 4606, 4018, 4608, 4609, 4610, 4611, 4382, 
    4613, 4614, 4928, 4166, 4933, 4618, 4619, 4620, 4441, 4059, 4042, 4579, 4127, 4463, 4627, 4628, 4014, 4580, 4211, 4138, 4854, 4190, 4890, 4636, 4637, 4828, 4397, 4640, 4641, 
    4395, 4824, 4454, 4924, 4646, 4261, 4648, 4649, 4297, 4651, 4825, 4152, 4802, 4838, 4806, 4657, 4036, 4659, 4660, 4661, 4662, 4663, 4664, 4015, 4666, 4667, 4851, 4276, 4198, 
    4671, 4869, 4083, 4674, 4178, 4676, 4835, 4402, 4679, 4680, 4029, 4047, 4790, 4684, 4775, 4686, 4023, 4688, 4689, 4690, 4349, 4692, 4860, 4591, 4695, 4322, 4697, 4698, 4291, 
    4700, 4701, 4702, 4095, 4260, 4893, 4706, 4477, 4140, 4709, 4710, 4046, 4266, 4484, 4052, 4843, 4231, 4362, 4430, 4201, 4720, 4721, 4722, 4377, 4200, 4516, 4726, 4270, 4254, 
    4418, 4154, 4731, 4732, 4733, 4449, 4886, 4799, 4918, 4110, 4148, 4323, 4741, 4243, 4184, 4766, 4745, 4169, 4808, 4748, 4415, 4795, 4751, 4524, 4753, 4355, 4464, 4856, 4757, 
    4791, 4896, 4335, 4887, 4247, 4908, 4128, 4544, 4744, 4458, 4768, 4769, 4770, 4797, 4035, 4299, 4774, 4685, 4776, 4874, 4298, 4846, 4780, 4853, 4101, 4783, 4066, 4506, 4321, 
    4090, 4788, 4789, 4683, 4758, 4553, 4793, 4926, 4750, 4590, 4771, 4798, 4736, 4800, 4899, 4654, 4803, 4804, 4560, 4656, 4807, 4747, 4873, 4810, 4811, 4593, 4813, 4538, 4815, 
    4816, 4817, 4912, 4941, 4820, 4570, 4583, 4916, 4643, 4652, 4826, 4827, 4638, 4930, 4871, 4831, 4832, 4833, 4834, 4677, 4554, 4837, 4655, 4901, 4942, 4841, 4842, 4715, 4844, 
    4594, 4779, 4911, 4947, 4922, 4522, 4668, 4573, 4781, 4633, 4855, 4756, 4857, 4600, 4868, 4693, 4861, 4862, 4863, 4864, 4921, 4937, 4493, 4859, 4672, 4584, 4830, 4527, 4809, 
    4777, 4875, 4876, 4877, 4878, 4879, 4880, 4881, 4882, 4883, 4515, 4885, 4735, 4761, 4888, 4889, 4635, 4935, 4895, 4705, 4555, 4892, 4759, 4897, 4898, 4801, 4490, 4839, 4532, 
    4903, 4904, 4905, 4906, 4920, 4763, 4909, 4910, 4847, 4818, 4913, 4521, 4592, 4823, 4917, 4737, 4919, 4907, 4865, 4849, 4923, 4645, 4925, 4794, 4508, 4615, 4929, 4829, 4931, 
    4932, 4617, 4944, 4891, 4936, 4866, 4938, 4939, 4940, 4819, 4840, 4943, 4934, 4945, 4946, 4848, 4948, 4949, 4950 ],
    [ 1, 2, 65, 39, 52, 6, 57, 38, 9, 24, 11, 26, 13, 37, 51, 62, 17, 18, 54, 20, 41, 35, 23, 10, 70, 12, 27, 79, 118, 162, 160, 32, 33, 34, 22, 127, 14, 8, 4, 40, 21, 139, 147, 
    44, 120, 72, 47, 93, 49, 125, 15, 5, 53, 19, 143, 129, 7, 107, 148, 167, 85, 16, 63, 64, 3, 99, 176, 68, 274, 25, 216, 46, 73, 74, 263, 76, 262, 190, 28, 80, 201, 82, 299, 
    255, 61, 86, 87, 204, 233, 90, 91, 92, 48, 94, 306, 96, 97, 226, 66, 304, 261, 102, 103, 104, 105, 293, 58, 319, 212, 238, 182, 112, 189, 177, 245, 276, 117, 29, 119, 45, 
    234, 122, 123, 124, 50, 211, 36, 297, 56, 130, 131, 132, 133, 229, 175, 136, 254, 252, 42, 140, 316, 142, 55, 144, 188, 146, 43, 59, 149, 150, 151, 174, 153, 333, 155, 156, 
    157, 158, 159, 31, 265, 30, 249, 291, 324, 232, 60, 168, 382, 380, 412, 450, 533, 152, 135, 67, 114, 178, 179, 364, 181, 111, 476, 184, 185, 349, 187, 145, 113, 78, 344, 597,
    193, 345, 195, 574, 563, 198, 199, 426, 81, 472, 340, 88, 205, 477, 207, 208, 505, 210, 126, 109, 388, 341, 215, 71, 217, 586, 219, 590, 221, 395, 223, 224, 343, 98, 227, 
    228, 134, 230, 231, 166, 89, 121, 596, 236, 510, 110, 467, 440, 241, 242, 243, 244, 115, 246, 247, 248, 163, 534, 251, 138, 529, 137, 84, 256, 257, 552, 259, 431, 101, 77, 
    75, 355, 161, 549, 267, 352, 456, 433, 439, 577, 273, 69, 275, 116, 277, 278, 428, 408, 281, 448, 283, 509, 285, 365, 287, 444, 289, 419, 164, 292, 106, 294, 295, 377, 128, 
    423, 83, 536, 372, 302, 361, 100, 524, 95, 416, 520, 309, 392, 311, 537, 313, 452, 315, 141, 421, 582, 108, 320, 321, 322, 323, 165, 500, 326, 327, 540, 445, 330, 331, 332, 
    154, 334, 335, 336, 337, 338, 887, 203, 214, 342, 225, 191, 194, 346, 347, 348, 186, 636, 351, 268, 353, 354, 264, 356, 357, 889, 969, 360, 303, 861, 363, 180, 286, 366, 648,
    926, 875, 370, 371, 301, 373, 842, 930, 641, 296, 806, 379, 170, 381, 169, 813, 384, 385, 386, 694, 213, 734, 689, 391, 310, 393, 394, 222, 605, 713, 398, 399, 994, 975, 402,
    976, 608, 845, 406, 407, 280, 832, 995, 411, 171, 810, 974, 415, 307, 864, 418, 290, 750, 317, 626, 298, 424, 908, 200, 787, 279, 429, 430, 260, 701, 270, 434, 435, 436, 437,
    667, 271, 240, 775, 442, 910, 288, 329, 786, 971, 282, 771, 172, 990, 314, 453, 627, 455, 269, 859, 900, 459, 460, 946, 462, 463, 705, 860, 466, 239, 468, 755, 470, 471, 202,
    924, 821, 475, 183, 206, 617, 479, 676, 789, 482, 803, 484, 788, 843, 798, 662, 891, 993, 931, 936, 493, 661, 837, 496, 801, 880, 499, 325, 665, 876, 503, 865, 209, 687, 507,
    508, 284, 237, 511, 512, 854, 514, 515, 953, 840, 518, 519, 308, 664, 522, 523, 305, 525, 526, 683, 528, 253, 530, 726, 991, 173, 250, 535, 300, 312, 538, 539, 328, 725, 542,
    543, 954, 545, 546, 646, 548, 266, 884, 980, 258, 553, 554, 555, 556, 557, 765, 652, 560, 827, 562, 197, 564, 917, 566, 964, 903, 681, 570, 571, 572, 853, 196, 575, 576, 272,
    578, 895, 663, 581, 318, 760, 839, 847, 218, 966, 776, 589, 220, 985, 592, 792, 785, 595, 235, 192, 598, 890, 611, 874, 602, 603, 1433, 396, 1052, 1488, 404, 1451, 610, 600, 
    612, 1011, 1013, 1487, 616, 478, 618, 1310, 620, 1314, 622, 1420, 1029, 625, 422, 454, 628, 629, 1395, 631, 632, 633, 1018, 1393, 350, 1324, 1349, 639, 1330, 376, 1470, 643, 
    1469, 645, 547, 1067, 367, 1038, 650, 651, 559, 653, 1273, 1242, 656, 657, 1340, 659, 660, 494, 488, 580, 521, 501, 666, 438, 668, 669, 670, 1008, 1361, 1284, 1443, 675, 480,
    677, 678, 679, 1206, 569, 1290, 527, 1081, 1307, 686, 506, 688, 390, 690, 1299, 692, 1104, 387, 695, 696, 999, 1149, 699, 1096, 432, 1412, 703, 1109, 464, 706, 1281, 708, 
    1071, 1166, 711, 712, 397, 1509, 715, 716, 717, 1086, 739, 720, 721, 722, 1532, 724, 541, 531, 1205, 1426, 729, 1188, 1293, 1537, 733, 389, 735, 1265, 737, 738, 719, 740, 
    1091, 742, 1180, 1476, 1524, 746, 747, 748, 749, 420, 751, 1170, 1312, 754, 469, 1152, 757, 758, 1493, 583, 1126, 762, 763, 1247, 558, 1539, 1209, 1220, 1019, 1275, 449, 772,
    773, 1329, 441, 588, 777, 1060, 1048, 1141, 1344, 1346, 1087, 784, 594, 446, 427, 485, 481, 790, 791, 593, 793, 1448, 1072, 1278, 1158, 487, 799, 800, 497, 1318, 483, 1267, 
    1073, 378, 1167, 808, 1288, 413, 811, 812, 383, 814, 1235, 816, 1069, 1309, 819, 820, 474, 822, 1138, 824, 1094, 826, 561, 828, 829, 830, 1365, 409, 1271, 834, 1479, 1261, 
    495, 838, 584, 517, 841, 374, 486, 844, 405, 846, 585, 1358, 1431, 1400, 851, 852, 573, 513, 855, 856, 1272, 1173, 457, 465, 362, 1535, 863, 417, 504, 1168, 1336, 1467, 1521,
    1474, 871, 1264, 873, 601, 369, 502, 1450, 1178, 1364, 498, 881, 882, 883, 550, 885, 1023, 339, 888, 358, 599, 489, 892, 1202, 1025, 579, 896, 1298, 898, 899, 458, 1447, 902,
    568, 904, 1042, 906, 1519, 425, 909, 443, 1381, 912, 913, 1514, 1159, 916, 565, 1237, 1392, 1548, 1466, 1174, 923, 473, 1080, 368, 927, 928, 1406, 375, 491, 1241, 933, 934, 
    935, 492, 1200, 1263, 1056, 940, 1217, 942, 1546, 1270, 945, 461, 1286, 1542, 949, 1452, 1459, 952, 516, 544, 1107, 1332, 957, 958, 1437, 960, 1232, 962, 1058, 567, 965, 587,
    1331, 1328, 359, 970, 447, 972, 1343, 414, 401, 403, 1251, 978, 979, 551, 1266, 982, 983, 1194, 591, 1101, 1124, 988, 1471, 451, 532, 1236, 490, 400, 410, 996, 1333, 998, 
    697, 2113, 2111, 1145, 1596, 2020, 1005, 1767, 1007, 671, 1009, 1111, 613, 1405, 614, 1014, 1885, 2229, 1598, 634, 769, 1020, 2105, 2032, 886, 1024, 894, 1026, 1027, 1028, 
    624, 1030, 1031, 1032, 2014, 2218, 2237, 1036, 2163, 649, 1409, 1040, 2180, 905, 1806, 1044, 1045, 1932, 1639, 779, 1960, 1567, 1913, 606, 1053, 1054, 2235, 939, 1057, 963, 
    1701, 778, 1061, 1062, 1063, 1906, 1065, 1721, 647, 1068, 817, 1879, 709, 795, 805, 1807, 1621, 1076, 1077, 1078, 1079, 925, 684, 2139, 1083, 2039, 1947, 718, 783, 2017, 
    1089, 1778, 741, 1508, 1636, 825, 1911, 700, 1097, 1098, 1099, 1100, 986, 1102, 1103, 693, 2224, 1560, 955, 1108, 704, 1110, 1010, 2057, 2099, 2242, 1973, 1116, 1415, 1118, 
    1715, 1120, 1121, 1122, 2120, 987, 1125, 761, 1689, 2142, 1129, 1130, 1131, 1931, 1133, 1134, 1156, 1985, 1137, 823, 1139, 1140, 780, 1758, 2101, 2002, 1002, 1146, 1147, 
    1148, 698, 2053, 1151, 756, 2203, 1154, 1914, 1135, 1157, 797, 915, 2128, 1161, 1574, 1163, 2121, 1777, 710, 807, 866, 1619, 752, 1910, 1725, 858, 922, 1738, 1176, 1177, 878,
    1622, 743, 2003, 1182, 1183, 1901, 1185, 2050, 1791, 730, 2102, 1190, 2077, 1192, 1193, 984, 1198, 1196, 1649, 1195, 1794, 937, 1952, 893, 2153, 1874, 727, 680, 1601, 1731, 
    767, 1210, 1211, 2126, 1213, 1214, 1215, 1216, 941, 1909, 1604, 768, 1221, 1222, 2195, 1722, 1225, 1804, 1227, 1228, 1229, 1230, 1231, 961, 2041, 2110, 815, 992, 918, 2095, 
    2107, 1616, 932, 655, 2013, 2143, 1245, 1608, 764, 1248, 1249, 2078, 977, 1252, 1253, 1565, 1255, 1256, 1884, 1894, 1439, 1662, 836, 1893, 938, 872, 736, 981, 804, 1268, 
    1669, 944, 833, 857, 654, 1274, 770, 1602, 1277, 796, 2171, 1578, 707, 1282, 1283, 673, 1285, 947, 1918, 809, 1289, 682, 2165, 2048, 731, 1737, 1295, 1296, 1297, 897, 691, 
    2060, 1301, 1302, 2162, 1304, 1305, 1306, 685, 1308, 818, 619, 1311, 753, 1702, 621, 1315, 1855, 1317, 802, 1319, 1957, 2155, 1322, 1754, 637, 1325, 1326, 1327, 968, 774, 
    640, 967, 956, 997, 1904, 1916, 867, 1761, 1338, 1699, 658, 1810, 1342, 973, 781, 1345, 782, 1347, 1348, 638, 2207, 1351, 1352, 1353, 1354, 1355, 1356, 1982, 848, 2244, 1635,
    672, 1362, 2228, 879, 831, 1366, 1367, 1694, 1369, 2106, 1371, 2176, 1373, 1862, 1375, 1376, 1377, 2080, 1379, 1380, 911, 1886, 1576, 1384, 1385, 2087, 1387, 1852, 1587, 
    1853, 1391, 919, 635, 1680, 630, 1396, 1397, 1398, 1399, 850, 1668, 1402, 1763, 2034, 1012, 929, 1407, 1408, 1039, 1410, 1665, 702, 1860, 1845, 1117, 1416, 2241, 1418, 2182, 
    623, 1421, 1422, 1859, 1424, 1425, 728, 1427, 1428, 1429, 2066, 849, 2103, 604, 1434, 2109, 1613, 959, 2167, 1259, 1440, 1441, 1773, 674, 1820, 1445, 1780, 901, 794, 1681, 
    877, 609, 950, 2098, 1454, 1782, 1456, 1953, 1656, 951, 1460, 1461, 1462, 1463, 1464, 1465, 921, 868, 1687, 644, 642, 989, 1472, 1475, 870, 1473, 744, 1477, 1478, 835, 1480, 
    1652, 2175, 1865, 1484, 1930, 1486, 615, 607, 1936, 1925, 1491, 1492, 759, 1877, 1562, 1954, 1705, 1498, 1741, 1500, 2035, 2117, 2166, 1651, 1505, 2217, 1507, 1092, 714, 
    1724, 1511, 1512, 1736, 914, 1515, 1516, 1517, 1518, 907, 2214, 869, 1924, 1745, 745, 1857, 1788, 1997, 2063, 1529, 1530, 1531, 723, 1775, 1534, 862, 1536, 732, 1538, 766, 
    1597, 2134, 948, 1630, 1544, 1742, 943, 1547, 920, 1549, 1550, 1743, 1980, 1846, 1698, 2092, 1753, 2336, 1558, 1559, 1106, 2409, 1495, 1765, 1564, 1254, 1566, 1050, 1905, 
    1569, 2545, 2430, 1572, 1573, 1162, 1575, 1383, 1577, 1280, 1869, 1580, 1581, 2220, 1678, 1584, 1585, 2079, 1389, 1792, 2571, 2174, 2528, 2264, 1593, 1594, 1956, 1003, 1540, 
    1017, 1599, 1600, 1207, 1276, 1603, 1219, 1797, 1606, 1607, 1246, 1983, 2090, 2579, 1612, 1436, 2534, 1615, 1240, 1841, 2236, 1169, 2408, 1075, 1179, 2307, 2665, 1625, 1828, 
    1627, 1628, 1629, 1543, 1631, 1632, 2206, 1634, 1360, 1093, 2463, 1638, 1047, 1640, 1641, 1642, 2147, 2495, 1645, 1646, 1647, 1648, 1197, 1675, 1504, 1481, 2581, 2255, 2359, 
    1458, 2321, 1658, 2022, 1660, 1661, 1260, 1663, 1664, 1411, 2471, 2389, 1401, 1269, 1670, 2398, 1764, 1673, 1674, 1650, 1676, 1677, 1583, 2324, 1394, 1449, 1682, 1967, 1684, 
    1685, 1686, 1468, 1688, 1127, 1690, 1691, 1692, 1693, 1368, 1695, 1696, 1697, 1554, 1339, 1700, 1059, 1313, 2045, 1704, 1497, 1706, 1707, 1903, 1709, 1803, 1711, 1847, 1713, 
    1714, 1119, 2278, 1977, 1718, 2595, 1720, 1066, 1224, 1723, 1510, 1172, 1726, 1727, 1898, 1729, 2305, 1208, 1969, 1733, 1734, 2533, 1513, 1294, 1175, 1739, 1740, 1499, 1545, 
    1551, 2115, 1523, 2434, 2477, 1748, 1850, 2358, 1751, 1752, 1556, 1323, 2028, 1984, 1757, 1142, 1759, 2277, 1337, 2286, 1403, 1672, 1563, 2159, 1006, 1768, 1870, 2618, 1771, 
    2025, 1442, 1774, 1533, 1776, 1165, 1090, 2636, 1446, 2668, 1455, 1902, 1784, 1786, 1785, 1787, 1526, 1789, 1790, 1187, 1588, 2081, 1199, 1795, 2344, 1605, 1798, 2253, 1800, 
    2388, 1802, 1710, 1226, 1805, 1043, 1074, 2509, 1809, 1341, 2425, 2483, 1813, 1814, 2352, 2431, 1817, 1818, 1819, 1444, 2261, 2192, 1823, 1824, 1825, 1826, 2027, 1626, 2553, 
    1830, 1831, 2042, 2413, 1834, 1835, 1836, 1837, 2329, 2602, 1991, 1617, 1842, 1843, 1844, 1414, 1553, 1712, 1848, 2587, 1749, 1851, 1388, 1390, 1854, 1316, 2476, 1525, 2424, 
    1423, 1413, 1861, 1374, 2543, 2368, 1483, 2114, 1867, 1868, 1579, 1769, 1871, 1961, 1873, 1204, 1875, 1939, 1494, 1878, 1070, 2641, 1881, 1882, 1883, 1257, 1015, 1382, 1998, 
    1888, 2499, 2504, 2416, 1892, 1262, 1258, 1895, 1896, 1897, 1728, 1899, 2482, 1184, 1783, 1708, 1334, 1568, 1064, 1907, 2626, 1218, 1171, 1095, 1912, 1051, 1155, 1915, 1335, 
    2021, 1287, 1919, 1966, 1921, 2291, 2452, 1522, 1490, 1926, 1927, 2623, 1929, 1485, 1132, 1046, 1933, 2116, 1935, 1489, 1937, 2268, 1876, 1940, 2065, 1942, 1943, 2270, 1945, 
    2439, 1085, 2357, 1949, 1950, 1951, 1201, 1457, 1496, 2402, 1595, 1320, 2263, 1959, 1049, 1872, 2397, 1963, 2393, 2497, 1920, 1683, 2527, 1732, 2349, 1971, 2552, 1115, 1974, 
    1975, 1976, 1717, 2521, 1979, 1552, 1981, 1357, 1609, 1756, 1136, 1986, 2446, 2380, 2443, 1990, 1840, 2670, 1993, 1994, 2130, 2464, 1527, 1887, 1999, 2639, 2532, 1144, 1181, 
    2094, 2503, 2006, 2007, 2008, 2294, 2010, 2519, 2012, 1243, 1033, 2015, 2016, 1088, 2018, 2284, 1004, 1917, 1659, 2653, 2375, 1772, 2026, 1827, 1755, 2029, 2030, 2649, 1022, 
    2033, 1404, 1501, 2036, 2544, 2410, 1084, 2627, 1233, 1832, 2043, 2044, 1703, 2046, 2246, 1292, 2296, 1186, 2572, 2052, 1150, 2054, 2537, 2299, 1112, 2172, 2059, 1300, 2061, 
    2458, 1528, 2377, 1941, 1430, 2067, 2068, 2069, 2511, 2580, 2072, 2073, 2074, 2075, 2076, 1191, 1250, 1586, 1378, 1793, 2666, 2386, 2140, 2085, 2086, 1386, 2444, 2621, 1610, 
    2091, 1555, 2669, 2004, 1238, 2096, 2097, 1453, 1113, 2563, 1143, 1189, 1432, 2301, 1021, 1370, 1239, 2108, 1435, 1234, 1001, 2275, 1000, 1866, 1744, 1934, 1502, 2118, 2119, 
    1123, 1164, 2122, 2123, 2248, 2125, 1212, 2127, 1160, 2566, 1995, 2131, 2132, 2133, 1541, 2135, 2489, 2213, 2302, 1082, 2084, 2141, 1128, 1244, 2144, 2297, 2146, 1643, 2148, 
    2250, 2150, 2151, 2152, 1203, 2371, 1321, 2156, 2157, 2158, 1766, 2671, 2508, 1303, 1037, 2164, 1291, 1503, 1438, 2541, 2423, 2170, 1279, 2058, 2573, 1590, 1482, 1372, 2419, 
    2309, 2188, 1041, 2334, 1419, 2550, 2597, 2185, 2211, 2187, 2179, 2189, 2190, 2399, 1822, 2193, 2194, 1223, 2603, 2197, 2362, 2199, 2549, 2201, 2589, 1153, 2204, 2205, 1633, 
    1350, 2208, 2209, 2210, 2186, 2212, 2137, 1520, 2215, 2429, 1506, 1034, 2219, 1582, 2221, 2222, 2557, 1105, 2225, 2313, 2227, 1363, 1016, 2436, 2231, 2232, 2233, 2585, 1055, 
    1618, 1035, 2505, 2239, 2240, 1417, 1114, 2243, 1359, 2245, 2047, 3148, 2124, 2249, 2149, 2318, 2319, 1799, 2254, 1654, 2256, 2257, 2258, 2472, 2704, 1821, 3156, 1958, 1592, 
    2667, 2266, 2267, 1938, 3373, 1944, 2438, 2272, 2273, 2950, 2112, 2978, 1760, 1716, 2279, 2883, 2897, 3048, 2963, 2019, 2285, 1762, 3137, 2288, 2396, 2290, 1922, 2292, 3285, 
    2009, 2830, 2049, 2145, 2298, 2056, 3210, 2104, 2138, 2303, 2304, 1730, 2306, 1623, 3178, 2178, 2764, 2311, 2952, 2226, 2314, 2315, 2316, 2752, 2251, 2252, 3389, 1657, 3336, 
    2323, 1679, 2325, 2326, 2327, 2328, 1838, 2330, 2810, 3001, 2333, 2181, 2335, 1557, 3019, 2736, 2838, 2340, 2765, 2771, 3250, 1796, 2617, 2346, 2347, 2348, 1970, 2925, 2351, 
    1815, 2805, 2909, 2700, 3254, 1948, 1750, 1655, 2360, 3316, 2198, 2921, 3084, 2365, 2737, 2800, 1864, 2369, 2370, 2154, 3089, 3108, 2867, 2024, 2376, 2064, 2935, 2379, 1988, 
    2381, 3045, 2383, 3188, 2940, 2083, 2387, 1801, 1667, 2390, 3343, 2818, 1964, 3133, 2395, 2289, 1962, 1671, 2191, 2400, 3252, 1955, 2403, 2919, 2520, 2607, 3042, 1620, 1561, 
    2038, 2972, 2695, 1833, 2414, 2415, 1891, 2822, 2418, 2177, 2420, 2421, 2422, 2169, 1858, 1811, 3203, 2427, 2428, 2216, 1571, 1816, 3008, 2536, 1746, 2435, 2230, 3061, 2271, 
    1946, 2440, 3299, 2885, 1989, 2088, 2685, 1987, 3122, 2448, 2624, 2450, 3283, 1923, 2453, 2856, 3121, 2456, 2457, 2062, 2459, 2460, 3107, 2985, 1637, 1996, 2465, 2466, 2467, 
    2468, 2469, 2470, 1666, 2259, 2473, 2474, 2475, 1856, 1747, 2745, 3163, 2480, 2481, 1900, 1812, 2958, 2485, 2486, 2487, 2488, 2136, 2490, 2491, 2902, 2493, 2494, 1644, 3087, 
    1965, 2498, 1889, 3039, 2501, 2502, 2005, 1890, 2238, 3377, 2507, 2161, 1808, 3301, 2070, 2788, 2513, 2966, 2515, 2920, 3289, 2518, 2011, 2405, 1978, 2864, 2523, 2524, 2767, 
    2526, 1968, 1591, 2615, 2530, 2531, 2001, 1735, 1614, 2652, 2433, 2055, 3367, 3139, 2965, 2168, 2542, 1863, 2037, 1570, 2546, 2547, 2548, 2200, 2183, 2551, 1972, 1829, 2554, 
    2555, 2556, 2223, 2604, 2559, 2646, 2561, 2562, 2100, 2564, 2663, 2129, 2932, 2711, 2569, 2570, 1589, 2051, 2173, 2574, 2575, 2786, 2577, 3280, 1611, 2071, 1653, 3086, 3180, 
    2584, 2234, 2586, 1849, 3353, 2202, 2590, 2918, 3306, 2593, 3110, 1719, 2596, 2184, 2598, 2599, 3350, 2763, 1839, 2196, 2558, 2605, 2789, 2406, 2962, 2609, 3236, 2901, 2612, 
    2613, 2863, 2529, 2616, 2345, 1770, 3238, 2879, 2089, 2845, 1928, 2449, 3262, 1908, 2040, 2628, 2629, 2630, 3390, 2632, 2633, 3360, 3216, 1779, 2637, 3191, 2000, 2640, 1880, 
    2642, 3251, 2644, 3229, 2560, 2827, 2648, 2031, 2650, 2651, 2535, 2023, 2654, 2655, 2712, 2657, 2658, 2659, 2803, 2661, 2662, 2565, 2664, 1624, 2082, 2265, 1781, 2093, 1992, 
    2160, 2672, 2693, 3044, 3007, 2676, 3352, 2780, 3960, 2680, 3052, 2682, 2814, 2684, 2445, 2686, 2888, 2688, 3070, 2690, 2691, 2754, 2673, 2694, 2412, 3788, 3152, 2698, 2809, 
    2355, 3493, 2702, 2927, 2260, 3643, 3596, 2707, 3988, 3403, 2710, 2568, 2656, 3832, 2714, 2744, 2970, 2717, 3546, 2983, 2882, 2721, 3627, 2781, 2724, 3047, 2874, 2801, 3102, 
    2729, 2881, 2731, 2732, 2733, 3598, 2761, 2338, 2366, 3970, 3823, 2740, 2741, 2742, 2743, 2715, 2478, 2746, 2891, 2866, 2749, 2875, 2751, 2317, 3879, 2692, 3972, 3022, 3457, 
    3576, 3870, 2760, 2735, 3653, 2601, 2310, 2341, 2766, 2525, 2768, 2769, 3769, 2342, 3946, 3247, 2774, 2775, 2776, 3825, 3581, 3905, 2678, 2723, 3913, 3771, 3125, 2785, 2576, 
    2787, 2512, 2606, 3130, 2791, 2792, 2793, 3124, 4011, 2796, 2797, 3265, 2799, 2367, 2727, 3738, 2660, 2804, 2353, 3762, 2807, 2808, 2699, 2331, 2811, 3741, 3056, 2683, 3082, 
    3155, 3281, 2392, 3984, 3751, 3707, 2417, 2823, 3941, 2917, 3801, 2647, 2828, 3672, 2295, 3357, 3895, 2833, 3782, 3038, 2998, 2837, 2339, 2996, 3994, 3928, 2842, 2843, 2994, 
    2622, 3404, 3951, 3101, 2849, 2850, 3012, 3821, 3518, 3209, 2855, 2454, 3304, 3822, 3331, 2860, 2861, 2862, 2614, 2522, 3702, 2748, 2374, 2868, 3945, 2870, 3912, 3594, 2873, 
    2726, 2750, 3584, 3611, 2878, 2620, 3033, 2730, 2720, 2280, 3858, 2442, 2886, 3277, 2687, 3408, 3172, 2747, 2892, 2982, 3401, 2895, 3415, 2281, 3560, 2899, 3954, 2611, 2492, 
    3785, 3753, 2905, 2906, 3639, 3463, 2354, 3723, 3324, 2912, 3330, 2914, 3967, 3637, 2825, 2591, 2404, 2516, 2363, 3157, 3851, 2924, 2350, 2926, 2703, 2928, 2929, 2930, 2931, 
    2567, 3418, 2934, 2378, 2936, 2937, 2938, 2939, 2385, 3020, 3904, 2955, 2944, 3601, 2946, 3892, 3218, 3313, 2274, 2951, 2312, 2953, 2954, 2943, 3636, 3791, 2484, 2959, 2960, 
    3423, 2608, 2283, 2964, 2540, 2514, 2967, 3497, 2969, 2716, 3413, 2411, 3641, 2974, 3840, 2976, 3776, 2276, 3436, 2980, 2981, 2893, 2719, 3745, 2462, 2986, 3716, 2988, 2989, 
    3690, 2991, 2992, 2993, 2844, 2995, 2839, 3366, 2836, 3999, 3703, 2332, 3379, 3003, 3004, 3293, 3920, 2675, 2432, 3256, 3010, 3633, 2851, 3013, 3868, 3015, 3016, 3501, 3018, 
    2337, 2941, 3841, 2756, 3114, 3720, 3025, 3976, 3027, 3991, 3029, 3030, 3031, 3032, 2880, 3168, 3035, 3537, 3037, 2835, 2500, 3040, 3041, 2407, 3043, 2674, 2382, 3128, 2725, 
    2282, 3049, 3072, 3051, 2681, 3053, 3730, 3977, 2813, 3057, 3058, 3059, 3561, 2437, 3062, 3103, 3064, 3065, 3715, 3417, 3319, 3069, 2689, 3979, 3050, 3073, 3096, 3962, 3076, 
    3077, 3295, 3091, 3080, 3312, 2815, 3630, 2364, 3085, 2582, 2496, 3612, 2372, 3679, 3079, 3491, 3093, 3094, 3471, 3074, 4009, 3098, 3099, 3100, 2848, 2728, 3063, 3104, 3337, 
    3106, 2461, 2373, 3878, 2594, 3111, 3705, 3113, 3023, 3553, 3512, 3117, 3646, 3699, 3120, 2455, 2447, 3123, 2794, 2784, 3126, 3498, 3046, 3129, 2790, 3500, 3965, 2394, 3134, 
    3135, 3136, 2287, 3138, 2539, 3140, 3141, 3763, 3217, 3144, 3145, 3146, 3147, 2247, 3817, 3150, 3151, 2697, 3845, 3215, 2816, 2262, 2922, 3889, 3159, 3160, 3734, 3664, 2479, 
    3164, 3165, 3305, 3167, 3034, 3169, 3764, 3200, 2890, 3566, 3174, 3175, 3176, 3600, 2308, 4005, 2583, 3950, 3362, 3183, 3184, 3185, 3773, 3593, 2384, 3189, 3296, 2638, 3192, 
    3794, 3194, 3294, 3196, 3780, 3755, 3199, 3171, 3348, 3557, 2426, 3204, 3806, 3206, 3207, 3433, 2854, 2300, 3341, 3224, 3213, 3949, 3154, 2635, 3143, 2948, 3219, 3508, 3592, 
    3241, 3223, 3212, 3225, 3747, 3227, 3428, 2645, 3230, 3231, 3473, 3514, 3327, 3781, 2610, 3237, 2619, 3239, 3917, 3222, 3242, 3243, 3244, 3446, 3246, 2773, 3248, 3448, 2343, 
    2643, 2401, 3969, 2356, 3255, 3009, 3257, 3974, 3259, 3260, 3261, 2625, 3263, 3264, 2798, 3266, 3326, 3587, 3495, 3270, 3487, 3272, 3989, 3613, 3275, 3276, 2887, 3278, 3279, 
    2578, 2817, 3282, 2451, 3284, 2293, 3286, 3287, 3597, 2517, 3944, 3434, 3292, 3005, 3195, 3078, 3190, 3935, 3796, 2441, 3300, 2510, 3394, 3545, 2857, 3166, 2592, 3307, 3902, 
    3309, 3629, 3311, 3081, 2949, 3314, 3315, 2361, 3317, 3363, 3068, 3320, 3656, 3322, 3927, 2911, 3325, 3267, 3234, 3714, 3329, 2913, 2859, 3332, 3333, 3538, 3335, 2322, 3105, 
    3338, 3786, 3340, 3211, 3342, 2391, 3772, 3554, 3346, 3347, 3201, 3915, 2600, 3351, 2677, 2588, 3354, 3355, 3356, 2831, 3358, 3359, 2634, 3361, 3182, 3318, 3364, 3365, 2997, 
    2538, 3943, 3369, 3370, 3371, 3372, 2269, 3374, 3375, 3376, 2506, 3628, 3002, 3380, 3381, 3559, 3383, 3409, 3505, 3386, 3387, 3388, 2320, 2631, 3795, 3392, 4345, 3302, 4077, 
    3396, 3397, 3398, 3399, 3400, 2894, 3402, 2709, 2846, 4279, 4173, 3407, 2889, 3384, 4083, 4331, 3761, 2971, 3414, 2896, 3416, 3067, 2933, 4149, 3696, 3421, 3422, 2961, 4465, 
    3425, 4258, 4349, 3228, 3429, 3742, 4447, 3432, 3208, 3291, 3435, 2979, 3437, 4472, 3439, 4084, 3441, 3442, 3443, 4413, 3968, 3245, 3535, 3249, 4384, 4027, 3451, 3452, 3522, 
    3454, 3455, 3456, 2757, 3458, 3459, 3460, 4157, 4075, 2908, 3464, 3465, 3466, 3467, 4193, 3469, 3666, 3095, 3472, 3232, 4487, 4318, 3476, 3477, 4280, 3479, 3480, 4055, 4205, 
    3483, 3484, 4329, 4306, 3271, 4273, 4436, 3490, 3092, 3521, 2701, 4386, 3269, 4311, 2968, 3127, 4072, 3131, 3017, 3502, 3503, 3582, 3385, 3506, 3507, 3220, 3922, 4483, 3511, 
    3116, 3513, 3233, 3987, 3516, 4459, 2853, 3519, 3520, 3492, 3453, 4312, 4153, 3689, 3526, 4062, 4419, 4254, 3530, 3531, 4190, 3533, 4087, 3447, 3783, 3036, 3334, 3539, 3748, 
    3541, 4213, 3543, 4366, 3303, 2718, 4439, 4433, 4348, 4248, 3551, 4160, 3115, 3345, 3555, 4411, 3202, 3558, 3382, 2898, 3060, 4155, 3563, 3564, 4183, 3173, 4325, 3618, 4338, 
    4113, 3571, 3572, 3588, 3574, 4159, 2758, 4469, 4050, 3579, 3580, 2778, 3504, 3583, 2876, 4372, 3661, 3268, 3573, 3589, 3590, 3591, 3221, 3187, 2872, 3595, 2706, 3288, 2734, 
    3599, 3177, 2945, 3602, 3603, 4106, 4185, 4035, 4422, 3608, 4204, 3610, 2877, 3088, 3274, 3625, 4268, 4435, 3617, 3568, 3619, 3620, 4396, 3854, 3623, 4049, 3614, 4128, 2722, 
    3378, 3310, 3083, 3739, 4314, 3011, 3634, 3635, 2956, 2916, 4251, 2907, 3640, 2973, 4210, 2705, 3644, 4233, 3118, 4383, 4054, 3649, 4115, 3651, 4261, 2762, 3654, 3655, 3321, 
    3657, 3658, 4034, 4095, 3586, 3662, 4099, 3162, 4267, 3470, 3667, 3668, 3669, 3670, 4012, 2829, 4326, 3674, 3675, 4481, 4171, 4184, 3090, 3680, 3681, 3682, 4180, 3684, 3685, 
    3686, 4371, 3688, 3525, 2990, 3691, 4139, 3693, 4196, 3695, 3420, 4145, 3698, 3119, 4256, 3701, 2865, 3000, 3704, 3112, 3706, 2821, 3708, 3709, 3710, 3711, 3712, 3713, 3328, 
    3066, 2987, 3717, 3718, 3719, 3024, 4186, 3722, 2910, 4442, 4359, 4441, 3727, 3872, 3881, 3054, 3731, 3957, 3733, 3161, 4332, 4045, 4453, 2802, 3631, 3740, 2812, 3430, 3743, 
    3744, 2984, 4024, 3226, 3540, 3749, 4063, 2820, 3752, 2904, 4076, 3198, 4221, 3757, 3758, 3759, 3760, 3412, 2806, 3142, 3170, 3765, 3766, 3767, 3768, 2770, 4067, 2783, 3344, 
    3186, 3774, 3775, 2977, 4333, 4147, 3779, 3197, 3235, 2834, 3536, 3784, 2903, 3339, 3787, 2696, 3789, 3790, 2957, 3792, 4401, 3193, 3391, 3298, 4238, 4385, 3799, 3800, 2826, 
    3802, 3803, 3804, 3805, 3205, 3807, 4474, 4158, 4327, 4368, 4126, 3813, 4088, 3815, 3816, 3149, 3818, 4216, 4169, 2852, 2858, 2739, 3824, 2777, 3826, 4361, 3828, 3829, 3830, 
    4163, 2713, 3833, 4409, 3835, 3836, 3837, 3838, 4122, 2975, 3021, 4484, 3843, 4023, 3153, 3846, 4108, 3848, 4040, 3850, 2923, 3852, 3853, 3622, 3855, 3856, 3857, 2884, 4438, 
    4330, 3861, 3862, 4112, 3864, 3865, 4144, 4232, 3014, 4284, 2759, 3871, 3728, 3873, 3874, 3875, 4317, 4310, 3109, 2753, 3880, 3729, 4282, 3883, 4290, 3942, 4179, 4374, 4466, 
    3158, 3890, 3891, 2947, 3893, 3894, 2832, 4150, 4104, 3898, 4417, 3900, 4096, 3308, 3903, 2942, 2779, 4309, 3907, 4315, 4364, 3910, 3911, 2871, 2782, 3914, 3349, 3916, 3240, 
    3918, 4468, 3006, 4463, 3509, 3923, 4166, 4376, 3926, 3323, 2841, 4046, 3930, 3931, 3932, 3933, 4048, 3297, 3936, 4224, 4301, 3939, 3940, 2824, 3885, 3368, 3290, 2869, 2772, 
    4203, 3948, 3214, 3181, 2847, 4432, 4201, 2900, 4328, 3956, 3732, 3958, 3959, 2679, 3961, 3075, 4393, 4241, 3132, 3966, 2915, 3445, 3253, 2738, 3971, 2755, 4339, 3258, 3975, 
    3026, 3055, 4026, 3071, 3980, 3981, 4320, 3983, 2819, 3985, 4117, 3515, 2708, 3273, 3990, 3028, 3992, 4235, 2840, 3995, 3996, 4006, 3998, 2999, 4000, 4001, 4002, 4003, 4004, 
    3179, 3997, 4007, 4324, 3097, 4093, 2795, 3671, 4470, 4629, 4015, 4016, 4680, 4586, 4019, 4774, 4021, 4022, 3844, 3746, 4660, 3978, 3450, 4028, 4501, 4579, 4031, 4496, 4033, 
    3659, 3606, 4658, 4495, 4038, 4504, 3849, 4041, 4042, 4043, 4044, 3736, 3929, 4682, 3934, 3624, 3578, 4051, 4052, 4715, 3648, 3481, 4056, 4057, 4058, 4622, 4460, 4773, 3527, 
    3750, 4064, 4563, 4784, 3770, 4068, 4069, 4070, 4769, 3499, 4726, 4074, 3462, 3754, 3395, 4515, 4079, 4080, 4081, 4082, 3410, 3440, 4085, 4086, 3534, 3814, 4089, 4787, 4091, 
    4536, 4010, 4702, 3660, 3901, 4097, 4488, 3663, 4100, 4782, 4102, 4103, 3897, 4105, 3604, 4260, 3847, 4109, 4110, 4111, 3863, 3570, 4266, 3650, 4605, 3986, 4490, 4631, 4120, 
    4121, 3839, 4525, 4437, 4779, 3812, 4625, 3626, 4129, 4264, 4686, 4132, 4133, 4134, 4578, 4136, 4608, 4632, 3692, 4140, 4141, 4142, 4580, 3866, 3697, 4602, 3778, 4148, 3419, 
    3896, 4151, 4152, 3524, 4154, 3562, 4485, 3461, 3809, 3575, 3552, 4161, 4672, 3831, 4164, 4165, 3924, 4521, 4168, 3820, 4170, 3677, 4172, 3406, 4527, 4175, 4679, 4539, 4675, 
    3886, 3683, 4532, 4552, 3565, 3678, 3605, 3721, 4533, 4188, 4189, 3532, 4191, 4530, 3468, 4194, 4710, 3694, 4197, 4198, 4199, 4200, 3953, 4202, 3947, 3609, 3482, 4718, 4207, 
    4208, 4729, 3642, 4211, 4212, 3542, 4517, 4741, 3819, 4217, 4218, 4498, 4689, 3756, 4222, 4223, 3937, 4225, 4226, 4227, 4725, 4229, 4638, 4231, 3867, 3645, 4234, 3993, 4720, 
    4237, 3797, 4665, 4240, 3964, 4242, 4742, 4323, 4245, 4693, 4247, 3550, 4249, 4250, 3638, 4565, 4641, 3529, 4255, 3700, 4538, 3426, 4259, 4107, 3652, 4709, 4263, 4130, 4627, 
    4114, 3665, 3615, 4706, 4657, 4271, 4272, 3488, 4274, 4275, 4669, 4277, 4543, 3405, 3478, 4281, 3882, 4559, 3869, 4506, 4286, 4287, 4288, 4289, 3884, 4291, 4763, 4508, 4751, 
    4295, 4611, 4650, 4298, 4299, 4513, 3938, 4708, 4589, 4694, 4664, 3486, 4775, 4628, 3906, 3877, 3496, 3523, 4313, 3632, 3908, 4316, 3876, 3475, 4319, 3982, 4446, 4322, 4244, 
    4008, 3567, 3673, 3810, 3955, 3485, 3860, 3411, 3735, 3777, 4334, 4335, 4789, 4553, 3569, 3973, 4781, 4341, 4342, 4757, 4534, 3393, 4346, 4347, 3549, 3427, 4788, 4351, 4352, 
    4353, 4354, 4355, 4648, 4357, 4358, 3725, 4476, 3827, 4717, 4582, 3909, 4365, 3544, 4610, 3811, 4566, 4635, 3687, 3585, 4486, 3887, 4654, 3925, 4377, 4551, 4379, 4640, 4381, 
    4382, 3647, 3449, 3798, 3494, 4765, 4388, 4540, 4390, 4690, 4392, 3963, 4394, 4642, 3621, 4397, 4732, 4399, 4400, 3793, 4678, 4403, 4404, 4568, 4649, 4752, 4408, 3834, 4410, 
    3556, 4412, 3444, 4414, 4415, 4416, 3899, 4418, 3528, 4420, 4620, 3607, 4423, 4424, 4425, 4426, 4427, 4449, 4429, 4430, 4519, 3952, 3548, 4434, 3616, 3489, 4124, 3859, 3547, 
    4440, 3726, 3724, 4443, 4444, 4518, 4321, 3431, 4448, 4428, 4450, 4451, 4507, 3737, 4644, 4677, 4456, 4457, 4767, 3517, 4060, 4754, 4462, 3921, 4464, 3424, 3888, 4467, 3919, 
    3577, 4013, 4471, 3438, 4473, 3808, 4759, 4360, 4707, 4671, 4479, 4596, 3676, 4745, 3510, 3842, 4156, 4373, 3474, 4098, 4859, 4118, 4849, 4492, 4493, 4494, 4037, 4032, 4667, 
    4219, 4499, 4500, 4029, 4502, 4606, 4039, 4839, 4285, 4452, 4293, 4509, 4510, 4878, 4836, 4300, 4932, 4078, 4623, 4214, 4445, 4431, 4817, 4167, 4522, 4523, 4524, 4123, 4526, 
    4174, 4911, 4529, 4192, 4531, 4181, 4187, 4344, 4793, 4092, 4537, 4257, 4177, 4389, 4541, 4874, 4278, 4544, 4822, 4739, 4921, 4548, 4809, 4550, 4378, 4182, 4337, 4554, 4894, 
    4724, 4825, 4558, 4283, 4560, 4561, 4562, 4065, 4897, 4252, 4369, 4567, 4405, 4569, 4570, 4571, 4572, 4573, 4799, 4889, 4760, 4882, 4135, 4030, 4143, 4581, 4363, 4583, 4870, 
    4674, 4018, 4587, 4588, 4303, 4796, 4696, 4915, 4593, 4768, 4595, 4480, 4597, 4598, 4599, 4600, 4601, 4146, 4603, 4604, 4116, 4503, 4607, 4137, 4609, 4367, 4296, 4929, 4613, 
    4614, 4928, 4616, 4617, 4618, 4801, 4421, 4621, 4059, 4516, 4624, 4127, 4626, 4265, 4308, 4014, 4630, 4119, 4138, 4854, 4634, 4370, 4636, 4637, 4230, 4885, 4380, 4253, 4395, 
    4643, 4454, 4924, 4646, 4647, 4356, 4406, 4297, 4651, 4652, 4898, 4375, 4655, 4656, 4270, 4036, 4659, 4025, 4661, 4662, 4738, 4305, 4239, 4666, 4497, 4851, 4276, 4841, 4478, 
    4162, 4673, 4585, 4178, 4676, 4455, 4402, 4176, 4017, 4681, 4047, 4790, 4684, 4685, 4131, 4687, 4891, 4220, 4391, 4691, 4692, 4246, 4304, 4730, 4591, 4697, 4858, 4910, 4700, 
    4701, 4094, 4703, 4704, 4893, 4269, 4477, 4302, 4262, 4195, 4711, 4712, 4713, 4904, 4053, 4831, 4362, 4206, 4719, 4236, 4721, 4722, 4827, 4556, 4228, 4073, 4727, 4728, 4209, 
    4695, 4871, 4398, 4733, 4734, 4886, 4736, 4737, 4663, 4546, 4740, 4215, 4243, 4743, 4744, 4482, 4746, 4747, 4748, 4880, 4795, 4294, 4407, 4753, 4461, 4857, 4780, 4343, 4791, 
    4475, 4576, 4887, 4923, 4292, 4764, 4387, 4879, 4458, 4594, 4071, 4770, 4771, 4772, 4061, 4020, 4307, 4895, 4777, 4832, 4125, 4756, 4340, 4101, 4783, 4066, 4785, 4786, 4090, 
    4350, 4336, 4683, 4758, 4792, 4535, 4855, 4750, 4590, 4842, 4798, 4574, 4852, 4619, 4802, 4803, 4838, 4834, 4868, 4930, 4917, 4549, 4942, 4907, 4820, 4813, 4814, 4933, 4816, 
    4520, 4818, 4819, 4812, 4938, 4545, 4823, 4903, 4557, 4826, 4723, 4828, 4829, 4830, 4716, 4778, 4833, 4805, 4835, 4512, 4837, 4804, 4505, 4840, 4670, 4797, 4843, 4844, 4845, 
    4846, 4847, 4848, 4491, 4909, 4668, 4800, 4853, 4633, 4794, 4856, 4755, 4698, 4489, 4860, 4861, 4862, 4912, 4916, 4865, 4866, 4905, 4806, 4869, 4584, 4731, 4872, 4918, 4542, 
    4875, 4876, 4877, 4511, 4766, 4749, 4881, 4577, 4883, 4884, 4639, 4735, 4761, 4888, 4575, 4890, 4688, 4892, 4705, 4555, 4776, 4896, 4564, 4653, 4899, 4900, 4901, 4902, 4824, 
    4714, 4867, 4906, 4811, 4908, 4850, 4699, 4528, 4863, 4913, 4914, 4592, 4864, 4808, 4873, 4919, 4920, 4547, 4922, 4762, 4645, 4937, 4926, 4927, 4615, 4612, 4807, 4941, 4514, 
    4815, 4934, 4935, 4936, 4925, 4821, 4939, 4940, 4931, 4810, 4944, 4943, 4945, 4946, 4950, 4948, 4949, 4947 ],
    [ 16, 7, 65, 4, 5, 46, 2, 38, 9, 24, 66, 12, 60, 14, 15, 1, 17, 18, 54, 59, 21, 22, 115, 10, 25, 97, 121, 28, 118, 30, 160, 84, 164, 109, 146, 36, 153, 8, 105, 152, 144, 139,
    43, 83, 45, 6, 47, 93, 49, 50, 73, 103, 53, 19, 132, 56, 57, 107, 20, 13, 61, 62, 100, 64, 3, 11, 67, 298, 274, 273, 71, 72, 51, 74, 75, 76, 77, 78, 179, 216, 81, 82, 44, 32,
    205, 272, 171, 88, 233, 173, 183, 170, 48, 279, 95, 213, 26, 226, 99, 63, 101, 102, 52, 104, 39, 293, 58, 108, 34, 110, 111, 258, 113, 177, 23, 116, 117, 29, 119, 184, 27, 
    190, 194, 124, 281, 211, 332, 297, 193, 130, 131, 55, 270, 289, 135, 305, 137, 138, 42, 140, 316, 142, 143, 41, 187, 35, 292, 148, 290, 169, 218, 40, 37, 154, 260, 329, 189, 
    239, 286, 31, 161, 256, 163, 33, 165, 277, 167, 214, 150, 92, 87, 172, 90, 174, 479, 542, 114, 178, 79, 180, 358, 525, 91, 120, 495, 186, 145, 188, 157, 122, 191, 192, 129, 
    123, 195, 196, 563, 198, 600, 200, 528, 472, 336, 424, 85, 206, 473, 444, 505, 210, 126, 212, 96, 168, 558, 80, 597, 151, 541, 220, 404, 222, 458, 361, 572, 98, 227, 450, 
    229, 374, 231, 232, 89, 234, 235, 413, 510, 470, 158, 240, 390, 485, 350, 502, 245, 246, 247, 375, 399, 250, 251, 566, 529, 518, 255, 162, 483, 112, 590, 155, 386, 603, 475, 
    264, 557, 384, 457, 268, 269, 133, 560, 86, 70, 69, 275, 418, 166, 278, 94, 508, 125, 282, 283, 509, 414, 159, 498, 288, 134, 149, 291, 147, 106, 294, 420, 526, 128, 68, 299,
    300, 301, 547, 303, 304, 136, 468, 307, 308, 461, 310, 400, 537, 313, 314, 432, 141, 317, 318, 522, 451, 321, 551, 568, 398, 512, 326, 327, 328, 156, 362, 331, 127, 348, 359,
    907, 203, 662, 338, 339, 340, 341, 342, 343, 912, 345, 977, 347, 333, 945, 243, 997, 949, 707, 704, 904, 356, 937, 181, 334, 360, 224, 330, 920, 996, 365, 989, 367, 368, 875,
    817, 680, 933, 818, 230, 248, 376, 377, 806, 379, 380, 673, 382, 383, 266, 385, 261, 387, 388, 389, 241, 971, 742, 393, 394, 800, 605, 757, 324, 249, 311, 401, 794, 403, 221,
    405, 406, 815, 408, 832, 410, 655, 412, 236, 285, 693, 729, 417, 276, 419, 295, 612, 422, 423, 204, 425, 678, 427, 428, 964, 430, 431, 315, 433, 847, 901, 623, 437, 695, 439,
    610, 775, 442, 443, 208, 445, 446, 447, 620, 771, 228, 320, 703, 932, 454, 455, 841, 267, 223, 459, 739, 309, 462, 782, 464, 465, 860, 467, 306, 469, 238, 961, 202, 207, 834,
    263, 476, 885, 478, 175, 629, 481, 993, 257, 607, 242, 843, 798, 488, 784, 490, 491, 936, 493, 923, 185, 766, 801, 287, 802, 500, 665, 244, 619, 865, 209, 982, 507, 280, 284,
    237, 604, 325, 513, 514, 515, 855, 517, 254, 624, 822, 670, 319, 523, 524, 182, 296, 669, 201, 253, 530, 531, 532, 533, 960, 705, 625, 312, 831, 539, 735, 219, 176, 543, 544,
    840, 546, 302, 548, 549, 899, 322, 552, 780, 554, 555, 556, 265, 215, 559, 271, 561, 894, 197, 778, 917, 252, 567, 323, 838, 987, 671, 225, 819, 724, 921, 955, 577, 741, 895,
    663, 684, 773, 583, 584, 585, 586, 935, 902, 825, 259, 591, 870, 593, 785, 595, 906, 217, 638, 599, 199, 874, 602, 262, 511, 396, 1304, 484, 608, 609, 440, 611, 421, 613, 
    614, 615, 616, 1460, 1370, 503, 448, 621, 1298, 436, 519, 536, 1463, 1036, 628, 480, 1395, 1381, 1204, 633, 634, 635, 636, 1324, 598, 1138, 1330, 1295, 642, 1088, 1469, 645, 
    646, 647, 1222, 649, 1487, 651, 1387, 653, 1273, 411, 1508, 657, 658, 659, 1037, 661, 337, 580, 664, 501, 1145, 667, 668, 527, 521, 571, 1361, 381, 1443, 1383, 676, 677, 426,
    679, 371, 681, 682, 683, 581, 685, 1551, 687, 688, 689, 690, 1228, 1224, 415, 1529, 438, 1405, 999, 698, 1015, 1096, 701, 1412, 452, 354, 535, 706, 353, 1368, 709, 710, 711, 
    1084, 713, 714, 1414, 1259, 1458, 718, 719, 720, 1394, 1010, 1532, 574, 725, 1122, 1099, 728, 416, 730, 731, 732, 1153, 1125, 540, 1428, 737, 1003, 460, 740, 578, 392, 743, 
    1031, 1524, 746, 747, 1254, 1018, 750, 1504, 752, 753, 754, 1157, 1154, 397, 758, 759, 1536, 761, 762, 763, 1472, 765, 496, 1209, 1220, 769, 770, 449, 1522, 582, 774, 441, 
    776, 1126, 564, 1048, 553, 1344, 463, 783, 489, 594, 1327, 1256, 788, 1057, 790, 1293, 1422, 1135, 402, 795, 1278, 1158, 487, 799, 395, 497, 499, 803, 804, 1073, 378, 807, 
    1489, 1297, 810, 1552, 1004, 1416, 1483, 407, 816, 370, 373, 573, 820, 821, 520, 823, 1117, 589, 826, 1425, 828, 829, 830, 538, 409, 833, 474, 835, 1261, 837, 569, 1397, 545,
    456, 842, 486, 844, 1375, 1270, 434, 848, 1325, 1400, 1155, 1041, 853, 1252, 516, 1113, 857, 1173, 859, 466, 861, 862, 863, 1121, 504, 866, 1538, 868, 1009, 592, 1382, 1264, 
    873, 601, 369, 876, 877, 878, 1454, 880, 1035, 1543, 1470, 884, 477, 886, 888, 887, 889, 1148, 891, 1542, 1202, 562, 579, 896, 897, 1294, 550, 900, 435, 588, 903, 355, 1042, 
    596, 335, 1408, 1226, 1440, 911, 344, 1207, 914, 1193, 1316, 565, 918, 1392, 363, 575, 1026, 494, 924, 1348, 1249, 927, 1411, 1190, 930, 1354, 453, 372, 934, 587, 492, 357, 
    1263, 939, 1523, 941, 942, 1245, 944, 349, 946, 947, 948, 352, 950, 951, 1360, 953, 1214, 576, 1332, 1001, 1189, 1044, 534, 471, 1482, 1338, 429, 965, 966, 1076, 1328, 969, 
    1341, 391, 972, 973, 974, 1215, 1462, 346, 978, 979, 980, 981, 506, 983, 1194, 1248, 1101, 570, 1386, 366, 990, 1024, 1236, 482, 994, 1134, 364, 351, 998, 697, 1000, 957, 
    1002, 738, 812, 1821, 1767, 2065, 1008, 869, 722, 1137, 1012, 2201, 1014, 699, 1016, 1017, 749, 1720, 1020, 1021, 1022, 1999, 991, 1025, 922, 2060, 1652, 1029, 2100, 744, 
    1032, 1628, 1034, 881, 627, 660, 1706, 1053, 2145, 852, 905, 1677, 959, 1045, 1046, 1047, 779, 1960, 1567, 1051, 1052, 1039, 2183, 1055, 1921, 789, 1058, 1059, 1060, 2109, 
    1557, 1063, 1906, 1666, 1721, 1647, 1839, 1069, 1070, 1789, 1196, 805, 1074, 1075, 967, 1077, 1078, 1079, 1080, 1081, 2139, 1083, 712, 1559, 2204, 1814, 643, 2246, 1778, 
    1091, 1092, 1093, 1094, 1095, 700, 1623, 1098, 727, 1100, 986, 1938, 1653, 1104, 2224, 1560, 1107, 1108, 1109, 1930, 1111, 2057, 856, 2242, 1973, 1116, 824, 1118, 1119, 1120,
    864, 726, 2120, 1124, 734, 777, 1127, 1844, 1129, 1983, 1535, 1132, 2159, 995, 793, 1136, 1011, 639, 1139, 1140, 1141, 1142, 1143, 1144, 666, 1961, 2161, 890, 1714, 2053, 
    2136, 1152, 733, 756, 851, 1156, 755, 797, 1159, 2128, 1161, 1162, 1163, 2121, 1868, 1915, 2133, 1733, 2199, 2068, 1171, 1172, 858, 1174, 1175, 2207, 1860, 1836, 1179, 1937, 
    2003, 2023, 1869, 1901, 2083, 2050, 1187, 1594, 958, 929, 2077, 1571, 915, 984, 1195, 1072, 1649, 1478, 1739, 1200, 1952, 893, 1203, 632, 1205, 1206, 913, 1208, 767, 1210, 
    1211, 1212, 1786, 954, 975, 1216, 1396, 1218, 1896, 768, 1221, 648, 1223, 692, 1746, 909, 1812, 691, 1229, 1230, 1850, 1232, 2041, 1234, 1235, 992, 1959, 1238, 2107, 1616, 
    1241, 1242, 1243, 1244, 943, 1608, 1247, 985, 926, 1250, 1251, 854, 1253, 748, 1724, 787, 1257, 1258, 716, 1260, 836, 1893, 938, 872, 1265, 2185, 1713, 1717, 1269, 846, 1684,
    2085, 654, 1274, 2164, 1276, 1840, 796, 2171, 1280, 1281, 1282, 1283, 1284, 1285, 1935, 1918, 1288, 1514, 2189, 2165, 1292, 791, 898, 641, 1808, 809, 622, 1299, 1300, 1301, 
    1932, 1303, 606, 1305, 1764, 1516, 2116, 1309, 1310, 1311, 1663, 2118, 1848, 1315, 916, 2114, 1318, 2149, 1580, 1321, 1894, 1693, 637, 849, 1326, 786, 968, 1784, 640, 1331, 
    956, 1333, 1904, 1606, 1336, 1761, 963, 1727, 2052, 970, 1342, 1640, 781, 1816, 1346, 2063, 925, 1349, 1350, 1703, 1621, 1863, 931, 1355, 1356, 1982, 2073, 1359, 952, 672, 
    1362, 2228, 1364, 1365, 1953, 1781, 708, 1369, 618, 2172, 2176, 1373, 1374, 845, 1643, 1377, 2080, 1379, 1772, 631, 871, 675, 1384, 1385, 988, 652, 2227, 1587, 1390, 2223, 
    919, 2212, 721, 630, 1217, 839, 1398, 1399, 850, 1668, 1811, 1763, 1726, 696, 1406, 1467, 908, 1409, 2143, 928, 702, 1413, 715, 1415, 813, 1417, 1418, 1419, 1420, 1675, 792, 
    1423, 2186, 827, 1445, 1427, 736, 2173, 1430, 1431, 1432, 1433, 1434, 1435, 1613, 1437, 2150, 1439, 910, 1441, 1773, 674, 1820, 1426, 1446, 1447, 1448, 1449, 1498, 1648, 
    1976, 2098, 879, 2108, 1475, 1457, 717, 1569, 617, 1461, 976, 626, 2238, 1465, 1466, 1407, 1687, 644, 883, 1471, 764, 1473, 1474, 1456, 1476, 1477, 1198, 2018, 1624, 1481, 
    962, 814, 1484, 1485, 1486, 650, 1488, 808, 1925, 1556, 1568, 2231, 2007, 2043, 1954, 1705, 1450, 1741, 2093, 1842, 1502, 1503, 751, 1505, 2217, 1507, 656, 1963, 1510, 2104, 
    1792, 1513, 1289, 1515, 1307, 1517, 2001, 1519, 2214, 1521, 772, 940, 745, 1525, 1526, 1997, 1528, 694, 1890, 1531, 723, 2006, 1534, 1131, 760, 2125, 867, 1539, 1892, 1541, 
    892, 882, 1998, 1545, 1546, 1832, 1548, 1549, 2066, 686, 811, 1553, 1698, 2092, 1491, 1062, 1984, 1085, 1106, 2409, 1562, 1563, 2522, 1565, 2583, 1050, 1492, 1459, 1570, 
    1192, 1572, 2126, 1638, 1598, 1576, 2478, 2290, 2013, 1320, 2600, 1629, 1933, 2094, 1985, 1661, 1389, 1588, 1589, 1590, 1591, 1592, 2451, 1188, 1595, 1596, 1597, 1575, 1599, 
    2293, 1601, 2314, 1633, 1604, 1685, 1335, 1607, 1246, 1609, 1771, 2579, 1612, 1436, 1614, 1615, 1240, 1617, 1618, 1619, 1620, 1352, 2016, 1097, 1480, 2105, 1664, 1917, 1033, 
    1582, 1630, 1631, 2384, 1603, 2236, 1635, 2240, 1637, 1574, 2266, 1343, 1641, 1642, 1376, 1644, 2028, 1966, 1067, 1451, 1197, 1650, 1651, 1028, 1103, 2255, 1655, 1656, 2321, 
    2540, 1994, 2357, 1586, 2467, 1312, 1626, 1665, 1065, 1667, 1401, 2360, 2446, 2398, 1672, 2619, 1674, 1421, 1676, 1043, 1678, 1679, 1680, 2630, 1682, 1683, 1271, 1605, 1686, 
    1468, 2305, 2616, 2179, 1691, 1732, 1323, 1694, 2454, 2406, 1725, 1554, 1699, 2353, 1934, 1702, 1351, 1857, 1497, 1038, 1707, 1708, 2537, 1710, 2396, 2072, 1267, 1149, 2427, 
    2278, 1268, 1718, 2595, 1019, 1066, 1722, 1769, 1255, 1697, 1404, 1339, 1728, 1729, 1730, 2642, 1692, 1168, 1734, 2533, 2316, 1737, 2279, 1199, 2308, 1499, 2605, 1743, 1803, 
    1745, 1225, 1747, 1748, 1911, 1750, 1783, 1903, 1753, 1754, 1755, 1756, 2636, 2304, 1759, 1760, 1337, 1762, 1403, 1306, 2190, 1766, 1006, 1768, 1723, 2618, 1610, 1380, 1442, 
    1774, 1775, 1898, 1777, 1090, 1779, 2661, 1367, 1782, 1751, 1329, 1785, 1213, 2324, 2586, 1071, 1790, 2219, 1512, 2067, 1794, 2525, 2344, 1797, 1798, 1799, 2380, 1801, 1802, 
    1744, 1804, 1807, 1806, 1805, 1296, 1967, 1810, 1402, 1227, 1862, 1087, 1815, 1345, 2623, 1818, 2027, 1444, 1005, 1822, 2588, 1824, 1825, 1826, 2192, 1956, 1829, 2264, 1831, 
    1547, 2413, 2235, 2594, 1178, 1837, 2329, 1068, 1277, 2232, 1501, 2252, 1128, 1845, 2466, 1847, 1314, 1849, 1231, 2477, 1852, 2590, 1939, 1855, 1856, 1704, 2424, 2381, 1177, 
    2404, 1813, 1353, 1864, 1865, 1866, 2534, 1165, 1183, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 2358, 2490, 2641, 1881, 2174, 2558, 2599, 1885, 1886, 1887, 2411, 2499, 
    1530, 2416, 1540, 1262, 1322, 1895, 1219, 1897, 1776, 2389, 2482, 1184, 1902, 1752, 1334, 1905, 1064, 2259, 1908, 2465, 2015, 1749, 1912, 2298, 1914, 1166, 1916, 1627, 1287, 
    2137, 1920, 1056, 1922, 1923, 1924, 1490, 1926, 2539, 1928, 1931, 1110, 1929, 1302, 1583, 1701, 1286, 1936, 1180, 1102, 1854, 2229, 1941, 1942, 2337, 2270, 2631, 1946, 1947, 
    1948, 1949, 1950, 2134, 1201, 1366, 1496, 1955, 1828, 1957, 2263, 1237, 1049, 1146, 2397, 1509, 2393, 2497, 1646, 1809, 2527, 1969, 2349, 1971, 2552, 1115, 2366, 1975, 1452, 
    1977, 1978, 1979, 1980, 1981, 1357, 1130, 1558, 1585, 2084, 1987, 1988, 2443, 1990, 1991, 2670, 2646, 1659, 1995, 2464, 1527, 1544, 1023, 2000, 1518, 2480, 1181, 2004, 2005, 
    1533, 1494, 2008, 2294, 2603, 2011, 2433, 1579, 2014, 1910, 1622, 2017, 1479, 2284, 2020, 2021, 2022, 1182, 2648, 2025, 2026, 1819, 1645, 2029, 2030, 2649, 2254, 2033, 2034, 
    2035, 2162, 2037, 2410, 2039, 2040, 1233, 2042, 1495, 2484, 2045, 2046, 2155, 2570, 2049, 1186, 2051, 1340, 1150, 2265, 2055, 2056, 1112, 2058, 2059, 1027, 2674, 2458, 1347, 
    2377, 1007, 1550, 1793, 1170, 2069, 2511, 2071, 1712, 1358, 2639, 2075, 2076, 1191, 2420, 2079, 1378, 2081, 2666, 1185, 1986, 1272, 2086, 2087, 2088, 2621, 2090, 2576, 1555, 
    1500, 1584, 2379, 2096, 2529, 1453, 2099, 1030, 2507, 2102, 2562, 1511, 1625, 2106, 1239, 1455, 1061, 2633, 2111, 2275, 2328, 1317, 2205, 1308, 2655, 1313, 2417, 1123, 1164, 
    2122, 2123, 2124, 1537, 1573, 2341, 1160, 2129, 2144, 2441, 2132, 1167, 1951, 2135, 1151, 1919, 2302, 1082, 2140, 2141, 2142, 1410, 2130, 1040, 2320, 2147, 2645, 1319, 1438, 
    2635, 2152, 2547, 2371, 2047, 2638, 2355, 2158, 1133, 2160, 1147, 2036, 2163, 1275, 1291, 2311, 2167, 2541, 2169, 2170, 1279, 1371, 1429, 1882, 2175, 1372, 2177, 2178, 1690, 
    2180, 2181, 2658, 1054, 2184, 1266, 1424, 2624, 2188, 1290, 1765, 2330, 1827, 2312, 2634, 2390, 2196, 2197, 2198, 1169, 2549, 1013, 2202, 2203, 1086, 2115, 2206, 1176, 2208, 
    2209, 2210, 2211, 1393, 2213, 1520, 2215, 2216, 1506, 2448, 1791, 2220, 2368, 2222, 1391, 1105, 2461, 2226, 1388, 1363, 1940, 2650, 1493, 1841, 2233, 2585, 1834, 1634, 2237, 
    1464, 2239, 1636, 2644, 1114, 2520, 2387, 2245, 1089, 2247, 2383, 2867, 2250, 2251, 1843, 2928, 2032, 1654, 2256, 3038, 2975, 1907, 2684, 2261, 2262, 1958, 1830, 2054, 1639, 
    2267, 2268, 3373, 1944, 2542, 2272, 2273, 2950, 2112, 2276, 3196, 1716, 1738, 2280, 2281, 3365, 2283, 2019, 2910, 2861, 3137, 2871, 2545, 1578, 3100, 2342, 1600, 2009, 2295, 
    3013, 2297, 1913, 3383, 3210, 2301, 2138, 3115, 1758, 1688, 2388, 2307, 1740, 2924, 2310, 2166, 2193, 3374, 1602, 2315, 1736, 2317, 2629, 2319, 2146, 1657, 2322, 2323, 1787, 
    2325, 2711, 3274, 2113, 1838, 2191, 2331, 3001, 2858, 3333, 3162, 2336, 1943, 2338, 2838, 3251, 2127, 2292, 2905, 1796, 2593, 3109, 3084, 2348, 1970, 2350, 2744, 2555, 1700, 
    2354, 2157, 2356, 1660, 1878, 3246, 1669, 2361, 2662, 2363, 2364, 3301, 1974, 2367, 2221, 3377, 2898, 2154, 3089, 3106, 2374, 2375, 3042, 2064, 2378, 2095, 1800, 1859, 2382, 
    2248, 1632, 2940, 2386, 2244, 2306, 1899, 2195, 2391, 2392, 1964, 3133, 3132, 1711, 1962, 1671, 2399, 2921, 2401, 3204, 2403, 1861, 2405, 1696, 2407, 2823, 1561, 2038, 1888, 
    2559, 1833, 2414, 2415, 1891, 2119, 2880, 3270, 2078, 2421, 3118, 3120, 1858, 2425, 2426, 1715, 2428, 3354, 2430, 2431, 2432, 2012, 2434, 2435, 2436, 3263, 2438, 3237, 2810, 
    2131, 2746, 1989, 2560, 2445, 1670, 2447, 2218, 2449, 2450, 1593, 3138, 2453, 1695, 2455, 3306, 2457, 2062, 2966, 2764, 2225, 2462, 3065, 1996, 1909, 1846, 1662, 2468, 3060, 
    3156, 2471, 2472, 3288, 2565, 2475, 2988, 1851, 1577, 3163, 2002, 2481, 1900, 2483, 2044, 2863, 3256, 2778, 3121, 2489, 1879, 2491, 2492, 3181, 2494, 3227, 2496, 1965, 2498, 
    1889, 2500, 2501, 3170, 2724, 2504, 2505, 2506, 2101, 2508, 2509, 2510, 2070, 2512, 3249, 2514, 2902, 2516, 3289, 3045, 2741, 2243, 3076, 1564, 2523, 2652, 1795, 2839, 1968, 
    2850, 2097, 2739, 2531, 2532, 1735, 1867, 2535, 2536, 1709, 3367, 1927, 1658, 2168, 2271, 2543, 3387, 2289, 2546, 2153, 2548, 2200, 2550, 3148, 1972, 3062, 2554, 2352, 2556, 
    2557, 1883, 2412, 2444, 2897, 2103, 2563, 2564, 2474, 3358, 2932, 2568, 2866, 2048, 2787, 2676, 2573, 2872, 2575, 2091, 3014, 2578, 1611, 3176, 2581, 3278, 1566, 2584, 2234, 
    1788, 3164, 1823, 3364, 1853, 3192, 2592, 2345, 1835, 1719, 2596, 3307, 2598, 1884, 1581, 2601, 2602, 2010, 2604, 1742, 2606, 2607, 2962, 3116, 2610, 2611, 2612, 2795, 2614, 
    2627, 1689, 2617, 1770, 1673, 2620, 2089, 2845, 1817, 2187, 2625, 2732, 2615, 3203, 2318, 1681, 1945, 2632, 2110, 2194, 2151, 1757, 2904, 2156, 2074, 2640, 1880, 1731, 2643, 
    2241, 2148, 1993, 2827, 2024, 2031, 2230, 2651, 2524, 2653, 2789, 2117, 2656, 3343, 2182, 2853, 2803, 1780, 2362, 2663, 2664, 2665, 2082, 2667, 2668, 2669, 1992, 3239, 3122, 
    3340, 2061, 2882, 2572, 3890, 3708, 2679, 3782, 2681, 3812, 3113, 2260, 3539, 2686, 3368, 3291, 3085, 3986, 2691, 2710, 2693, 2826, 2695, 2696, 3067, 2698, 3948, 2700, 2701, 
    2702, 3269, 2704, 3040, 3711, 2707, 3988, 2709, 2692, 2326, 2914, 3352, 3119, 2715, 3259, 2717, 3779, 3117, 3135, 2831, 2992, 2723, 2503, 2725, 3168, 2727, 4001, 2891, 2730, 
    3882, 2626, 2733, 2859, 3355, 3004, 2737, 2738, 2530, 2816, 2519, 2742, 3819, 2351, 2745, 2442, 2747, 2800, 3505, 3313, 3427, 3992, 3879, 2754, 2755, 2756, 2757, 2758, 2759, 
    3652, 2761, 3224, 3740, 2460, 2765, 3947, 2767, 3585, 3886, 3769, 2771, 2772, 2773, 2774, 2890, 3461, 2777, 2487, 2797, 2780, 3248, 2814, 2783, 3024, 3247, 2786, 2571, 3329, 
    2654, 2790, 2791, 3200, 2793, 3555, 2613, 2796, 2779, 3077, 3690, 2748, 3241, 2802, 2660, 3524, 2805, 3201, 2807, 3716, 2884, 2440, 2811, 2812, 2860, 2782, 3104, 2740, 2876, 
    3855, 2819, 2820, 2821, 2822, 2408, 2824, 2825, 2694, 2647, 3023, 2829, 3320, 2721, 2832, 2833, 2834, 2835, 2836, 3831, 2339, 2526, 3994, 3928, 3844, 3600, 2844, 2622, 2846, 
    3599, 2848, 3970, 2528, 2851, 2852, 2659, 3095, 2855, 2856, 3362, 2333, 2734, 2813, 2286, 3703, 2485, 2864, 2865, 2569, 2249, 2868, 3277, 3337, 2288, 2574, 2874, 2873, 3276, 
    2817, 2877, 3660, 3695, 2418, 3347, 2675, 3971, 2809, 2885, 2886, 3727, 3416, 2889, 2775, 2729, 3745, 3187, 3311, 3068, 3415, 2561, 2370, 3305, 3954, 3966, 2515, 2903, 2637, 
    2343, 2906, 2997, 3463, 3961, 2285, 2943, 3941, 3175, 2712, 2915, 2916, 3058, 2918, 2919, 3998, 2400, 3174, 3072, 2309, 3787, 3632, 3442, 2253, 3666, 2930, 2931, 2567, 2933, 
    3005, 3744, 3672, 3478, 3534, 2939, 2385, 2941, 3813, 2911, 3394, 3601, 3678, 2947, 3914, 2949, 2274, 2951, 2952, 3556, 3079, 3199, 3828, 3332, 2958, 3964, 3746, 3015, 2608, 
    3503, 2964, 2965, 2459, 2967, 3497, 3047, 3054, 2971, 2972, 2973, 2974, 2258, 2976, 2977, 3691, 2979, 3382, 2981, 3123, 2983, 2984, 3455, 2986, 2987, 2476, 2989, 2990, 2991, 
    2722, 2993, 3059, 3626, 2996, 2907, 3242, 3999, 3000, 2332, 3002, 3508, 2736, 2934, 3920, 3007, 3875, 3254, 3604, 3633, 3129, 2296, 2577, 2961, 3016, 4000, 3018, 3019, 3184, 
    3225, 3359, 2828, 2784, 3025, 3026, 3027, 3028, 3078, 3030, 3214, 3032, 3033, 3034, 3035, 3036, 3037, 2257, 3654, 2705, 4005, 2376, 3043, 3044, 2518, 3682, 2969, 3048, 3049, 
    3670, 3481, 3356, 3607, 2970, 3977, 3056, 3500, 2917, 2994, 2469, 3061, 2553, 3372, 3341, 2463, 3715, 2697, 2895, 3069, 3070, 3979, 2923, 3379, 3297, 3833, 2521, 2798, 3029, 
    2954, 3080, 3151, 3082, 3630, 2347, 2689, 3086, 3835, 3612, 2372, 3090, 3091, 3712, 3960, 3094, 2854, 3759, 3097, 3101, 3099, 2291, 3098, 3208, 3103, 2815, 3105, 2373, 3107, 
    3108, 2346, 3110, 3111, 3112, 2683, 3114, 2303, 2609, 2719, 2422, 2714, 2423, 2488, 2672, 2982, 3384, 3990, 3273, 3218, 3128, 3012, 3231, 3131, 2395, 2394, 3537, 2720, 3136, 
    2287, 2452, 3139, 3217, 3141, 3325, 3143, 3403, 3145, 3146, 3549, 2551, 3149, 3780, 3081, 3674, 3153, 3154, 3155, 2470, 3157, 3165, 3860, 3326, 3161, 2335, 2479, 2587, 3158, 
    3166, 3167, 2726, 3169, 2502, 3171, 3172, 3173, 2922, 2913, 2580, 3177, 3178, 3179, 3180, 2493, 3279, 3183, 3020, 3185, 3186, 2893, 3188, 3777, 3322, 3191, 2591, 3794, 3194, 
    3195, 2277, 3197, 3198, 2955, 2792, 2806, 3202, 2628, 2402, 3205, 3821, 3554, 3102, 3975, 2300, 3211, 3874, 3972, 3031, 3861, 3216, 3140, 3127, 3219, 3220, 3592, 3261, 3223, 
    2762, 3021, 3610, 2495, 3428, 3229, 3230, 3130, 3232, 3233, 3351, 3781, 3619, 2439, 3238, 2671, 3240, 2801, 2998, 3243, 3244, 3589, 2359, 2785, 2781, 2513, 3250, 2340, 4003, 
    3969, 3009, 3908, 2486, 3257, 3258, 2716, 3866, 3222, 3926, 2437, 3659, 3344, 3266, 3267, 3587, 2703, 2419, 3271, 3656, 3126, 2327, 3275, 2875, 2869, 2582, 3182, 3883, 3520, 
    3282, 3283, 3284, 3285, 3919, 3348, 2473, 2517, 3944, 2688, 3292, 3293, 3981, 3295, 3296, 3074, 3298, 3299, 3300, 2365, 3302, 3545, 3304, 2899, 2456, 2597, 3816, 3869, 3629, 
    2894, 3312, 2750, 3314, 3315, 3857, 3317, 3361, 3328, 2830, 3321, 3190, 3927, 3324, 3142, 3160, 3327, 3319, 2788, 3330, 3760, 2957, 2334, 3538, 3335, 3923, 2870, 3338, 3339, 
    2673, 3064, 3859, 2657, 3265, 3345, 3346, 2881, 3287, 3915, 3350, 3234, 2713, 3353, 2429, 2735, 3052, 3357, 2566, 3022, 3360, 3318, 2857, 3363, 2589, 2282, 3454, 2538, 2687, 
    3550, 3514, 3647, 3063, 2269, 2313, 3375, 3565, 2369, 3628, 3073, 3380, 3381, 2980, 2299, 3124, 3385, 3726, 2544, 3523, 3389, 3390, 3391, 3566, 3393, 2944, 4077, 4177, 3487, 
    4214, 3892, 3400, 3401, 4239, 3144, 4394, 3405, 4173, 3618, 3470, 3409, 3410, 4331, 3516, 3907, 4061, 2896, 2888, 3417, 3846, 3419, 3843, 4046, 3422, 3423, 3761, 3425, 3426, 
    2751, 3228, 3429, 3591, 3431, 3432, 3433, 3434, 3435, 4298, 4025, 4141, 3439, 3440, 4359, 2927, 3443, 3444, 3445, 3446, 3452, 3448, 3449, 3502, 4387, 3447, 3453, 3366, 2985, 
    3456, 3766, 3458, 3536, 3622, 2776, 4075, 2908, 3464, 4116, 3466, 3467, 3468, 3469, 3408, 3471, 4014, 4085, 3474, 4318, 4018, 3477, 2937, 4186, 3480, 3051, 4420, 3881, 4380, 
    3485, 4306, 3397, 4273, 3489, 3588, 3491, 3710, 4444, 3684, 3495, 4357, 2968, 3498, 3499, 3057, 3501, 3450, 2963, 3563, 2749, 4433, 4435, 3003, 3541, 3510, 4084, 3512, 3513, 
    3370, 3916, 3412, 3517, 3518, 3519, 3281, 3521, 3749, 3388, 2804, 3838, 4398, 4062, 4419, 4254, 4258, 4385, 4190, 3533, 2938, 3535, 3459, 3134, 3334, 2685, 3668, 3509, 4213, 
    4113, 3728, 3303, 3546, 3547, 3548, 3147, 3369, 3551, 3552, 3553, 3207, 2794, 2953, 4111, 3724, 3559, 3560, 3561, 3562, 3504, 4328, 3376, 3392, 3567, 3700, 3569, 3570, 4181, 
    3572, 3573, 3631, 3824, 4354, 3997, 3578, 4265, 4035, 3581, 3586, 3583, 3584, 2768, 3582, 3268, 3490, 3245, 4065, 3430, 3221, 3593, 3594, 4345, 3596, 3597, 3598, 2847, 2843, 
    2945, 3602, 3603, 3010, 3605, 3606, 3053, 3788, 4204, 3226, 4202, 3088, 3613, 3698, 3615, 3616, 3872, 3407, 3236, 3845, 3621, 3460, 4384, 4049, 3625, 2995, 3627, 3378, 3310, 
    3083, 3574, 2926, 3011, 3634, 3635, 3636, 4462, 3743, 3639, 3974, 4381, 4341, 3643, 3644, 4233, 3646, 3371, 4054, 4232, 3650, 3651, 2760, 3653, 3039, 3655, 3272, 4162, 3658, 
    3264, 2878, 3661, 4193, 4099, 3664, 4267, 2929, 3667, 3540, 3669, 3050, 3719, 2936, 3673, 3152, 3675, 3837, 4171, 2946, 4457, 3680, 4219, 3046, 4450, 3494, 4396, 4156, 3687, 
    3688, 3689, 2799, 2978, 3692, 3693, 3694, 2879, 3696, 4016, 3614, 3699, 3568, 3701, 4079, 2862, 4475, 4322, 3896, 4136, 2678, 3709, 3492, 2706, 3092, 3793, 3714, 3066, 2808, 
    4185, 3982, 3671, 3720, 3721, 3806, 3723, 3558, 3725, 3386, 2887, 3544, 3863, 3730, 3909, 3783, 4367, 4056, 4332, 4045, 3737, 4352, 3739, 2763, 3862, 3742, 3638, 2935, 2892, 
    2960, 3747, 3748, 3522, 3750, 3804, 3752, 3753, 3754, 4471, 4234, 4455, 3758, 3096, 3331, 3424, 3762, 3763, 3764, 3765, 3457, 3767, 3768, 2770, 4067, 4175, 3772, 4404, 3774, 
    3973, 4355, 3189, 3778, 2718, 3150, 3235, 2680, 3732, 4088, 4091, 4456, 2925, 3608, 4278, 4093, 3791, 3792, 3713, 3193, 4440, 4263, 3797, 3798, 4329, 3984, 3801, 4206, 3888, 
    3751, 3895, 3722, 4147, 4474, 3809, 3810, 4368, 2682, 2942, 3814, 4026, 3308, 4287, 3818, 2743, 4169, 3206, 3822, 3823, 3575, 3910, 3917, 3827, 2956, 3829, 3830, 2837, 3832, 
    3075, 4409, 3087, 4486, 3676, 3525, 3898, 3840, 3841, 4484, 3420, 2842, 3620, 3418, 3847, 3848, 3849, 3850, 3851, 3852, 3853, 3854, 2818, 3856, 3316, 3858, 3342, 3159, 3215, 
    3741, 3729, 3864, 4119, 3260, 3867, 3868, 3309, 4028, 3871, 3617, 3873, 3212, 3008, 3876, 3880, 3878, 2753, 3877, 3483, 2731, 3280, 4290, 3885, 2769, 3887, 3803, 3889, 2677, 
    3891, 3399, 3893, 3894, 3805, 3706, 4104, 3839, 3899, 3952, 4334, 3902, 4308, 3904, 3905, 4309, 3413, 3255, 3731, 3825, 3911, 3912, 3913, 2948, 3349, 3515, 3826, 3918, 3286, 
    3006, 4463, 3922, 3336, 3924, 3925, 3262, 3323, 2841, 3929, 3930, 3931, 3932, 4389, 3934, 3935, 3968, 3937, 4301, 3939, 3940, 2912, 3956, 3943, 3290, 3945, 4041, 2766, 2699, 
    3949, 3950, 3951, 3900, 3953, 2900, 3955, 3942, 3957, 3967, 4360, 3093, 2909, 3962, 3963, 2959, 3965, 2901, 3958, 3936, 3253, 2849, 2883, 3213, 3775, 3640, 3209, 4473, 3055, 
    3978, 3071, 3980, 3294, 3718, 3983, 3800, 3985, 2690, 3987, 2708, 3989, 3125, 4140, 2752, 3993, 2840, 3995, 4063, 3577, 2920, 2999, 3017, 2728, 4326, 3252, 4125, 3041, 4319, 
    4007, 4008, 4042, 4010, 4011, 4012, 4013, 3472, 4015, 3697, 4017, 3476, 4511, 4249, 4021, 4547, 4023, 4024, 3437, 3815, 4027, 3870, 4437, 4030, 4338, 4772, 4033, 4034, 3580, 
    4036, 4037, 4224, 4242, 4494, 3946, 4009, 4483, 4044, 3736, 3421, 4047, 4713, 3624, 4607, 4343, 4449, 4715, 3648, 4055, 3734, 4758, 4453, 4059, 4060, 3414, 3527, 3996, 4632, 
    3590, 4451, 3770, 4201, 4542, 4070, 4071, 4277, 4726, 4557, 3462, 4746, 3395, 4515, 3702, 4080, 4336, 4082, 4222, 3511, 3473, 4086, 4087, 3784, 4556, 4090, 3785, 4092, 3790, 
    4094, 4095, 4096, 4097, 4098, 3663, 4100, 4101, 4615, 4103, 3897, 4778, 4106, 4236, 4685, 4667, 4110, 3557, 4112, 3543, 4390, 4510, 3465, 4117, 4490, 3865, 4694, 4690, 4122, 
    4410, 4198, 4004, 4126, 4127, 4128, 4487, 4604, 4131, 4417, 4696, 4134, 4135, 3707, 4681, 4138, 4736, 3991, 3438, 4606, 4580, 4144, 4145, 4673, 3807, 4148, 4281, 4150, 4534, 
    4152, 4153, 4154, 4728, 3686, 4157, 4313, 4159, 4231, 4161, 3657, 4163, 4638, 4361, 4656, 4521, 4168, 3820, 4674, 3677, 4196, 3406, 4174, 3771, 4679, 3396, 4178, 4179, 4180, 
    3571, 4571, 4183, 4184, 3717, 3479, 4533, 4620, 4619, 3532, 4512, 4530, 3662, 4296, 4392, 4172, 4244, 4124, 4199, 4200, 4068, 3611, 4203, 3609, 4205, 3802, 4702, 4208, 4264, 
    4210, 4211, 4212, 3542, 3398, 4245, 4216, 4217, 4756, 3681, 4220, 4221, 4083, 4223, 4038, 4225, 4226, 4227, 4228, 4680, 4230, 4160, 3649, 3645, 3756, 4711, 4107, 4459, 4500, 
    3402, 4240, 4241, 4039, 4243, 4197, 4215, 4693, 4321, 4248, 4020, 4623, 4251, 4252, 4253, 3529, 4658, 4256, 4538, 3530, 4259, 4382, 4261, 4727, 3796, 4209, 3579, 4266, 3665, 
    4581, 4269, 4428, 4271, 4272, 3488, 4374, 4275, 4276, 4072, 3789, 4583, 4280, 4149, 4282, 4365, 4284, 4506, 4286, 3817, 4725, 4675, 3884, 4460, 4763, 4293, 4294, 4295, 4194, 
    4297, 3436, 4299, 4513, 3938, 4708, 4303, 4304, 4305, 3486, 4775, 3903, 3906, 4310, 4311, 4312, 4158, 4314, 4315, 4316, 4443, 3475, 4006, 4320, 4247, 3705, 4323, 4346, 4626, 
    4002, 4595, 3564, 3799, 4330, 3411, 3735, 4333, 3901, 4335, 4081, 4337, 4031, 4339, 4781, 3642, 4376, 4051, 4344, 3595, 4324, 4555, 4348, 4349, 4350, 4413, 3738, 4371, 3576, 
    3776, 4434, 3496, 4745, 3441, 3959, 4165, 4362, 4582, 4364, 4283, 4366, 3733, 3811, 4369, 4370, 4353, 4372, 4373, 4274, 4654, 4342, 4377, 4378, 4379, 3484, 3641, 4260, 4383, 
    3623, 3531, 4386, 3451, 4388, 3933, 4114, 4391, 4195, 4597, 3404, 4395, 3685, 4397, 3526, 4399, 4400, 4401, 4402, 4403, 3773, 4405, 4406, 4407, 4408, 3834, 4123, 4411, 4551, 
    4351, 4414, 4415, 4663, 4132, 4418, 3528, 3482, 4421, 4422, 4458, 4527, 4536, 4426, 4427, 4270, 4429, 4430, 4431, 4432, 3506, 4356, 3507, 4783, 4029, 4438, 4737, 3795, 4441, 
    4442, 4317, 3493, 4445, 4446, 4662, 4577, 4052, 3683, 4066, 4452, 4058, 4454, 3757, 3786, 3679, 4423, 4237, 4291, 4754, 3637, 3921, 4464, 4465, 4466, 4467, 4468, 4469, 4630, 
    3755, 4472, 3976, 3808, 3704, 4476, 4744, 4478, 4514, 4596, 4481, 4482, 4043, 3842, 4485, 3836, 4129, 4828, 4489, 4118, 4849, 4645, 4553, 4040, 4548, 4496, 4497, 4498, 4670, 
    4238, 4501, 4566, 4503, 4504, 4505, 4285, 4600, 4593, 4893, 4115, 4019, 4191, 4300, 4479, 4078, 4516, 4517, 4614, 4856, 4520, 4167, 4589, 4918, 4930, 4525, 4790, 4424, 4911, 
    4863, 4192, 4716, 4532, 4187, 4151, 4535, 4425, 4537, 4257, 4539, 4540, 4695, 4069, 4543, 4544, 4822, 4676, 4022, 4495, 4549, 4550, 4412, 4552, 4493, 4554, 4347, 4089, 4074, 
    4717, 4559, 4560, 4809, 4562, 4563, 4897, 4701, 4502, 4699, 4872, 4649, 4891, 4182, 4572, 4635, 4799, 4719, 4721, 4448, 4613, 4823, 4143, 4268, 4363, 4279, 4584, 4585, 4586, 
    4678, 4588, 4522, 4590, 4591, 4592, 4508, 4848, 4327, 4480, 4393, 4598, 4622, 4507, 4601, 4602, 4689, 4130, 4605, 4142, 4050, 4608, 4609, 4610, 4611, 4704, 4578, 4518, 4102, 
    4806, 4617, 4618, 4189, 4188, 4621, 4599, 4250, 4916, 4908, 4325, 4627, 4628, 4629, 4470, 4631, 4064, 4633, 4669, 4573, 4880, 4637, 4164, 4639, 4640, 4877, 4884, 4643, 4853, 
    4492, 4903, 4647, 4648, 4569, 4860, 4706, 4652, 4653, 4375, 4655, 4166, 4657, 4255, 4659, 4660, 4788, 4447, 4416, 4733, 4665, 4666, 4109, 4668, 4634, 4499, 4770, 4672, 4146, 
    4170, 4289, 4546, 4677, 4587, 4176, 4229, 4137, 4814, 4683, 4684, 4108, 4875, 4687, 4688, 4603, 4121, 4691, 4692, 4246, 4120, 4541, 4133, 4751, 4698, 4567, 4700, 4565, 4207, 
    4703, 4612, 4705, 4651, 4707, 4302, 4709, 4710, 4235, 4712, 4048, 4734, 4053, 4531, 4558, 4718, 4575, 4720, 4576, 4842, 4723, 4724, 4288, 4073, 4262, 4155, 4729, 4730, 4871, 
    4732, 4664, 4714, 4735, 4139, 4439, 4738, 4739, 4740, 4741, 4830, 4743, 4477, 4358, 4076, 4747, 4748, 4749, 4750, 4697, 4829, 4753, 4461, 4755, 4218, 4757, 4057, 4759, 4760, 
    4761, 4786, 4292, 4764, 4765, 4768, 4767, 4766, 4906, 4671, 4771, 4032, 4773, 4774, 4307, 4776, 4777, 4105, 4779, 4780, 4340, 4847, 4436, 4784, 4859, 4762, 4922, 4661, 4789, 
    4526, 4791, 4867, 4803, 4931, 4920, 4843, 4797, 4834, 4574, 4839, 4801, 4887, 4793, 4837, 4805, 4616, 4807, 4808, 4561, 4907, 4948, 4927, 4815, 4682, 4813, 4885, 4881, 4818, 
    4819, 4895, 4935, 4545, 4579, 4824, 4825, 4827, 4826, 4488, 4752, 4742, 4831, 4832, 4857, 4798, 4835, 4836, 4804, 4838, 4800, 4840, 4841, 4722, 4796, 4943, 4947, 4846, 4782, 
    4594, 4491, 4925, 4892, 4890, 4644, 4926, 4946, 4519, 4833, 4905, 4785, 4650, 4898, 4917, 4529, 4864, 4865, 4866, 4792, 4868, 4869, 4900, 4731, 4568, 4873, 4874, 4686, 4876, 
    4641, 4878, 4879, 4636, 4817, 4882, 4883, 4642, 4816, 4901, 4802, 4888, 4889, 4852, 4570, 4851, 4509, 4894, 4820, 4896, 4564, 4861, 4899, 4870, 4886, 4902, 4646, 4904, 4858, 
    4769, 4810, 4625, 4939, 4910, 4528, 4912, 4913, 4915, 4914, 4624, 4862, 4523, 4919, 4795, 4921, 4787, 4923, 4924, 4850, 4854, 4812, 4928, 4929, 4524, 4794, 4932, 4933, 4934, 
    4821, 4936, 4937, 4938, 4909, 4940, 4941, 4942, 4844, 4944, 4945, 4855, 4845, 4811, 4949, 4950 ]
];


==> anc/involutionswithzeros.txt <==
## Encodes the involutions E_2,...,E_7 defining G*. The involution E_i is given by involutions[i] 
(to make indexing less confusing, we set involutions[1] to be a list of 4950 zeros).
## We consider vertices to be labeled by 1,2,...,4950 and set involutions[i][x] = 0 if and only if vertex x does not admit an i-neighbor.

involutions := [
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 6, 13, 29, 0, 0, 1, 60, 0, 0, 0, 0, 50, 2, 30, 61, 46, 0, 0, 0, 44, 0, 36, 0, 0, 88, 125, 90, 77, 3, 14, 89, 0, 149, 0, 127, 22, 162, 0, 0, 112, 0, 98, 0, 20, 75, 16, 0, 
    69, 76, 12, 85, 0, 140, 0, 0, 0, 167, 141, 83, 7, 15, 72, 151, 0, 118, 0, 0, 215, 48, 204, 303, 62, 205, 278, 45, 49, 28, 0, 262, 224, 196, 0, 59, 0, 51, 285, 243, 25, 31, 
    27, 199, 0, 274, 0, 269, 0, 281, 42, 0, 218, 0, 0, 0, 251, 0, 253, 316, 308, 0, 0, 0, 40, 0, 0, 0, 264, 195, 65, 313, 263, 173, 0, 0, 0, 26, 209, 35, 237, 0, 326, 0, 0, 0, 0,
    206, 0, 310, 240, 226, 53, 58, 275, 0, 0, 0, 332, 0, 299, 33, 0, 63, 258, 256, 0, 223, 0, 0, 0, 309, 233, 268, 37, 0, 290, 314, 0, 57, 181, 0, 0, 350, 567, 121, 552, 477, 0, 
    0, 347, 603, 0, 168, 0, 600, 475, 0, 427, 0, 0, 0, 0, 0, 490, 0, 0, 117, 81, 0, 0, 91, 513, 574, 0, 0, 70, 73, 135, 370, 0, 126, 515, 505, 0, 0, 358, 68, 361, 482, 100, 589, 
    517, 371, 443, 155, 80, 527, 139, 338, 429, 0, 0, 493, 0, 160, 533, 469, 373, 128, 0, 0, 138, 0, 598, 87, 503, 0, 0, 0, 0, 0, 0, 104, 440, 106, 392, 0, 153, 407, 152, 545, 
    458, 0, 79, 120, 116, 352, 0, 0, 161, 95, 0, 438, 414, 424, 93, 142, 355, 0, 74, 0, 587, 97, 0, 539, 501, 86, 461, 0, 0, 0, 164, 419, 0, 529, 0, 0, 0, 510, 558, 148, 0, 591, 
    0, 71, 586, 0, 456, 0, 108, 159, 137, 570, 441, 119, 165, 471, 107, 422, 532, 520, 496, 507, 353, 354, 452, 0, 130, 554, 0, 0, 0, 342, 146, 0, 578, 0, 0, 0, 227, 795, 0, 889,
    331, 683, 0, 0, 962, 178, 0, 787, 171, 952, 265, 322, 323, 276, 747, 738, 214, 741, 0, 216, 0, 0, 0, 946, 675, 710, 0, 779, 207, 221, 985, 236, 0, 0, 918, 0, 0, 0, 0, 0, 0, 
    647, 0, 628, 0, 718, 0, 0, 0, 777, 254, 0, 0, 910, 0, 727, 703, 0, 987, 0, 0, 0, 680, 835, 0, 257, 966, 0, 0, 0, 636, 818, 272, 0, 0, 0, 904, 291, 0, 626, 317, 765, 273, 0, 
    854, 186, 0, 228, 816, 900, 961, 0, 631, 632, 0, 965, 271, 667, 252, 312, 896, 222, 0, 0, 783, 761, 0, 768, 964, 766, 324, 812, 0, 863, 306, 0, 260, 0, 656, 286, 799, 0, 0, 
    948, 892, 0, 841, 235, 0, 315, 0, 817, 0, 184, 611, 175, 950, 885, 691, 753, 217, 815, 916, 638, 0, 968, 0, 943, 192, 0, 0, 231, 0, 0, 320, 644, 0, 881, 0, 284, 619, 244, 0, 
    211, 0, 321, 935, 665, 297, 882, 0, 200, 0, 210, 959, 220, 742, 0, 319, 929, 822, 762, 0, 0, 0, 225, 724, 293, 657, 0, 318, 234, 0, 0, 0, 775, 928, 283, 0, 825, 0, 0, 878, 
    259, 0, 0, 873, 0, 744, 707, 174, 0, 327, 0, 0, 949, 298, 0, 695, 658, 748, 0, 0, 0, 610, 172, 704, 756, 311, 0, 669, 967, 201, 0, 0, 974, 334, 0, 938, 0, 991, 807, 0, 911, 
    304, 280, 0, 219, 840, 301, 856, 0, 640, 972, 755, 993, 242, 0, 183, 0, 754, 179, 1543, 0, 1388, 1316, 1206, 0, 566, 476, 1463, 1172, 0, 0, 1210, 1452, 0, 502, 0, 1051, 1352,
    0, 0, 0, 421, 0, 385, 1228, 0, 434, 435, 1230, 1430, 1260, 412, 0, 485, 0, 594, 1237, 0, 0, 497, 0, 0, 383, 1166, 0, 0, 1116, 0, 1163, 0, 0, 460, 530, 561, 0, 0, 0, 0, 1263, 
    1406, 509, 1547, 439, 0, 572, 1190, 0, 0, 0, 0, 366, 1299, 0, 1252, 1342, 404, 1152, 0, 343, 0, 1136, 0, 0, 0, 0, 0, 480, 0, 0, 1086, 560, 1277, 1105, 0, 1225, 0, 1232, 0, 
    398, 568, 0, 1531, 551, 733, 0, 367, 0, 1367, 1205, 0, 0, 0, 1185, 387, 1092, 1434, 1402, 1268, 0, 528, 1094, 0, 397, 0, 0, 0, 1244, 0, 708, 0, 0, 0, 1161, 357, 1508, 1398, 
    359, 518, 1022, 550, 1506, 0, 356, 562, 1550, 0, 1518, 1449, 481, 602, 596, 569, 1099, 1461, 0, 1167, 447, 523, 0, 0, 423, 451, 1064, 449, 1250, 0, 1220, 0, 1024, 0, 537, 0, 
    391, 0, 369, 0, 0, 0, 446, 1245, 1330, 1087, 349, 1349, 1312, 0, 1410, 0, 0, 0, 339, 1279, 0, 1328, 462, 1440, 1469, 1035, 1235, 1292, 1436, 0, 583, 0, 0, 1309, 0, 453, 1067,
    0, 483, 430, 473, 413, 1076, 1108, 0, 522, 0, 0, 541, 0, 1340, 1379, 1418, 0, 1411, 0, 0, 0, 405, 1246, 0, 1154, 0, 590, 468, 0, 0, 1373, 1479, 0, 1381, 1218, 0, 0, 0, 1530, 
    1331, 426, 1044, 592, 1238, 0, 0, 1542, 0, 1017, 455, 0, 0, 0, 1335, 1055, 1438, 1113, 0, 1160, 548, 0, 1048, 1310, 1171, 544, 0, 0, 499, 511, 0, 1476, 479, 0, 1072, 1196, 
    341, 0, 1546, 466, 1201, 1254, 0, 442, 1075, 0, 1031, 431, 1204, 0, 1109, 418, 1389, 1157, 0, 0, 0, 395, 585, 0, 1480, 1541, 0, 484, 0, 376, 1527, 0, 0, 1540, 0, 1069, 0, 0, 
    0, 538, 521, 0, 0, 1004, 1248, 1285, 508, 0, 1003, 580, 1175, 1054, 1303, 0, 489, 0, 1256, 365, 0, 465, 557, 478, 1503, 351, 1437, 1178, 0, 0, 0, 0, 516, 0, 432, 346, 0, 450,
    437, 408, 573, 487, 1091, 1500, 1126, 595, 1070, 577, 0, 0, 1482, 0, 1118, 1281, 0, 0, 1356, 0, 372, 1453, 400, 0, 1383, 1539, 582, 1520, 597, 1124, 0, 0, 1360, 0, 2224, 
    1829, 0, 2042, 937, 932, 0, 1891, 0, 0, 2150, 1717, 1725, 1991, 0, 1759, 1746, 0, 862, 2066, 2078, 1631, 1815, 743, 0, 773, 1565, 1892, 0, 0, 0, 0, 899, 2033, 1043, 1502, 
    802, 0, 0, 0, 1841, 1888, 1890, 1587, 1033, 855, 0, 2055, 0, 875, 1262, 0, 621, 1852, 2232, 940, 868, 1738, 1663, 0, 1570, 0, 1817, 0, 0, 767, 2091, 0, 813, 2127, 924, 973, 
    0, 887, 1613, 0, 897, 819, 0, 2046, 2170, 0, 0, 1442, 0, 1781, 1320, 694, 786, 0, 0, 0, 969, 719, 0, 725, 0, 0, 0, 0, 757, 1824, 2098, 0, 0, 0, 697, 1889, 0, 820, 903, 2074, 
    1977, 1444, 870, 0, 1880, 651, 0, 979, 0, 0, 0, 0, 0, 994, 0, 971, 2056, 1219, 0, 0, 1575, 0, 2187, 0, 0, 685, 1697, 0, 2075, 1798, 0, 0, 2051, 0, 1832, 2243, 1658, 0, 0, 
    2200, 0, 681, 1368, 838, 0, 0, 906, 0, 0, 872, 737, 0, 653, 0, 0, 648, 760, 0, 1199, 1681, 877, 613, 0, 1597, 939, 1787, 0, 954, 1801, 2032, 0, 1581, 1993, 1970, 717, 0, 
    2198, 0, 0, 670, 1858, 1823, 0, 0, 2021, 888, 0, 1917, 1169, 1596, 893, 1952, 2181, 901, 713, 608, 1624, 2049, 1906, 616, 1825, 0, 1843, 1836, 0, 1790, 2162, 848, 1128, 771, 
    1599, 1915, 1978, 0, 699, 0, 1700, 629, 1729, 633, 0, 701, 1962, 1655, 803, 2214, 641, 857, 1989, 2112, 2020, 0, 2088, 731, 784, 836, 0, 933, 0, 769, 2175, 678, 0, 894, 0, 
    945, 1922, 1614, 0, 635, 1608, 1049, 663, 2128, 0, 0, 2048, 722, 0, 0, 0, 2095, 0, 1676, 0, 0, 696, 2171, 796, 1908, 980, 0, 0, 0, 934, 0, 0, 0, 1951, 0, 1964, 804, 2143, 0, 
    1959, 0, 0, 1621, 676, 0, 2222, 1709, 941, 2227, 0, 1907, 1985, 1711, 810, 876, 1607, 789, 0, 1913, 0, 607, 1371, 2237, 0, 1085, 0, 1867, 0, 0, 0, 2076, 1814, 798, 0, 785, 
    853, 0, 1635, 0, 867, 1916, 2082, 0, 0, 827, 2093, 679, 1879, 0, 0, 0, 0, 0, 788, 1679, 0, 622, 2225, 0, 0, 983, 0, 1909, 0, 997, 0, 0, 0, 0, 1665, 0, 712, 1153, 2239, 0, 
    1317, 2154, 844, 0, 2018, 1491, 0, 0, 828, 0, 847, 0, 989, 0, 1615, 0, 0, 606, 905, 1955, 1695, 1997, 1662, 1811, 0, 2036, 0, 740, 0, 0, 0, 721, 0, 0, 1840, 664, 1834, 0, 
    1617, 791, 831, 0, 0, 0, 0, 1647, 2037, 829, 0, 0, 0, 0, 0, 1696, 2052, 0, 1926, 0, 0, 634, 0, 2177, 1630, 720, 1928, 805, 953, 869, 0, 800, 1971, 1082, 0, 1112, 0, 0, 1874, 
    0, 752, 1910, 0, 617, 986, 0, 0, 0, 0, 2083, 2166, 1976, 758, 0, 612, 2146, 0, 0, 2235, 0, 801, 0, 1576, 0, 0, 2099, 0, 884, 1674, 1627, 845, 913, 0, 977, 0, 1682, 2000, 
    1981, 0, 1855, 0, 0, 1376, 2054, 0, 0, 0, 1958, 2138, 2015, 1900, 970, 0, 1034, 951, 2001, 0, 745, 0, 739, 0, 0, 1593, 0, 1553, 2134, 1873, 1585, 1774, 751, 0, 992, 2167, 0, 
    2183, 2217, 2124, 0, 919, 0, 2204, 852, 706, 0, 0, 2209, 1598, 2133, 0, 1606, 990, 922, 914, 860, 604, 0, 0, 891, 666, 0, 2122, 749, 0, 0, 1513, 2009, 1972, 1643, 0, 2629, 
    1580, 2499, 1719, 0, 2079, 0, 1025, 1945, 0, 2265, 2311, 1059, 2588, 2208, 0, 0, 1131, 1471, 0, 2626, 2560, 1559, 1182, 0, 0, 1882, 1516, 1765, 1042, 0, 0, 2004, 0, 2510, 
    1511, 0, 1822, 1200, 1174, 1535, 1221, 0, 2665, 0, 1771, 2142, 2137, 1538, 1311, 1261, 0, 1633, 2647, 1707, 1073, 1258, 1385, 2275, 1409, 2617, 1794, 2169, 1298, 2388, 0, 
    1207, 2555, 2027, 1478, 1677, 0, 1433, 1020, 2131, 1610, 2593, 1333, 0, 0, 0, 0, 2490, 0, 2468, 1556, 0, 0, 2474, 1416, 0, 0, 0, 2532, 0, 0, 0, 1234, 2386, 0, 1147, 0, 0, 
    2190, 1393, 1057, 1819, 1365, 2576, 0, 0, 0, 2654, 1838, 2472, 0, 1477, 0, 1274, 1628, 0, 1350, 2425, 1170, 1484, 1876, 0, 1919, 0, 0, 2485, 2299, 0, 2596, 2542, 0, 2203, 
    1391, 1424, 1137, 2294, 0, 1227, 2545, 0, 0, 2383, 2302, 0, 1612, 0, 1302, 0, 1308, 0, 2570, 0, 0, 0, 1010, 2556, 1561, 2420, 0, 0, 0, 0, 1011, 0, 0, 0, 1229, 2614, 2296, 
    2271, 0, 2256, 0, 1846, 0, 1056, 2199, 2395, 2482, 0, 0, 0, 2550, 1015, 2262, 1768, 0, 0, 1986, 0, 2147, 0, 0, 2251, 2249, 0, 1014, 2610, 2666, 2276, 0, 2259, 1586, 2449, 
    2416, 1748, 0, 0, 1603, 0, 2139, 1517, 0, 0, 0, 0, 2374, 0, 1084, 0, 2084, 0, 2319, 2252, 1176, 0, 0, 1216, 2362, 0, 0, 1619, 1861, 2274, 2213, 1140, 2361, 2400, 1179, 2584, 
    0, 0, 0, 2014, 0, 0, 1854, 2669, 1394, 2353, 0, 1327, 1021, 0, 1061, 2323, 1664, 2057, 0, 1595, 1192, 1100, 1211, 0, 1828, 1827, 1000, 2365, 0, 1145, 2031, 1407, 0, 1214, 
    2008, 1671, 2341, 1405, 1039, 0, 1213, 1896, 0, 1736, 0, 2298, 0, 0, 2470, 1052, 2402, 1809, 1488, 2178, 2248, 1191, 0, 0, 1795, 0, 2461, 0, 0, 2058, 1322, 0, 2646, 0, 0, 
    2405, 1515, 1447, 0, 1683, 0, 0, 1343, 1115, 2475, 1584, 2418, 2291, 2434, 0, 0, 1040, 1106, 1041, 1006, 1026, 1960, 2534, 0, 1844, 0, 0, 0, 1499, 2349, 2140, 0, 0, 2667, 
    1209, 1306, 1280, 1358, 1450, 0, 0, 1314, 0, 1222, 1336, 1198, 0, 1685, 2663, 2279, 1257, 0, 0, 0, 1427, 0, 1435, 0, 2639, 0, 2537, 0, 2289, 0, 0, 2254, 0, 1967, 0, 0, 0, 0, 
    2064, 1566, 0, 1957, 0, 2135, 0, 1289, 1202, 0, 2263, 1390, 2192, 1947, 1496, 1295, 1893, 2520, 1233, 0, 1291, 0, 2565, 1939, 0, 2438, 1184, 1441, 1555, 2641, 2157, 0, 1460, 
    1111, 1223, 0, 0, 1486, 0, 0, 2318, 1307, 1751, 2606, 2363, 1239, 2450, 1012, 0, 1183, 0, 0, 2660, 1392, 0, 0, 1485, 1504, 0, 0, 1590, 2280, 0, 0, 1837, 1554, 0, 0, 2526, 
    2444, 1806, 1498, 2306, 0, 1375, 0, 1241, 1195, 0, 2600, 2442, 0, 2564, 1626, 0, 0, 2546, 1833, 1180, 1032, 0, 0, 1396, 1417, 0, 2668, 2356, 2397, 1002, 0, 2530, 0, 1078, 0, 
    1267, 1208, 0, 1143, 1425, 2549, 1492, 1046, 1127, 1820, 1866, 0, 0, 0, 0, 0, 1944, 0, 1018, 0, 2630, 0, 0, 0, 0, 2465, 1110, 1139, 1326, 2424, 1019, 1563, 0, 0, 1337, 1458, 
    1783, 2379, 0, 0, 1243, 0, 2206, 1065, 2552, 1341, 2174, 1272, 0, 2486, 1101, 1474, 0, 2572, 0, 2419, 2451, 2352, 0, 2443, 0, 2623, 2359, 0, 1240, 2553, 2172, 0, 2396, 2218, 
    0, 0, 0, 0, 1549, 2523, 1525, 0, 0, 1068, 1264, 0, 0, 1632, 0, 1536, 1514, 1949, 0, 1605, 1497, 1773, 1902, 2531, 1604, 1293, 0, 2411, 1464, 1753, 2346, 0, 1009, 0, 2197, 
    2334, 1372, 0, 0, 1974, 0, 2624, 2317, 2540, 1217, 0, 0, 2393, 1459, 1521, 0, 1620, 1079, 1278, 2114, 0, 2094, 1251, 2371, 1432, 1856, 0, 2504, 1203, 0, 1523, 2350, 0, 2406, 
    1133, 0, 0, 1661, 0, 1956, 0, 0, 2521, 0, 2152, 1187, 1739, 1150, 0, 0, 1694, 1529, 0, 2090, 2324, 1572, 1534, 0, 2607, 2467, 1797, 1236, 0, 0, 1524, 2117, 2662, 0, 0, 1301, 
    2454, 999, 1353, 2601, 1304, 0, 0, 0, 0, 1053, 2267, 0, 1467, 2345, 1318, 2320, 1369, 0, 2544, 0, 1146, 0, 2575, 0, 3321, 1857, 1757, 0, 1756, 1786, 3316, 1937, 0, 1734, 0, 
    3388, 1764, 2942, 0, 1747, 1954, 3301, 1568, 0, 2233, 0, 3235, 2377, 1732, 2702, 0, 1796, 1616, 1762, 3236, 0, 1921, 2005, 2824, 3226, 0, 0, 0, 2978, 0, 0, 1934, 2732, 1884, 
    0, 0, 1698, 0, 1731, 2972, 1848, 1689, 0, 3283, 1705, 3159, 0, 2863, 2016, 0, 3132, 2476, 0, 1569, 0, 2763, 0, 3292, 2466, 2160, 1984, 1785, 2238, 0, 2496, 1818, 2207, 2886, 
    2936, 2768, 3062, 2398, 0, 2834, 0, 0, 2153, 0, 0, 0, 0, 0, 0, 1839, 0, 0, 2950, 2236, 2148, 3041, 2796, 1901, 2184, 0, 2105, 1812, 2701, 2366, 2040, 0, 0, 2110, 0, 1799, 
    1791, 1988, 3179, 1830, 2355, 0, 0, 2799, 2842, 2176, 0, 3308, 1779, 2885, 3150, 2270, 2578, 2085, 2921, 0, 0, 1704, 2441, 2896, 1656, 0, 1622, 0, 3076, 0, 0, 2165, 0, 1740, 
    2116, 2041, 2329, 0, 1800, 0, 1853, 0, 2525, 1872, 2186, 3197, 2423, 2595, 0, 2145, 0, 2649, 2811, 0, 1767, 0, 1883, 2103, 1720, 0, 2690, 2408, 2077, 1680, 0, 0, 3230, 0, 
    3353, 0, 0, 2839, 1885, 0, 0, 0, 1969, 0, 2680, 2384, 2024, 2107, 2013, 2865, 2789, 0, 2655, 1766, 1990, 2104, 0, 2698, 2223, 0, 0, 2833, 0, 2892, 0, 1863, 0, 0, 2803, 2073, 
    2316, 2212, 1642, 0, 1851, 2786, 1672, 2946, 1646, 1881, 2309, 3156, 0, 0, 0, 0, 1741, 2805, 2739, 1688, 2097, 3371, 0, 0, 1640, 0, 2987, 2960, 0, 0, 2322, 0, 0, 1560, 2758, 
    0, 0, 2883, 2180, 3389, 2990, 2676, 2965, 0, 1592, 0, 2812, 0, 2984, 2808, 0, 0, 0, 0, 1961, 2195, 0, 2123, 3085, 2404, 2012, 0, 0, 3256, 2044, 2141, 1651, 0, 1894, 3070, 
    2996, 1932, 3290, 0, 2161, 0, 1692, 3107, 2241, 1701, 2030, 3333, 2974, 2053, 1745, 3272, 2092, 2113, 2967, 1625, 1718, 2856, 2880, 0, 1579, 2912, 3270, 0, 2026, 1966, 0, 0, 
    2829, 0, 1713, 0, 2101, 0, 3342, 2245, 1666, 2731, 2378, 2827, 0, 0, 2706, 2631, 1802, 0, 0, 0, 1571, 0, 3204, 2718, 0, 1634, 0, 2409, 1691, 2925, 0, 3100, 2023, 2226, 2765, 
    0, 3033, 0, 1987, 2211, 3221, 2776, 1760, 3026, 3300, 0, 1730, 3009, 3383, 1618, 0, 0, 0, 0, 3253, 2109, 2159, 0, 1578, 3254, 0, 1558, 2068, 2583, 3380, 3246, 0, 0, 2867, 
    3147, 0, 1930, 0, 1973, 3013, 0, 3387, 3109, 1869, 1611, 2746, 2413, 0, 0, 2689, 3350, 1670, 2448, 0, 0, 0, 2953, 1996, 0, 2219, 1920, 2742, 1601, 1761, 1905, 2039, 1810, 0, 
    2752, 0, 2956, 0, 2801, 2507, 2887, 0, 0, 2440, 0, 0, 2798, 3813, 3702, 3016, 0, 3900, 2652, 2422, 0, 3588, 3636, 0, 0, 2933, 0, 2453, 3209, 2737, 2354, 2272, 3072, 3904, 0, 
    2582, 2793, 2841, 3302, 3490, 3672, 0, 2869, 3325, 0, 0, 3080, 2591, 0, 3222, 0, 3158, 2725, 3971, 2723, 3362, 3007, 0, 0, 2756, 2577, 2290, 0, 0, 3942, 0, 2700, 0, 2484, 
    3372, 0, 2664, 0, 0, 0, 2648, 0, 0, 0, 0, 3369, 2671, 0, 3573, 0, 2730, 0, 2500, 3810, 3657, 3885, 3577, 2313, 0, 2602, 0, 2919, 2327, 3681, 0, 0, 3232, 4012, 3680, 3231, 
    2609, 3474, 3647, 3273, 0, 3047, 3344, 0, 3074, 3719, 2471, 0, 3741, 2446, 3172, 3466, 3242, 2707, 3366, 0, 2348, 3126, 2683, 2369, 0, 2675, 2903, 2464, 3526, 2483, 3544, 
    2906, 2515, 2854, 3782, 2414, 2512, 3326, 3265, 3622, 3063, 0, 0, 0, 2947, 3963, 0, 3120, 2281, 3211, 0, 2579, 0, 2568, 0, 0, 0, 2457, 2331, 0, 3171, 3757, 0, 2433, 0, 2708, 
    2370, 0, 3445, 3969, 0, 0, 3312, 0, 0, 3739, 3570, 3556, 2809, 3891, 2557, 3168, 0, 0, 3160, 3691, 0, 2305, 0, 2445, 0, 2636, 0, 2713, 0, 0, 3859, 3279, 3182, 0, 0, 0, 0, 0, 
    2558, 3022, 3241, 2503, 3095, 2375, 2325, 2677, 0, 0, 3130, 0, 2459, 0, 3214, 0, 2385, 3941, 3844, 3140, 0, 3976, 3716, 2802, 3549, 0, 2807, 3384, 0, 3493, 0, 3586, 2561, 
    3447, 0, 2971, 0, 3341, 3546, 2767, 0, 2380, 0, 3269, 2988, 2597, 3579, 3050, 3857, 0, 0, 3918, 0, 2696, 0, 3280, 2326, 0, 3865, 3930, 3415, 0, 2260, 3582, 3144, 3006, 2473, 
    2820, 0, 0, 2344, 3422, 0, 2659, 3361, 3504, 2673, 0, 3823, 0, 2493, 0, 3592, 0, 3480, 2508, 3745, 2554, 3395, 3248, 0, 2915, 2297, 0, 2548, 3523, 3830, 3028, 2286, 0, 0, 0, 
    0, 0, 2514, 0, 3669, 2492, 2924, 3635, 2506, 3069, 3165, 3467, 3968, 0, 2536, 3124, 3200, 3488, 0, 0, 3453, 3441, 0, 0, 2945, 2727, 0, 2615, 0, 0, 3631, 2642, 3882, 0, 2686, 
    0, 0, 0, 0, 3676, 2881, 0, 3297, 3275, 2611, 0, 2977, 0, 3477, 3311, 3792, 2604, 3304, 3634, 3798, 3871, 0, 3576, 0, 2347, 3780, 3856, 0, 0, 0, 2781, 3747, 0, 2927, 3286, 0, 
    0, 0, 0, 3267, 0, 3064, 3936, 0, 0, 2328, 2816, 3058, 0, 0, 0, 0, 2991, 2535, 0, 2703, 3749, 2784, 3697, 2390, 3113, 0, 3318, 2717, 3101, 3854, 0, 4005, 2524, 3596, 3336, 
    3736, 0, 0, 3363, 3756, 0, 3893, 2884, 3125, 3547, 3151, 0, 2599, 3081, 0, 3155, 3460, 0, 3816, 2543, 3902, 2645, 0, 0, 3924, 3077, 0, 3860, 3461, 0, 3986, 3142, 2823, 0, 0, 
    0, 2997, 3096, 2797, 0, 0, 3574, 2890, 0, 2308, 0, 3531, 3261, 3850, 0, 0, 0, 2899, 0, 3119, 3166, 2944, 3709, 0, 2637, 3656, 0, 2376, 3098, 0, 0, 3195, 3103, 2477, 0, 2722, 
    2303, 2860, 0, 0, 0, 0, 2992, 3143, 3315, 2857, 3911, 0, 2836, 2790, 3468, 0, 3452, 0, 0, 3965, 2364, 3390, 3746, 2874, 0, 0, 0, 0, 0, 3299, 0, 0, 0, 3779, 3834, 0, 3154, 
    3619, 2407, 0, 3563, 2998, 3728, 0, 0, 2590, 3240, 3543, 3511, 0, 2699, 0, 2825, 4006, 0, 2894, 3294, 0, 3305, 0, 0, 3725, 2608, 2720, 3829, 3997, 3837, 2282, 0, 0, 3878, 
    2428, 2775, 2772, 0, 3430, 2269, 2277, 0, 0, 3992, 3205, 2882, 2792, 0, 3767, 0, 2633, 3671, 2969, 0, 0, 0, 0, 2622, 2627, 3903, 2529, 3644, 3410, 0, 0, 3135, 0, 0, 3802, 
    2814, 0, 3056, 0, 2923, 2562, 0, 2551, 2779, 3585, 3025, 0, 3352, 3711, 2873, 2935, 0, 3873, 2301, 3513, 0, 3051, 3617, 3678, 0, 2538, 3952, 2315, 0, 3215, 0, 0, 3024, 3431, 
    3188, 2612, 2264, 2709, 0, 3034, 3217, 0, 3787, 2373, 0, 0, 3031, 2848, 0, 3651, 3167, 2253, 0, 3079, 0, 0, 2247, 0, 3349, 3661, 2714, 2813, 3742, 0, 3862, 3535, 0, 0, 2547, 
    3677, 0, 3087, 0, 3429, 0, 3828, 2917, 2574, 0, 2782, 3440, 3995, 3359, 3872, 3323, 2653, 3591, 3277, 2430, 0, 3956, 0, 0, 0, 3347, 0, 2954, 2726, 3091, 0, 3610, 2794, 3944, 
    0, 2751, 0, 2487, 2740, 3781, 3740, 0, 3414, 3690, 0, 3522, 2632, 3752, 0, 2616, 2907, 0, 0, 2644, 2258, 2505, 3180, 0, 3662, 0, 3403, 2968, 4074, 0, 0, 3804, 4299, 3949, 0, 
    3394, 0, 0, 0, 4382, 0, 3639, 3258, 4187, 0, 3967, 3376, 2940, 0, 0, 3788, 3694, 0, 4164, 2951, 0, 0, 4212, 4094, 3550, 0, 3338, 3234, 3298, 4211, 0, 4432, 0, 0, 4479, 0, 0, 
    3345, 3003, 3670, 0, 4037, 2844, 0, 2913, 0, 0, 4123, 0, 3175, 3002, 3555, 0, 4414, 0, 0, 0, 3104, 3116, 4246, 0, 0, 4191, 2791, 2993, 3173, 4021, 0, 3858, 4057, 3946, 2777, 
    3808, 0, 3030, 0, 4289, 2964, 3919, 0, 4198, 0, 0, 4300, 0, 2999, 4253, 2710, 4221, 0, 2909, 0, 3851, 0, 4077, 0, 0, 0, 0, 4410, 0, 2955, 0, 4188, 0, 4359, 0, 3809, 3207, 
    4157, 3284, 0, 0, 0, 4445, 4411, 0, 0, 0, 3379, 2975, 4398, 4321, 2804, 3663, 0, 0, 4207, 3134, 4375, 3658, 4119, 3330, 0, 4385, 4171, 4079, 0, 0, 0, 3206, 2806, 0, 2918, 
    3097, 4421, 2904, 3427, 0, 3953, 4330, 4084, 3454, 2853, 0, 3718, 0, 4023, 0, 0, 3199, 0, 4061, 4193, 4047, 4107, 0, 2852, 0, 0, 2754, 3129, 4296, 3039, 2762, 0, 2926, 0, 
    4383, 2943, 4400, 0, 3274, 2911, 0, 2692, 0, 0, 3351, 2962, 0, 4438, 0, 3086, 4184, 0, 0, 0, 3920, 4399, 0, 0, 3621, 0, 0, 3846, 0, 3365, 0, 4045, 4372, 0, 4297, 0, 3287, 
    4260, 3196, 0, 3605, 2815, 0, 0, 0, 0, 3889, 0, 0, 0, 3012, 4265, 0, 3035, 2989, 2693, 0, 4039, 3409, 4222, 0, 4137, 0, 3257, 0, 4117, 2778, 3811, 0, 0, 3314, 4162, 4469, 
    4354, 4403, 3148, 2760, 3533, 4206, 0, 3324, 3392, 3527, 0, 0, 0, 0, 0, 2986, 3442, 3247, 2711, 4391, 0, 4272, 3021, 3334, 3288, 0, 2774, 2769, 0, 4146, 0, 3717, 4170, 4059, 
    0, 4446, 3377, 2861, 0, 4397, 3419, 0, 0, 3075, 0, 3763, 4236, 0, 2685, 0, 0, 4166, 0, 4393, 0, 3145, 0, 3278, 4234, 4051, 0, 0, 2902, 3685, 3558, 2785, 3935, 4178, 3826, 0, 
    3982, 3220, 0, 3890, 3201, 4437, 0, 4451, 0, 0, 0, 4192, 3088, 0, 3785, 2851, 3374, 2788, 3327, 4242, 3883, 2966, 3181, 3048, 0, 3073, 4344, 3892, 3381, 4348, 0, 0, 3092, 
    2837, 4427, 3990, 0, 0, 4366, 3699, 0, 0, 0, 3244, 0, 0, 4078, 0, 3913, 0, 4295, 0, 3991, 0, 0, 3192, 3042, 3373, 2810, 0, 0, 3738, 0, 3307, 3418, 0, 0, 0, 3032, 4343, 4409, 
    0, 4447, 4395, 3036, 0, 0, 0, 3264, 0, 3399, 0, 3917, 0, 3475, 3510, 2759, 3648, 0, 2684, 0, 0, 3106, 0, 0, 0, 0, 4113, 0, 2958, 4194, 4487, 3722, 4478, 3340, 3223, 2976, 
    4455, 3945, 4016, 3193, 3923, 0, 3225, 4247, 0, 4312, 4481, 4292, 0, 2898, 0, 3608, 4243, 4271, 4071, 3136, 3495, 4226, 4161, 3082, 0, 3043, 2928, 3471, 2872, 3115, 3981, 
    3329, 4029, 0, 2938, 0, 0, 4282, 0, 4327, 3037, 3348, 3282, 4319, 0, 3937, 4195, 3229, 0, 4392, 4124, 3014, 3744, 4285, 2761, 4219, 4369, 0, 3627, 3727, 2855, 3751, 3094, 0, 
    0, 0, 0, 0, 0, 2688, 0, 3108, 3255, 2704, 3989, 0, 3958, 4308, 4066, 4129, 3169, 0, 3772, 0, 3927, 0, 3806, 2931, 3481, 3601, 4257, 0, 3835, 3112, 0, 0, 3915, 3988, 4230, 
    2939, 0, 4430, 4189, 4127, 3720, 3059, 3876, 0, 3940, 3939, 2897, 2735, 0, 3367, 3832, 3473, 0, 3975, 3401, 4024, 0, 3291, 3552, 0, 0, 3355, 0, 3907, 0, 0, 4444, 4145, 2821, 
    0, 3178, 4473, 3413, 2994, 2845, 0, 2724, 0, 0, 4083, 3948, 2901, 0, 0, 0, 0, 3861, 3724, 4103, 0, 0, 3118, 0, 3928, 3905, 3759, 3776, 3239, 4098, 0, 3346, 4151, 3224, 0, 
    4273, 0, 0, 4121, 0, 0, 3084, 3212, 0, 4305, 4439, 0, 0, 2773, 4090, 4758, 0, 3833, 0, 0, 0, 4670, 3469, 0, 3560, 3950, 4514, 0, 4525, 4595, 3863, 4407, 0, 0, 4692, 4718, 0, 
    0, 3444, 4443, 3638, 4769, 4085, 4737, 4313, 4554, 3612, 4638, 3567, 4625, 0, 0, 3713, 0, 0, 4368, 4468, 0, 3472, 0, 3687, 0, 3565, 4099, 4534, 0, 0, 3909, 4515, 4231, 0, 0, 
    3849, 0, 4564, 3396, 4693, 0, 3497, 3770, 3539, 0, 4786, 0, 3974, 3554, 4041, 4748, 4631, 0, 0, 4013, 4352, 4705, 0, 3426, 0, 0, 0, 3993, 4062, 4700, 0, 0, 3983, 0, 0, 0, 
    3568, 4742, 4646, 0, 0, 4501, 3821, 0, 0, 4512, 3646, 0, 3534, 4785, 4002, 0, 3450, 3881, 0, 0, 3934, 0, 3910, 0, 0, 0, 4616, 0, 4639, 4597, 3642, 0, 0, 4355, 0, 0, 4491, 0, 
    3962, 3683, 0, 4617, 4196, 0, 3996, 0, 4732, 0, 0, 4674, 3512, 4483, 4611, 4201, 3853, 3652, 4677, 3421, 4770, 3705, 0, 4223, 0, 3686, 3538, 4281, 0, 0, 0, 0, 4557, 3721, 
    4498, 4602, 0, 0, 4773, 3597, 4396, 4675, 3411, 3506, 3933, 4654, 3465, 3735, 3566, 3824, 3877, 4149, 0, 3483, 4753, 0, 4160, 0, 0, 0, 0, 3659, 3530, 0, 0, 4608, 3432, 3425, 
    0, 0, 0, 0, 4618, 0, 3886, 0, 3491, 3640, 4168, 4317, 4743, 3852, 4388, 4549, 0, 3929, 4068, 0, 0, 3712, 4488, 3700, 4614, 4642, 0, 4643, 0, 3743, 3847, 0, 0, 3462, 3838, 
    4349, 4499, 4523, 4504, 4535, 3489, 0, 0, 4720, 3921, 4702, 0, 3618, 4672, 0, 4662, 0, 3632, 0, 0, 4650, 0, 0, 3848, 3675, 3999, 4502, 4652, 4761, 0, 0, 0, 0, 4172, 3868, 
    4612, 0, 3884, 4687, 0, 4561, 3479, 4506, 0, 3842, 4370, 0, 3774, 3575, 3615, 0, 3400, 3486, 0, 4461, 0, 4489, 4008, 4513, 4731, 3908, 0, 4710, 0, 3840, 4043, 4627, 4628, 
    4379, 4224, 4474, 3874, 4442, 3525, 4656, 0, 4664, 4682, 4690, 3870, 0, 0, 3553, 4533, 4530, 0, 0, 4747, 4762, 0, 0, 0, 0, 4681, 0, 3793, 3750, 0, 4733, 0, 3753, 4248, 4520, 
    4548, 4091, 4599, 3654, 4140, 0, 0, 0, 3508, 0, 4671, 0, 0, 4784, 4704, 3762, 0, 4054, 3887, 4293, 4622, 3613, 0, 4566, 3532, 0, 0, 4683, 4316, 0, 0, 3407, 3581, 0, 3537, 0, 
    0, 4227, 4619, 0, 3673, 3880, 3707, 0, 3797, 4185, 3693, 3524, 3602, 3583, 4757, 0, 3655, 0, 0, 0, 4030, 0, 3794, 3502, 3518, 4526, 4495, 3456, 0, 0, 0, 0, 0, 0, 3548, 0, 
    4492, 0, 4509, 0, 3758, 0, 0, 3932, 0, 3434, 4620, 0, 0, 4641, 3729, 3594, 4009, 0, 0, 4320, 4038, 3961, 3517, 3689, 3796, 0, 0, 4673, 3731, 0, 0, 0, 3831, 0, 0, 4645, 4518, 
    0, 4302, 0, 4538, 0, 0, 0, 0, 4055, 3653, 4787, 0, 0, 3966, 4318, 0, 0, 0, 3827, 3437, 0, 3841, 0, 4158, 4763, 4585, 0, 3825, 4235, 4304, 0, 4143, 4423, 0, 4906, 4413, 0, 
    4824, 4179, 4249, 4884, 4112, 4274, 0, 4251, 4776, 4290, 0, 4635, 4425, 0, 0, 4116, 4306, 4025, 4067, 4873, 0, 4459, 0, 4350, 0, 0, 4250, 4624, 4027, 4412, 0, 0, 4844, 4332, 
    4719, 0, 4331, 4063, 4252, 4893, 4835, 4463, 4825, 4801, 0, 0, 0, 0, 0, 4815, 0, 4351, 4228, 4899, 4790, 0, 0, 4044, 0, 0, 4177, 0, 4929, 4655, 4288, 0, 0, 4073, 4793, 4374, 
    0, 0, 0, 0, 0, 4913, 4593, 0, 4716, 4917, 0, 4885, 4752, 4849, 4860, 0, 0, 0, 4485, 0, 0, 4666, 0, 0, 4868, 0, 4573, 0, 4028, 0, 4136, 4691, 4353, 0, 0, 4180, 0, 0, 4836, 0, 
    0, 4210, 0, 0, 4159, 4283, 4816, 4237, 0, 4133, 4148, 4217, 4389, 4433, 0, 4371, 4918, 4524, 4048, 4814, 4314, 4315, 4791, 4922, 4087, 0, 4750, 4802, 4508, 0, 4883, 4046, 
    4135, 0, 4436, 4238, 4240, 0, 4458, 4109, 4869, 0, 0, 4268, 0, 4275, 0, 4190, 4560, 4322, 0, 0, 0, 4932, 4881, 4263, 0, 4324, 0, 4588, 4903, 4735, 4887, 4020, 4361, 4261, 
    4450, 4156, 4186, 4813, 4163, 0, 0, 0, 4341, 4325, 4378, 0, 4830, 0, 4286, 0, 0, 4326, 4598, 4033, 4075, 4859, 0, 4806, 0, 0, 0, 4100, 4803, 4258, 0, 4365, 4092, 0, 0, 4754, 
    0, 4310, 4828, 0, 4908, 0, 0, 4575, 0, 4034, 4531, 4256, 4862, 0, 0, 0, 4809, 4897, 0, 0, 0, 0, 4307, 4153, 4346, 0, 4668, 0, 4042, 0, 4933, 0, 0, 4108, 4225, 0, 0, 0, 4335, 
    4086, 0, 4633, 0, 4579, 4199, 4708, 0, 0, 4401, 4014, 0, 4808, 4276, 4336, 4484, 0, 0, 0, 4924, 0, 4040, 4165, 0, 0, 4183, 4841, 4871, 4505, 0, 0, 0, 0, 0, 0, 4877, 4364, 
    4120, 4081, 4470, 4817, 4923, 4551, 4629, 0, 4565, 4907, 4854, 0, 0, 4837, 0, 4820, 4540, 4634, 4701, 4834, 4838, 4696, 4864, 4760, 4725, 4931, 4855, 4852, 4676, 4626, 4546, 
    4613, 4788, 4934, 4840, 4800, 0, 0, 4829, 4497, 4539, 0, 0, 4711, 4823, 4685, 4889, 0, 0, 4804, 4537, 4605, 4798, 4805, 4895, 4819, 4774, 0, 0, 4529, 0, 0, 0, 0, 4580, 0, 
    4886, 4812, 0, 4795, 4811, 0, 0, 0, 4694, 4581, 0, 4721, 4943, 4807, 0, 0, 0, 4591, 4647, 0, 4775, 0, 4516, 0, 0, 4940, 4783, 0, 0, 0, 4661, 0, 4637, 4500, 4578, 4851, 4669, 
    0, 4831, 4927, 0, 4901, 4536, 0, 4839, 0, 4726, 0, 4550, 0, 4892, 0, 4667, 0, 0, 4494, 4794, 4713, 0, 0, 0, 4944, 4572, 0, 0, 4930, 4576, 4623, 4936, 4926, 0, 4630, 4789, 
    4767, 0, 4920, 4890, 0, 4559, 4916, 4810, 4660, 4739, 4818, 0, 4919, 0, 0, 0, 4876, 4942, 4941, 4863, 4912, 0, 4948, 0, 4946, 0, 0 ],
    [ 0, 0, 0, 28, 0, 23, 0, 31, 0, 48, 40, 0, 34, 30, 61, 0, 0, 49, 42, 44, 45, 36, 6, 93, 0, 0, 0, 4, 114, 14, 8, 168, 149, 13, 127, 22, 162, 160, 79, 11, 120, 19, 0, 20, 21, 
    115, 119, 10, 18, 110, 85, 0, 102, 139, 0, 0, 0, 0, 83, 109, 15, 0, 0, 142, 0, 152, 200, 215, 0, 0, 0, 245, 205, 0, 0, 0, 0, 220, 39, 0, 0, 0, 59, 214, 51, 0, 243, 282, 0, 
    267, 0, 0, 24, 219, 0, 0, 0, 0, 174, 0, 268, 53, 0, 0, 179, 0, 0, 180, 60, 50, 269, 0, 192, 29, 46, 300, 294, 177, 47, 41, 0, 259, 334, 0, 238, 0, 35, 0, 0, 0, 327, 0, 0, 
    280, 0, 257, 0, 0, 54, 0, 202, 64, 0, 184, 271, 332, 0, 299, 33, 322, 302, 66, 256, 235, 0, 323, 217, 199, 309, 38, 0, 37, 0, 290, 0, 0, 212, 32, 551, 0, 350, 0, 457, 99, 0, 
    426, 118, 393, 105, 108, 0, 456, 0, 144, 0, 0, 560, 439, 597, 590, 383, 113, 0, 359, 0, 417, 0, 539, 158, 67, 0, 141, 516, 448, 73, 425, 370, 0, 409, 0, 0, 167, 0, 84, 68, 0,
    157, 547, 94, 78, 371, 593, 564, 535, 0, 0, 0, 0, 408, 366, 0, 0, 0, 0, 154, 0, 565, 125, 600, 491, 503, 335, 87, 0, 72, 356, 548, 484, 0, 446, 406, 0, 504, 0, 341, 153, 136,
    0, 122, 0, 352, 0, 0, 0, 0, 397, 90, 101, 111, 0, 145, 0, 0, 0, 0, 536, 0, 556, 541, 134, 470, 88, 0, 0, 415, 461, 0, 0, 508, 164, 419, 0, 0, 117, 0, 0, 0, 558, 148, 116, 
    401, 151, 464, 0, 483, 0, 0, 0, 159, 454, 0, 0, 0, 559, 0, 472, 0, 0, 364, 0, 507, 150, 156, 0, 0, 379, 131, 0, 568, 351, 546, 146, 596, 123, 242, 855, 622, 688, 0, 953, 255,
    0, 0, 813, 969, 957, 0, 906, 0, 171, 330, 261, 0, 0, 0, 246, 660, 0, 194, 0, 705, 997, 0, 319, 946, 230, 0, 0, 674, 207, 221, 975, 643, 989, 607, 947, 0, 0, 326, 0, 856, 980,
    191, 757, 0, 949, 0, 0, 0, 619, 650, 627, 178, 0, 792, 0, 266, 0, 0, 0, 301, 721, 973, 680, 835, 251, 0, 229, 209, 635, 733, 636, 0, 693, 285, 0, 196, 625, 291, 0, 0, 833, 
    765, 620, 206, 176, 614, 725, 846, 816, 0, 0, 0, 0, 618, 0, 965, 0, 188, 931, 630, 978, 0, 0, 903, 250, 615, 204, 0, 0, 0, 652, 0, 310, 0, 182, 173, 778, 828, 0, 286, 0, 0, 
    303, 0, 0, 611, 0, 0, 281, 715, 316, 817, 0, 0, 0, 908, 0, 0, 691, 0, 0, 305, 248, 907, 805, 984, 897, 0, 0, 240, 919, 830, 606, 0, 686, 644, 0, 0, 0, 637, 0, 241, 253, 832, 
    967, 321, 289, 0, 917, 882, 0, 0, 844, 645, 203, 0, 0, 852, 0, 0, 996, 762, 803, 841, 0, 736, 0, 865, 927, 939, 698, 859, 786, 224, 276, 0, 0, 198, 0, 279, 678, 0, 878, 0, 
    331, 218, 247, 713, 0, 169, 0, 712, 0, 0, 278, 0, 298, 314, 187, 658, 748, 0, 223, 237, 0, 944, 329, 756, 808, 913, 0, 0, 864, 0, 881, 0, 0, 872, 0, 0, 0, 0, 743, 0, 646, 0, 
    0, 0, 190, 0, 0, 222, 640, 0, 333, 189, 0, 718, 239, 0, 0, 0, 1543, 0, 494, 375, 1206, 1257, 1354, 467, 0, 0, 427, 447, 0, 0, 435, 390, 424, 1051, 337, 0, 1041, 418, 1271, 
    392, 1129, 1228, 441, 1027, 0, 0, 1430, 410, 412, 501, 0, 1322, 594, 1286, 0, 373, 497, 515, 586, 0, 0, 1449, 391, 0, 452, 0, 1082, 1153, 1421, 0, 561, 1140, 357, 1052, 1298,
    0, 0, 1324, 0, 0, 1274, 1428, 0, 1207, 1049, 1113, 369, 0, 1299, 1484, 542, 0, 404, 1152, 0, 1265, 0, 1016, 496, 1331, 338, 1310, 1342, 480, 0, 414, 0, 0, 1277, 0, 532, 1225,
    0, 0, 1184, 1387, 0, 361, 1531, 0, 0, 0, 1119, 0, 553, 549, 0, 471, 1491, 1185, 599, 0, 1283, 402, 1380, 1240, 1121, 428, 1056, 0, 1179, 0, 0, 0, 1000, 411, 0, 0, 527, 1282, 
    0, 0, 0, 0, 1036, 584, 1494, 0, 1311, 0, 562, 1550, 0, 0, 0, 1144, 1120, 0, 569, 384, 0, 1280, 0, 0, 523, 1020, 0, 423, 1551, 1064, 1164, 1250, 0, 0, 1518, 0, 1432, 1395, 0, 
    0, 458, 0, 1084, 0, 0, 0, 0, 1330, 534, 1013, 1519, 0, 1441, 0, 395, 1213, 1394, 1374, 0, 1444, 1194, 1045, 1422, 1469, 0, 524, 0, 486, 0, 1545, 570, 0, 0, 0, 1062, 344, 0, 
    0, 430, 473, 1088, 0, 1108, 0, 0, 1258, 1371, 0, 0, 1340, 459, 1077, 493, 0, 505, 422, 0, 405, 1468, 0, 1154, 1180, 0, 525, 1471, 1073, 514, 1479, 429, 0, 0, 1320, 0, 1068, 
    519, 0, 0, 336, 381, 1238, 1239, 533, 0, 1333, 1212, 1507, 574, 529, 0, 1335, 1074, 1438, 0, 0, 579, 0, 0, 1443, 0, 1171, 544, 1033, 0, 576, 511, 0, 0, 1408, 0, 0, 0, 0, 
    1086, 0, 1177, 0, 1254, 1264, 0, 488, 0, 0, 1060, 1370, 0, 445, 0, 0, 348, 485, 477, 0, 0, 1300, 1416, 571, 1541, 1219, 0, 510, 0, 492, 0, 0, 0, 1304, 1069, 0, 0, 530, 1296, 
    1533, 1488, 440, 0, 1215, 1285, 0, 1392, 1037, 1123, 531, 1054, 1303, 1100, 1404, 567, 0, 365, 376, 1413, 386, 1047, 0, 0, 340, 1178, 1035, 1389, 346, 0, 0, 1327, 1414, 0, 0,
    1270, 437, 0, 506, 0, 345, 1500, 1487, 1377, 403, 1104, 372, 1343, 1001, 442, 0, 382, 1034, 1076, 1063, 487, 0, 1363, 1489, 1464, 374, 0, 1149, 0, 0, 0, 1393, 522, 362, 2122,
    0, 732, 977, 0, 0, 1557, 0, 0, 1547, 1601, 2150, 1772, 0, 1991, 787, 1759, 1746, 685, 0, 2066, 2078, 763, 0, 0, 0, 1714, 1565, 0, 631, 1688, 2180, 1795, 2007, 0, 879, 981, 
    955, 742, 937, 1681, 0, 0, 624, 0, 0, 0, 799, 2055, 950, 0, 672, 0, 621, 661, 0, 940, 0, 726, 0, 0, 0, 900, 0, 812, 983, 767, 0, 0, 0, 851, 924, 0, 0, 1862, 843, 868, 0, 982,
    829, 0, 2170, 0, 0, 654, 0, 780, 0, 890, 0, 818, 0, 1889, 0, 1650, 1172, 0, 2040, 0, 0, 2152, 0, 942, 2228, 1632, 2091, 974, 1334, 0, 2237, 820, 0, 0, 2025, 0, 673, 1796, 0, 
    2215, 2172, 1979, 710, 754, 724, 1921, 938, 1936, 0, 0, 1591, 0, 628, 0, 1573, 0, 0, 2212, 1786, 0, 0, 1894, 2086, 659, 2039, 1760, 0, 753, 0, 0, 0, 2204, 991, 2200, 0, 681, 
    655, 838, 1839, 1785, 0, 1820, 1604, 0, 0, 0, 2069, 768, 0, 1715, 1742, 0, 1501, 0, 877, 1093, 2107, 0, 0, 1787, 892, 954, 728, 839, 0, 0, 1993, 702, 717, 0, 0, 0, 0, 2006, 
    0, 0, 1896, 798, 2022, 1813, 1561, 1659, 0, 2163, 2062, 0, 2181, 0, 0, 608, 671, 0, 1906, 1831, 1825, 862, 793, 1836, 933, 1790, 2162, 2202, 915, 2121, 1686, 0, 0, 0, 699, 0,
    1700, 629, 1729, 1897, 2097, 1845, 0, 1655, 0, 0, 0, 857, 858, 723, 0, 2203, 2088, 1667, 1726, 0, 0, 0, 0, 769, 2111, 0, 1612, 894, 1670, 2201, 609, 823, 1556, 0, 1687, 0, 
    2120, 895, 683, 2218, 0, 0, 1955, 964, 626, 2095, 2139, 668, 0, 1978, 696, 0, 2070, 759, 0, 737, 720, 2099, 934, 641, 0, 0, 1951, 0, 0, 1419, 0, 0, 1935, 928, 0, 662, 676, 
    911, 0, 1709, 941, 923, 0, 1907, 2229, 0, 2017, 689, 746, 2002, 0, 1913, 0, 0, 0, 0, 0, 849, 0, 639, 2024, 665, 1580, 0, 960, 0, 2103, 785, 687, 1587, 861, 1105, 867, 1916, 
    2082, 0, 0, 827, 2093, 690, 976, 0, 1945, 0, 0, 0, 0, 1679, 2012, 0, 2225, 610, 1615, 0, 1858, 0, 1513, 0, 1960, 0, 986, 2014, 0, 0, 0, 0, 2239, 901, 824, 2154, 0, 795, 2018,
    0, 972, 0, 0, 722, 2060, 0, 0, 0, 0, 2238, 703, 0, 956, 0, 1695, 936, 995, 794, 775, 2036, 1937, 1942, 0, 0, 1996, 0, 2064, 943, 1840, 1775, 1805, 885, 0, 1899, 1808, 1901, 
    948, 961, 2058, 912, 0, 0, 1292, 0, 656, 800, 1620, 1696, 2052, 1622, 1975, 669, 1581, 634, 1957, 774, 1630, 0, 0, 0, 0, 869, 1753, 0, 790, 0, 875, 797, 2016, 0, 2106, 1680, 
    649, 1910, 1884, 1639, 0, 1628, 1540, 1558, 0, 2083, 0, 0, 1641, 1640, 1684, 988, 1572, 0, 1807, 836, 801, 0, 842, 0, 1756, 0, 1984, 1877, 1674, 1994, 845, 0, 1730, 0, 0, 
    677, 0, 1875, 971, 930, 987, 0, 716, 2054, 1578, 744, 0, 0, 0, 2015, 0, 970, 1169, 0, 1589, 0, 2245, 1965, 863, 1675, 0, 1987, 1593, 0, 1359, 2134, 0, 1940, 0, 772, 788, 
    1735, 2167, 2001, 2183, 0, 2124, 2160, 0, 0, 0, 0, 706, 1616, 929, 0, 2126, 0, 2113, 1606, 1743, 1455, 914, 1860, 604, 1883, 807, 2034, 1007, 0, 0, 749, 766, 0, 0, 2009, 0, 
    1259, 1004, 1456, 0, 0, 1197, 0, 0, 0, 1025, 1823, 0, 2265, 0, 2367, 0, 1465, 1131, 0, 0, 0, 2659, 1493, 2560, 1325, 1429, 2084, 1841, 1809, 0, 1903, 1332, 0, 1503, 1755, 
    1127, 0, 1511, 0, 0, 0, 1782, 0, 0, 0, 1008, 2521, 0, 1159, 0, 1538, 0, 0, 0, 1769, 0, 1253, 0, 0, 1355, 1532, 1678, 2617, 2035, 1423, 0, 1426, 0, 0, 0, 0, 0, 1454, 1986, 
    1433, 0, 1102, 0, 2593, 0, 1725, 0, 0, 1452, 1462, 1461, 0, 0, 0, 1882, 2474, 0, 2599, 2409, 1092, 0, 2305, 2576, 1880, 1234, 2386, 0, 1943, 1198, 2470, 1752, 0, 2480, 0, 
    2509, 0, 1244, 2464, 2402, 1255, 2168, 2472, 0, 1477, 1508, 0, 0, 1617, 1350, 1448, 1038, 0, 2004, 1463, 0, 1221, 1261, 1028, 2528, 0, 2596, 0, 2648, 0, 1391, 1424, 2240, 
    2294, 0, 1227, 0, 0, 2433, 2383, 0, 2630, 0, 2079, 1302, 1822, 2569, 0, 0, 1024, 1166, 1833, 0, 0, 0, 2420, 0, 0, 1771, 2446, 1636, 1245, 0, 0, 1229, 1481, 0, 0, 0, 2256, 
    1520, 2244, 0, 0, 0, 2395, 0, 1167, 1539, 1827, 2550, 1015, 0, 2210, 2615, 2510, 0, 1661, 1439, 2375, 1590, 1473, 0, 2277, 1014, 1142, 2666, 2432, 2377, 2259, 0, 0, 0, 0, 
    1610, 0, 1723, 1010, 0, 2208, 1406, 0, 0, 2499, 0, 0, 0, 1597, 0, 2562, 1156, 1135, 1176, 2671, 0, 1216, 0, 0, 2137, 0, 1030, 1114, 0, 0, 0, 0, 0, 2584, 2192, 0, 1407, 0, 
    1467, 1411, 1584, 2669, 0, 2353, 1196, 0, 2338, 2631, 2340, 0, 2205, 1158, 0, 1710, 1566, 0, 1211, 2348, 1744, 0, 0, 0, 1210, 2065, 1716, 0, 2577, 1214, 0, 0, 1155, 1405, 
    1583, 2199, 0, 0, 1232, 0, 0, 2298, 2601, 2529, 0, 0, 0, 0, 0, 1946, 2248, 1357, 2408, 1542, 0, 1072, 2461, 2364, 0, 0, 0, 0, 2646, 2090, 2664, 0, 1912, 0, 1486, 0, 1476, 
    2365, 0, 1654, 2651, 1645, 1544, 1451, 2434, 0, 2604, 1927, 1090, 0, 2019, 2108, 0, 1138, 2428, 1193, 1230, 0, 1410, 2517, 1412, 0, 1586, 2224, 2667, 1209, 1306, 0, 2589, 
    1450, 2627, 1873, 1314, 2602, 2427, 1336, 0, 0, 2067, 2663, 1122, 0, 2350, 2532, 0, 0, 1888, 2643, 0, 0, 0, 2537, 2232, 0, 1295, 1124, 1397, 2384, 0, 1516, 2042, 1398, 1658, 
    1964, 1345, 1856, 0, 2262, 0, 0, 1289, 2458, 0, 0, 1269, 0, 1431, 2339, 0, 1361, 0, 2394, 0, 1944, 1506, 2565, 2094, 0, 0, 0, 0, 2567, 0, 2193, 1427, 2266, 0, 1276, 1118, 0, 
    0, 2424, 0, 1475, 0, 1629, 1510, 0, 0, 2450, 1012, 0, 1183, 1478, 2535, 1401, 0, 2558, 0, 2447, 1522, 1312, 0, 1683, 0, 1190, 1031, 2029, 1554, 2551, 2037, 1351, 2444, 1364, 
    1498, 1445, 1309, 1375, 1891, 2336, 0, 1195, 0, 1323, 1111, 0, 2115, 2174, 2008, 0, 0, 0, 2435, 1546, 1619, 1396, 2011, 0, 1141, 1095, 0, 1941, 0, 0, 2536, 2498, 0, 2182, 
    2216, 0, 2169, 1425, 2549, 1492, 1046, 0, 0, 1415, 2135, 1381, 2346, 1201, 0, 1403, 1832, 1018, 1919, 0, 1163, 1279, 0, 0, 0, 2672, 0, 2640, 0, 1019, 1708, 0, 2213, 1337, 
    1458, 1582, 2379, 1139, 2505, 1243, 2138, 1870, 1103, 0, 1341, 1967, 1272, 2222, 1231, 0, 1284, 2525, 0, 0, 1329, 2451, 0, 1447, 1173, 1892, 0, 2359, 1251, 0, 1537, 0, 2027, 
    0, 0, 0, 0, 1263, 1220, 998, 0, 1525, 2328, 1535, 0, 0, 0, 2652, 0, 2612, 2605, 1514, 2059, 0, 1793, 2089, 1273, 2220, 2531, 0, 2389, 2524, 0, 0, 0, 0, 0, 1009, 0, 1098, 
    2334, 1372, 0, 0, 0, 0, 0, 1526, 0, 1217, 1200, 0, 0, 2571, 1521, 1671, 2051, 1079, 2511, 1117, 2600, 2028, 0, 2371, 0, 0, 0, 1029, 1203, 2048, 1523, 0, 2448, 2406, 2257, 0, 
    0, 0, 2260, 1803, 1974, 2530, 0, 2247, 0, 2656, 1842, 1150, 1256, 1218, 1242, 1148, 1819, 0, 2324, 1774, 2415, 1748, 2607, 1134, 2081, 2533, 1116, 2049, 2497, 1266, 0, 2140, 
    2347, 2096, 2454, 1904, 1353, 0, 0, 1101, 1307, 0, 2290, 1933, 2267, 0, 0, 2345, 1107, 1386, 1369, 1697, 0, 2344, 2351, 1736, 1505, 0, 2196, 1857, 2843, 0, 0, 0, 0, 0, 2641, 
    1734, 2187, 3388, 1764, 2191, 0, 1948, 2838, 0, 1568, 1976, 2233, 3188, 0, 2393, 3020, 2702, 3037, 0, 0, 0, 1758, 2413, 0, 2877, 0, 3226, 2758, 2416, 2804, 3008, 2999, 3342, 
    2748, 2231, 0, 2688, 0, 1698, 2812, 2429, 0, 1848, 0, 2896, 3283, 2621, 0, 3196, 1652, 0, 0, 3132, 0, 2984, 2787, 2366, 0, 3076, 0, 2387, 0, 0, 0, 0, 0, 0, 3183, 2207, 0, 
    2936, 0, 2125, 0, 2684, 0, 0, 0, 2153, 3376, 2020, 2540, 1815, 1958, 1817, 0, 3291, 2718, 2242, 2236, 2061, 2221, 1826, 0, 1923, 2243, 2736, 1812, 2701, 0, 0, 3156, 3301, 
    2110, 3204, 2783, 2712, 3131, 1864, 1878, 2312, 1570, 3084, 2862, 0, 2176, 0, 0, 3177, 1754, 0, 1763, 3202, 2085, 0, 2823, 3302, 1704, 1938, 0, 1656, 2316, 0, 2143, 0, 2987, 
    0, 2270, 1962, 1740, 2866, 3133, 2541, 2704, 3057, 2759, 1669, 0, 0, 2715, 2186, 0, 1859, 1649, 0, 2539, 3021, 2278, 0, 2209, 2284, 0, 0, 0, 1720, 2967, 0, 2572, 1982, 0, 
    3036, 1915, 1895, 2296, 0, 3390, 1762, 1703, 1885, 2033, 0, 0, 2941, 2476, 0, 0, 0, 0, 2013, 0, 1724, 2000, 2185, 2835, 1990, 2104, 2925, 2698, 2223, 0, 0, 2733, 1952, 0, 
    2892, 1863, 3097, 0, 1668, 3364, 0, 0, 3243, 2768, 1660, 0, 1672, 0, 1646, 0, 2439, 0, 2853, 0, 1663, 3169, 3289, 2805, 0, 0, 0, 3371, 0, 0, 0, 0, 0, 2995, 2931, 0, 2916, 
    2217, 2046, 1778, 0, 2811, 2690, 0, 0, 2087, 3000, 0, 0, 1665, 1750, 2171, 0, 0, 0, 0, 0, 1900, 2944, 2544, 2744, 1602, 0, 3335, 2144, 2100, 0, 0, 1689, 1850, 2194, 2141, 
    1924, 2214, 0, 1995, 2045, 1932, 3071, 2411, 2337, 2398, 3184, 3107, 2519, 2800, 3146, 3333, 2974, 2053, 1745, 2010, 2932, 0, 0, 3004, 3375, 2856, 1998, 3225, 1579, 0, 1784, 
    2767, 3099, 1966, 0, 1972, 2829, 1711, 2658, 2166, 2423, 3350, 0, 0, 1653, 1835, 0, 0, 0, 2786, 2706, 2588, 1802, 0, 3239, 2763, 2583, 1909, 0, 0, 0, 1634, 3014, 0, 1691, 0, 
    3244, 1648, 2173, 1849, 1914, 3148, 1887, 2133, 0, 2211, 2753, 0, 0, 0, 2132, 0, 0, 1749, 2850, 1618, 0, 0, 0, 2302, 0, 3251, 3038, 0, 0, 1911, 3134, 0, 1706, 1816, 0, 3246, 
    2739, 0, 0, 3260, 0, 3122, 2076, 2255, 0, 1928, 0, 0, 1869, 2908, 1693, 0, 0, 1881, 2130, 0, 0, 0, 2198, 2808, 2570, 1577, 0, 0, 2914, 1920, 1871, 0, 1761, 1905, 0, 1810, 0, 
    1788, 2074, 0, 3109, 0, 3120, 3281, 3294, 3548, 3807, 0, 0, 0, 2330, 0, 3464, 3124, 2292, 0, 2502, 3467, 0, 0, 2992, 3841, 2820, 0, 2453, 0, 0, 2354, 2272, 3218, 2399, 3450, 
    2582, 3141, 3268, 0, 0, 3672, 2362, 2876, 3775, 2405, 3618, 0, 2343, 2881, 0, 2860, 2826, 3002, 0, 3521, 3783, 2949, 0, 0, 2983, 0, 0, 2457, 3095, 3101, 2352, 2952, 0, 2634, 
    0, 3387, 0, 0, 2520, 3518, 0, 0, 2289, 0, 3241, 4004, 0, 2608, 0, 0, 0, 3953, 2283, 2401, 0, 2848, 0, 2587, 3745, 0, 0, 2563, 2469, 3402, 3395, 3434, 0, 3157, 0, 2828, 3484, 
    3474, 3647, 0, 3195, 3379, 0, 2361, 2997, 3174, 2581, 2311, 0, 0, 0, 3315, 3916, 0, 2888, 0, 0, 0, 2982, 0, 2545, 3313, 3754, 0, 2285, 2483, 3544, 2986, 2657, 0, 0, 2501, 
    2295, 2831, 0, 0, 0, 3352, 0, 3410, 2696, 3963, 0, 2381, 3449, 2851, 2722, 3463, 2775, 2568, 3741, 2813, 3887, 0, 3778, 2449, 2844, 3369, 2263, 0, 0, 0, 3451, 2249, 2836, 0, 
    0, 0, 2761, 0, 2616, 2825, 3485, 2478, 2859, 3765, 2557, 2911, 0, 2854, 2721, 3875, 2369, 0, 0, 3692, 2396, 3600, 3223, 0, 3838, 3859, 0, 3459, 3536, 3222, 2713, 2280, 3579, 
    0, 0, 2719, 0, 3611, 0, 0, 3768, 0, 2794, 0, 3023, 0, 2460, 3265, 3494, 0, 2300, 0, 0, 3361, 3411, 0, 0, 0, 3866, 3779, 3980, 3024, 2647, 3493, 3524, 2857, 3623, 3447, 2662, 
    0, 2496, 3012, 0, 0, 0, 3500, 3247, 0, 0, 2452, 0, 2948, 0, 0, 3080, 2494, 2552, 3899, 0, 3557, 2326, 0, 3865, 0, 0, 2438, 0, 3362, 2518, 0, 3571, 0, 2927, 2727, 0, 0, 2737, 
    0, 0, 3182, 3901, 3909, 0, 0, 0, 3638, 3879, 3576, 3016, 3019, 0, 2421, 0, 3710, 3568, 3569, 3139, 2977, 2548, 3523, 3830, 2973, 0, 0, 0, 3932, 2798, 2730, 2310, 4009, 2807, 
    2391, 3237, 0, 0, 3688, 2694, 0, 2998, 2493, 0, 2784, 2994, 2287, 2506, 0, 2723, 3441, 2555, 0, 3378, 0, 2286, 0, 0, 3677, 2917, 3354, 2594, 3743, 2964, 0, 3852, 2965, 2271, 
    2412, 0, 2890, 2907, 0, 3578, 3655, 0, 3490, 3477, 0, 0, 0, 3957, 0, 2426, 2273, 2624, 0, 3502, 0, 0, 3856, 3878, 3394, 0, 3492, 3747, 3634, 0, 0, 0, 0, 3700, 0, 3357, 2400, 
    3129, 3242, 3585, 0, 0, 3420, 3698, 0, 0, 0, 0, 0, 0, 2538, 0, 3248, 0, 0, 2314, 3123, 3588, 0, 2930, 3509, 0, 0, 2368, 0, 3596, 3637, 3349, 0, 4013, 0, 0, 3506, 3439, 2734, 
    0, 2462, 3355, 2564, 0, 2735, 0, 3696, 0, 3689, 0, 2543, 0, 2674, 3868, 3930, 0, 0, 3172, 0, 0, 3347, 0, 3973, 2676, 0, 2639, 3077, 2687, 3366, 3898, 3269, 0, 3058, 0, 2363, 
    2308, 2397, 2628, 0, 0, 3999, 3787, 2972, 3322, 2707, 0, 3296, 0, 0, 2546, 0, 2603, 0, 3784, 3541, 0, 0, 0, 0, 2357, 2773, 0, 3704, 0, 3924, 3565, 0, 3740, 0, 3363, 3667, 
    3732, 2481, 3986, 3987, 3114, 0, 2785, 3452, 0, 2374, 3965, 0, 3353, 3626, 2955, 2323, 2542, 3425, 0, 3344, 2268, 3286, 3217, 0, 0, 0, 3939, 2780, 2304, 3814, 0, 3279, 3515, 
    3728, 2378, 3537, 2360, 3510, 3799, 0, 0, 3331, 3415, 3625, 0, 0, 0, 0, 0, 3190, 2703, 3275, 3725, 0, 2875, 2868, 0, 2559, 2282, 0, 3842, 0, 0, 0, 3405, 3605, 3430, 3820, 0, 
    2988, 0, 2586, 0, 2750, 3059, 2468, 2598, 3756, 2633, 2922, 3073, 0, 3546, 2623, 3870, 3406, 0, 0, 0, 3644, 0, 3407, 2637, 3276, 0, 0, 0, 2893, 3873, 0, 2708, 3127, 0, 3876, 
    0, 3839, 0, 3219, 3261, 0, 3711, 3199, 0, 2677, 0, 2301, 3513, 0, 3189, 3617, 0, 2482, 0, 2342, 4007, 0, 2678, 3573, 3143, 0, 3431, 0, 0, 2358, 2382, 0, 3324, 3318, 0, 0, 
    3438, 0, 0, 3684, 3922, 2801, 3651, 2791, 3771, 3675, 3305, 0, 3862, 0, 3140, 3609, 3304, 0, 0, 3742, 0, 0, 3535, 3209, 3731, 2547, 0, 2523, 0, 3525, 0, 3847, 0, 3614, 2288, 
    3716, 3187, 0, 0, 3117, 3872, 3088, 2573, 3591, 2817, 3180, 3013, 3098, 0, 3056, 0, 0, 3823, 2899, 2943, 3166, 2465, 3610, 3125, 3979, 3384, 2837, 3717, 2487, 3843, 0, 0, 
    2556, 2335, 3703, 3006, 2781, 3818, 0, 0, 0, 3368, 0, 3657, 2741, 2258, 0, 2431, 3934, 0, 0, 3045, 2770, 4074, 4443, 0, 0, 0, 4386, 2769, 0, 0, 3232, 3253, 3259, 0, 3943, 
    2819, 2900, 4124, 4338, 0, 3210, 3555, 0, 4417, 4402, 3063, 0, 4377, 4251, 4029, 3185, 4094, 4125, 4484, 4134, 3234, 3298, 4211, 0, 2771, 4397, 0, 0, 3308, 3094, 4138, 3003, 
    3914, 0, 4269, 0, 4221, 2913, 0, 2824, 2705, 2842, 3175, 0, 3990, 4042, 0, 4201, 0, 2873, 4390, 4380, 0, 2827, 2686, 4069, 0, 2691, 4482, 4021, 0, 3598, 0, 4279, 2777, 0, 0, 
    3030, 0, 0, 0, 0, 0, 0, 2776, 2852, 0, 4317, 0, 4253, 3029, 0, 3047, 2909, 2894, 3498, 4137, 0, 3495, 4293, 2921, 0, 3040, 4354, 0, 0, 3093, 4164, 4359, 3081, 3205, 4064, 0, 
    3284, 4185, 3200, 4198, 0, 2745, 4414, 3890, 2725, 0, 2975, 2910, 3337, 0, 4118, 0, 4078, 4207, 0, 0, 0, 4119, 3330, 2874, 3203, 0, 0, 0, 3151, 4307, 0, 2806, 0, 3250, 0, 
    2679, 0, 3831, 4148, 0, 0, 0, 3416, 0, 2935, 4245, 0, 0, 4372, 4395, 0, 4289, 3162, 0, 4047, 2970, 2971, 0, 2946, 0, 3295, 0, 4296, 2963, 4209, 3026, 2878, 0, 4383, 0, 0, 
    3832, 3060, 0, 3988, 3078, 4234, 0, 3351, 0, 3772, 0, 0, 3086, 0, 3471, 0, 2867, 0, 4097, 4400, 0, 3233, 0, 0, 3804, 3323, 3365, 2883, 3915, 0, 3341, 0, 4230, 3287, 2716, 0, 
    0, 0, 4114, 2912, 4375, 3211, 3181, 3801, 3920, 0, 0, 0, 0, 4171, 3049, 4467, 4096, 3087, 2961, 3720, 0, 3776, 0, 4027, 3257, 4285, 0, 2778, 0, 4288, 4030, 3314, 0, 0, 0, 
    3027, 0, 3386, 4223, 0, 4265, 0, 4358, 0, 4183, 0, 0, 3167, 0, 0, 0, 0, 2711, 4391, 0, 3317, 0, 3011, 4181, 4470, 4418, 0, 0, 0, 3311, 0, 0, 0, 2991, 3105, 0, 0, 2865, 0, 0, 
    0, 3103, 4182, 3064, 4339, 3054, 4335, 4139, 3377, 3159, 0, 4365, 4393, 3981, 4152, 2969, 3278, 0, 4051, 0, 0, 3343, 3370, 0, 0, 3639, 0, 4043, 4153, 4215, 3220, 4162, 0, 
    3201, 0, 4256, 3332, 3168, 4057, 4166, 4192, 0, 4350, 4076, 0, 3164, 2830, 3327, 3015, 4111, 2764, 0, 3048, 0, 0, 4344, 3788, 4082, 4144, 2802, 0, 3245, 0, 0, 0, 3975, 4437, 
    4366, 0, 4117, 2855, 4068, 0, 2886, 4077, 0, 3316, 3593, 0, 0, 2714, 3641, 3919, 2834, 2905, 4088, 4169, 4147, 2726, 3150, 0, 4108, 3138, 3751, 0, 0, 4364, 4154, 4343, 0, 
    4048, 4447, 0, 0, 3206, 4222, 3627, 4022, 4423, 3608, 4274, 4483, 2680, 4363, 4362, 0, 4480, 0, 0, 3197, 0, 4141, 0, 3380, 0, 3235, 4329, 0, 3360, 4194, 4487, 0, 4294, 4334, 
    0, 2976, 3550, 3584, 0, 4053, 4462, 4109, 0, 2870, 3273, 4312, 2695, 3228, 3372, 4387, 0, 4132, 3339, 4271, 4071, 4200, 0, 3018, 0, 4266, 0, 3043, 4175, 0, 2871, 4475, 0, 
    3320, 0, 0, 2938, 2904, 4228, 3110, 0, 3252, 0, 3348, 3266, 0, 2861, 3271, 4195, 3044, 2962, 4392, 0, 0, 0, 0, 0, 4239, 2832, 4458, 0, 3520, 0, 0, 0, 0, 4374, 4283, 0, 3126, 
    2933, 0, 2956, 4472, 4448, 0, 0, 4073, 4031, 0, 2957, 4129, 0, 4438, 0, 3442, 3612, 2792, 0, 0, 3777, 3628, 4257, 3312, 0, 3161, 4059, 0, 4204, 0, 0, 3111, 4295, 2981, 4189, 
    3391, 0, 0, 0, 4143, 3194, 4227, 4384, 0, 3409, 0, 0, 0, 0, 0, 0, 4128, 0, 0, 2757, 4331, 4178, 0, 3034, 0, 4250, 4433, 4444, 0, 2821, 0, 3178, 0, 0, 0, 4173, 0, 4202, 0, 
    3119, 0, 3760, 4050, 0, 0, 3367, 2906, 3708, 0, 0, 4083, 0, 3170, 3171, 3587, 4122, 3454, 0, 0, 0, 0, 4015, 4151, 4264, 0, 3137, 0, 0, 4121, 4028, 2751, 0, 4130, 3292, 0, 
    2985, 0, 0, 0, 3090, 0, 3995, 4571, 4489, 0, 0, 0, 3469, 3802, 4765, 0, 0, 0, 3643, 4003, 3424, 3650, 3907, 4146, 4764, 0, 0, 4683, 0, 0, 0, 4769, 0, 3455, 3722, 0, 0, 0, 
    3567, 3795, 4654, 3976, 3713, 0, 3834, 0, 0, 4656, 3733, 4661, 3925, 0, 0, 4490, 4534, 3511, 0, 0, 0, 3766, 3465, 4550, 3849, 4508, 3906, 3396, 0, 3738, 3769, 3529, 4736, 
    4537, 4786, 3752, 3984, 4632, 4583, 4748, 4631, 3780, 4624, 0, 0, 0, 0, 3426, 4627, 3636, 3602, 4405, 0, 4659, 0, 0, 4777, 0, 4479, 0, 0, 3786, 3836, 0, 3744, 0, 0, 3622, 
    4579, 4542, 3764, 3527, 3534, 0, 4002, 3989, 0, 3412, 3427, 0, 0, 3950, 3910, 4006, 4297, 3846, 0, 3429, 4653, 4597, 3496, 3440, 3702, 0, 3816, 4616, 3938, 3753, 4552, 4032, 
    3782, 3551, 4678, 4559, 3996, 3709, 3723, 3792, 4642, 0, 4640, 4717, 4611, 0, 4771, 3726, 4248, 3507, 4697, 3734, 0, 4601, 3781, 4722, 3633, 0, 3969, 0, 3857, 0, 4557, 3955, 
    4665, 0, 3678, 3697, 3664, 4532, 3514, 0, 0, 0, 3933, 0, 0, 3735, 4745, 3824, 3877, 0, 0, 3516, 0, 3850, 3457, 3971, 0, 3927, 0, 4547, 3530, 4572, 3577, 0, 3432, 0, 4775, 0, 
    3724, 0, 0, 0, 0, 4668, 3446, 3800, 3658, 0, 0, 0, 3940, 3867, 4785, 3616, 0, 4725, 4506, 3589, 0, 0, 0, 0, 3886, 0, 0, 0, 0, 0, 3558, 4528, 0, 4163, 0, 3959, 3423, 0, 3489, 
    4515, 4526, 3730, 3921, 4702, 0, 0, 0, 0, 4662, 3997, 3660, 3854, 0, 0, 3444, 0, 3848, 0, 0, 3805, 4652, 0, 4593, 0, 3473, 0, 4587, 0, 3896, 0, 3645, 0, 0, 3649, 3564, 0, 0, 
    0, 3499, 3827, 3931, 3575, 4131, 0, 4544, 4574, 4580, 4545, 0, 0, 4723, 0, 3542, 4577, 4726, 4710, 4608, 3840, 4558, 0, 0, 4598, 3487, 0, 4604, 0, 0, 0, 0, 0, 4682, 4690, 0, 
    4675, 3821, 4759, 3954, 4530, 4468, 3828, 3701, 4762, 0, 3413, 3699, 0, 0, 4599, 3793, 3750, 0, 0, 0, 0, 4779, 3737, 4651, 4746, 0, 3503, 4381, 4575, 4681, 3662, 3508, 4623, 
    4751, 3809, 3808, 3791, 3706, 3762, 4758, 4596, 0, 0, 0, 3561, 4497, 3895, 3624, 4622, 3422, 0, 0, 3461, 4355, 0, 3581, 3941, 0, 3401, 3844, 0, 4619, 3460, 3673, 3880, 3707, 
    0, 3562, 0, 3435, 0, 0, 3603, 4757, 3419, 0, 0, 4098, 4750, 0, 4554, 4715, 0, 0, 0, 4706, 3519, 0, 4529, 3418, 3680, 0, 0, 0, 0, 3803, 0, 0, 4643, 4712, 0, 4655, 0, 0, 0, 
    3960, 4719, 4638, 4641, 3761, 3912, 0, 4713, 4672, 4741, 3397, 3961, 4584, 0, 3796, 3903, 0, 0, 0, 0, 4788, 0, 0, 4685, 4630, 3888, 0, 0, 0, 3835, 4538, 0, 4501, 4767, 3635, 
    4333, 4729, 3679, 0, 3902, 4607, 4582, 3860, 4516, 0, 0, 4105, 3811, 0, 3468, 3806, 3428, 0, 4667, 3825, 4568, 4017, 4062, 0, 0, 0, 4906, 0, 4602, 4373, 0, 4734, 0, 4465, 0, 
    4868, 0, 0, 4233, 0, 4072, 4636, 4823, 0, 0, 4799, 4778, 4254, 4476, 0, 4870, 0, 0, 0, 0, 0, 0, 0, 4255, 0, 4246, 4416, 4332, 0, 4184, 0, 4063, 4755, 0, 4080, 4463, 4825, 
    4801, 4798, 4116, 0, 4299, 4302, 0, 4206, 0, 0, 4070, 0, 4145, 0, 4408, 0, 4916, 4177, 4313, 4150, 0, 0, 4840, 0, 0, 0, 0, 0, 4488, 4920, 0, 4016, 4208, 0, 4300, 4356, 4917, 
    4308, 4898, 4115, 4301, 0, 4474, 4085, 4445, 4797, 0, 4281, 4888, 0, 4761, 0, 0, 4277, 0, 0, 4368, 4136, 4316, 4342, 0, 4168, 4496, 4892, 4319, 4874, 4806, 4473, 4311, 0, 
    4791, 4159, 0, 4861, 4900, 0, 4142, 0, 4865, 4389, 0, 4869, 4376, 4360, 4089, 0, 4814, 4095, 4882, 0, 4457, 4087, 4084, 0, 0, 0, 4509, 4883, 4435, 0, 4157, 4436, 4155, 4426, 
    0, 0, 0, 0, 4889, 4795, 4686, 4351, 4275, 4135, 4049, 4429, 4056, 0, 4790, 4100, 0, 4058, 4263, 4863, 4827, 4179, 0, 4486, 4220, 0, 4714, 0, 4441, 4772, 4842, 4328, 0, 0, 
    4149, 0, 4859, 4357, 4325, 4036, 4818, 4456, 4650, 4703, 0, 4851, 4326, 4846, 0, 4911, 0, 4834, 0, 4165, 4776, 0, 0, 0, 4258, 4687, 0, 4749, 4413, 0, 4822, 0, 4310, 0, 4427, 
    4440, 4670, 4409, 0, 4158, 4921, 4434, 0, 4862, 4170, 4305, 4864, 4232, 4309, 0, 4884, 4469, 4805, 0, 0, 4826, 4499, 0, 4079, 0, 4912, 0, 0, 4442, 0, 4902, 0, 4193, 4352, 0, 
    4086, 4705, 4406, 4361, 0, 4896, 0, 4535, 0, 4401, 4367, 4330, 4808, 4590, 4336, 0, 4033, 4023, 0, 4466, 0, 4040, 0, 4161, 4673, 0, 0, 4213, 4698, 4103, 4514, 4349, 0, 0, 0, 
    4877, 0, 4229, 4081, 0, 4453, 4923, 4658, 4610, 4927, 4857, 0, 4649, 4887, 4585, 4541, 4513, 0, 4540, 4843, 4833, 4815, 4730, 4606, 0, 4760, 0, 4925, 4909, 4867, 4837, 4626, 
    4804, 0, 0, 4684, 0, 4905, 0, 4708, 4510, 0, 4539, 4733, 4664, 4872, 0, 0, 0, 4932, 4803, 4695, 0, 0, 4813, 4933, 0, 4562, 4904, 4674, 4802, 0, 0, 4691, 0, 0, 0, 4907, 4689, 
    0, 0, 0, 0, 0, 4793, 4895, 4680, 4875, 4613, 4721, 4663, 4724, 4618, 0, 4812, 4503, 4621, 4518, 0, 4828, 0, 4605, 4860, 0, 4783, 0, 0, 4893, 0, 4628, 4637, 4728, 0, 0, 4796, 
    4588, 4648, 0, 0, 4603, 4880, 0, 4858, 4753, 0, 4578, 0, 4614, 0, 4743, 0, 4841, 4820, 4494, 4850, 0, 4811, 0, 4693, 4738, 0, 0, 0, 4556, 4576, 0, 4945, 4569, 4718, 0, 4789, 
    0, 4810, 0, 4792, 0, 0, 0, 0, 4832, 4838, 0, 0, 0, 4942, 0, 4948, 4949, 0, 4937, 0, 0, 4919, 0, 0, 4939, 4940, 0 ],
    [ 0, 20, 42, 0, 47, 0, 59, 0, 0, 0, 0, 0, 34, 0, 0, 0, 64, 56, 0, 2, 45, 0, 133, 0, 0, 0, 0, 135, 98, 75, 128, 0, 0, 13, 0, 161, 0, 0, 129, 86, 120, 3, 154, 0, 21, 0, 5, 106,
    0, 0, 0, 145, 102, 0, 0, 18, 148, 0, 7, 109, 95, 116, 87, 17, 139, 0, 0, 320, 253, 0, 192, 264, 0, 0, 30, 0, 206, 0, 0, 276, 0, 247, 0, 0, 306, 40, 63, 0, 237, 0, 280, 203, 
    293, 0, 61, 266, 0, 29, 0, 171, 268, 53, 187, 222, 193, 48, 0, 180, 60, 328, 269, 285, 0, 0, 270, 62, 294, 226, 0, 41, 0, 208, 0, 0, 0, 0, 265, 31, 39, 301, 288, 0, 23, 0, 
    28, 257, 0, 0, 65, 321, 0, 0, 250, 184, 52, 0, 333, 57, 244, 0, 302, 272, 0, 43, 242, 323, 287, 0, 0, 297, 36, 263, 198, 0, 0, 0, 212, 236, 0, 336, 100, 0, 0, 577, 357, 0, 0,
    393, 0, 108, 373, 456, 508, 144, 534, 0, 103, 0, 498, 444, 0, 71, 105, 0, 437, 0, 486, 163, 587, 583, 487, 378, 92, 0, 468, 77, 0, 122, 0, 0, 0, 167, 384, 413, 0, 418, 0, 
    547, 460, 585, 0, 104, 598, 355, 0, 118, 383, 346, 0, 366, 523, 410, 510, 376, 0, 168, 89, 540, 0, 0, 503, 155, 0, 149, 0, 360, 82, 0, 506, 143, 443, 0, 69, 369, 0, 475, 136,
    414, 0, 485, 352, 0, 162, 72, 127, 96, 463, 101, 111, 115, 0, 152, 0, 529, 0, 80, 0, 0, 0, 91, 0, 368, 0, 0, 112, 0, 157, 131, 0, 502, 0, 348, 93, 117, 0, 0, 160, 451, 0, 0, 
    130, 151, 490, 412, 483, 85, 599, 561, 499, 0, 484, 0, 0, 0, 0, 0, 0, 0, 364, 68, 140, 550, 156, 0, 0, 591, 0, 110, 568, 351, 546, 557, 147, 538, 0, 170, 0, 647, 0, 953, 810,
    934, 0, 0, 0, 228, 820, 292, 0, 0, 330, 261, 744, 691, 224, 0, 175, 818, 831, 246, 904, 997, 849, 319, 0, 230, 0, 282, 254, 751, 708, 975, 181, 989, 0, 234, 649, 202, 0, 774,
    0, 0, 227, 213, 685, 949, 0, 732, 645, 619, 650, 779, 178, 668, 792, 956, 0, 0, 982, 607, 0, 0, 973, 0, 0, 0, 756, 891, 700, 232, 733, 304, 214, 258, 0, 890, 770, 216, 876, 
    0, 986, 0, 990, 0, 0, 760, 0, 0, 962, 651, 788, 0, 659, 641, 618, 915, 195, 0, 884, 0, 0, 978, 251, 190, 903, 0, 615, 926, 0, 977, 298, 0, 721, 682, 868, 182, 782, 638, 826, 
    219, 802, 862, 267, 0, 0, 722, 0, 205, 0, 735, 0, 806, 0, 0, 256, 939, 738, 0, 937, 0, 0, 0, 305, 311, 260, 197, 201, 0, 0, 303, 730, 0, 830, 0, 960, 686, 0, 189, 309, 981, 
    0, 290, 241, 0, 0, 249, 0, 183, 0, 233, 0, 0, 807, 880, 0, 0, 911, 875, 0, 827, 0, 996, 231, 803, 841, 0, 0, 798, 274, 927, 0, 0, 918, 185, 0, 0, 0, 334, 0, 238, 739, 0, 0, 
    0, 0, 331, 218, 0, 713, 322, 899, 974, 0, 0, 0, 886, 332, 0, 866, 0, 308, 0, 843, 0, 0, 0, 0, 329, 0, 916, 0, 0, 0, 968, 879, 881, 174, 928, 0, 0, 995, 836, 200, 0, 220, 646,
    199, 0, 656, 0, 326, 606, 0, 0, 0, 0, 0, 223, 307, 935, 858, 743, 0, 0, 1332, 592, 400, 0, 1257, 0, 1175, 1101, 0, 1321, 447, 1251, 0, 435, 390, 1249, 0, 1110, 1193, 0, 0, 
    1453, 0, 1136, 0, 1287, 1237, 1492, 1079, 0, 0, 0, 1378, 458, 0, 1442, 434, 1276, 0, 1262, 389, 586, 338, 0, 377, 391, 430, 1168, 1179, 1082, 1153, 589, 1211, 0, 433, 0, 0, 
    0, 0, 0, 0, 0, 1476, 394, 0, 0, 0, 1049, 0, 0, 1335, 0, 1399, 1536, 1127, 1368, 0, 454, 0, 1134, 385, 496, 0, 0, 1310, 0, 354, 0, 0, 0, 0, 0, 0, 1132, 0, 409, 1200, 1184, 0, 
    1228, 0, 1326, 1031, 371, 0, 0, 0, 1133, 549, 1047, 1089, 1491, 0, 0, 0, 1283, 453, 466, 1240, 1328, 1409, 1023, 0, 0, 1148, 491, 0, 388, 411, 1404, 470, 1339, 1282, 477, 
    541, 1258, 1411, 1048, 602, 353, 0, 0, 0, 1065, 0, 1526, 370, 0, 0, 1022, 0, 407, 0, 1195, 1280, 426, 1046, 0, 1315, 0, 0, 1551, 0, 0, 0, 417, 0, 1518, 1261, 380, 0, 1419, 
    1302, 0, 392, 0, 1090, 457, 0, 0, 0, 0, 0, 431, 0, 0, 1213, 395, 0, 0, 0, 0, 1444, 528, 1017, 1422, 0, 461, 524, 0, 0, 472, 513, 0, 0, 341, 1266, 1402, 1459, 1455, 1154, 0, 
    1504, 358, 0, 347, 1359, 1425, 0, 1371, 1508, 459, 520, 0, 1077, 493, 359, 1096, 1162, 0, 1390, 582, 1481, 0, 0, 0, 525, 1471, 563, 0, 0, 0, 1295, 0, 363, 1197, 1068, 1192, 
    1052, 1167, 0, 1388, 0, 601, 0, 1010, 1333, 462, 1055, 0, 0, 559, 0, 455, 0, 1304, 0, 1006, 0, 1173, 518, 419, 0, 1070, 575, 514, 576, 1317, 1323, 439, 1003, 556, 1198, 1478,
    1309, 416, 408, 1268, 0, 0, 0, 1014, 1485, 1501, 551, 1349, 1370, 0, 445, 361, 0, 0, 0, 0, 1533, 1272, 517, 0, 1040, 0, 436, 570, 0, 533, 1291, 1325, 1454, 0, 0, 0, 0, 448, 
    530, 578, 0, 0, 1188, 1394, 1215, 342, 600, 0, 479, 0, 476, 0, 0, 0, 0, 1457, 0, 1318, 0, 0, 386, 0, 0, 1438, 340, 0, 1035, 396, 0, 1038, 0, 495, 0, 429, 0, 1482, 0, 1546, 0,
    574, 1365, 0, 1487, 0, 403, 552, 372, 1343, 450, 442, 1111, 1143, 500, 399, 1063, 0, 1019, 421, 1316, 1464, 374, 423, 1246, 0, 0, 1488, 581, 522, 362, 0, 0, 0, 0, 0, 885, 
    1811, 0, 872, 1130, 0, 0, 860, 2027, 0, 1512, 896, 0, 0, 799, 0, 985, 0, 0, 754, 726, 1608, 0, 0, 0, 0, 0, 1795, 707, 1756, 0, 0, 955, 0, 0, 958, 1535, 913, 1571, 0, 0, 0, 0,
    761, 714, 742, 672, 1334, 2226, 853, 1131, 2131, 863, 0, 0, 1755, 0, 0, 1322, 0, 983, 1112, 748, 2168, 2166, 851, 1651, 878, 0, 1917, 0, 0, 2000, 0, 829, 1785, 633, 1870, 
    2196, 654, 0, 2159, 0, 0, 0, 0, 715, 781, 1665, 0, 2079, 1617, 2040, 832, 0, 0, 0, 2005, 612, 1632, 2091, 0, 0, 0, 2237, 0, 1655, 622, 979, 1064, 2227, 1796, 0, 2215, 2172, 
    1977, 1644, 0, 0, 1999, 1490, 1855, 1726, 1932, 679, 0, 0, 1007, 1053, 698, 712, 684, 0, 628, 1819, 0, 2086, 0, 0, 0, 980, 2188, 0, 0, 0, 729, 0, 0, 2182, 1806, 655, 815, 
    1839, 0, 0, 1820, 1604, 1891, 1734, 833, 1801, 1770, 0, 0, 854, 652, 0, 0, 2147, 0, 874, 0, 611, 0, 0, 1879, 653, 1358, 1735, 1945, 0, 702, 2044, 1654, 0, 931, 1706, 0, 2064,
    852, 623, 0, 758, 1627, 850, 887, 0, 701, 0, 0, 0, 1568, 2004, 1694, 2145, 0, 0, 2175, 657, 0, 791, 0, 933, 1768, 1605, 0, 0, 0, 0, 0, 0, 0, 1861, 2006, 0, 704, 1797, 1897, 
    2097, 1596, 0, 0, 2181, 0, 631, 1908, 0, 723, 1680, 2203, 0, 0, 0, 991, 2035, 1720, 620, 1922, 616, 2133, 0, 1666, 1670, 0, 609, 740, 1556, 0, 773, 644, 0, 1767, 1699, 811, 
    0, 892, 1955, 0, 0, 910, 2139, 0, 1835, 642, 1376, 0, 0, 759, 2051, 737, 720, 0, 0, 0, 630, 1923, 1664, 1577, 919, 0, 1786, 1842, 847, 0, 0, 1930, 2142, 0, 2213, 777, 1866, 
    870, 0, 0, 2229, 0, 889, 689, 1799, 0, 0, 0, 763, 987, 882, 946, 2244, 0, 614, 1061, 883, 2080, 920, 706, 0, 724, 0, 1773, 1852, 605, 861, 1050, 675, 0, 0, 0, 736, 0, 0, 
    2056, 976, 1778, 0, 1895, 1788, 0, 900, 0, 2012, 2074, 0, 1594, 0, 1691, 0, 1180, 821, 2150, 1960, 2059, 0, 2014, 969, 2191, 2187, 680, 1595, 901, 824, 0, 0, 1847, 0, 1277, 
    1637, 637, 0, 0, 1959, 0, 1606, 0, 1760, 2238, 1733, 856, 0, 835, 0, 2165, 0, 932, 1918, 1685, 0, 1614, 677, 1649, 1996, 812, 0, 734, 0, 0, 1805, 0, 725, 1843, 741, 1901, 
    1609, 2246, 2058, 1569, 0, 2233, 776, 2011, 0, 800, 0, 0, 822, 0, 1975, 1727, 0, 1747, 1957, 0, 0, 1990, 0, 0, 1916, 952, 1753, 2085, 2026, 640, 0, 797, 0, 0, 2106, 0, 0, 
    1956, 1884, 0, 626, 921, 814, 0, 944, 0, 813, 0, 2021, 1640, 2098, 988, 2158, 1946, 1807, 0, 1893, 1693, 842, 0, 0, 1620, 0, 667, 1718, 888, 1853, 1888, 837, 964, 2108, 0, 
    897, 1875, 971, 994, 0, 1123, 716, 632, 1578, 0, 0, 0, 0, 1828, 0, 2148, 898, 0, 0, 817, 0, 0, 0, 825, 1639, 1987, 0, 1013, 0, 1626, 1822, 1940, 0, 772, 0, 0, 0, 2001, 0, 0, 
    0, 750, 1964, 1750, 0, 1823, 0, 1616, 909, 1802, 1039, 678, 0, 0, 1743, 0, 1563, 1717, 2114, 1883, 0, 966, 0, 2216, 1762, 1851, 766, 2185, 0, 0, 0, 1259, 0, 1625, 0, 0, 0, 
    1775, 1541, 1943, 2471, 0, 1904, 1204, 1416, 0, 1041, 0, 1827, 2292, 2232, 1630, 1290, 1493, 0, 0, 1927, 0, 0, 1765, 1986, 1645, 0, 1650, 2620, 0, 0, 0, 2127, 1354, 1369, 
    1232, 0, 1841, 0, 2002, 2297, 0, 0, 1159, 1217, 1383, 2361, 1024, 1413, 0, 0, 2578, 0, 1398, 2610, 1532, 1094, 0, 0, 1474, 2639, 1791, 0, 2411, 1558, 1514, 1196, 0, 0, 1576, 
    0, 1102, 0, 0, 1991, 0, 1377, 2342, 1509, 1462, 0, 2506, 1840, 1119, 1586, 0, 2311, 2599, 1400, 1588, 1069, 0, 2576, 1186, 1109, 0, 2300, 0, 0, 2470, 2028, 0, 0, 1289, 1091, 
    1254, 2592, 2464, 2402, 1255, 0, 0, 2343, 0, 0, 0, 0, 2099, 2514, 1241, 0, 0, 0, 0, 1396, 2135, 0, 2303, 2528, 0, 1356, 0, 1470, 1206, 2146, 2327, 1834, 0, 1265, 2574, 0, 
    2283, 2433, 0, 0, 1189, 2378, 1804, 0, 0, 0, 1903, 0, 0, 2495, 1968, 1542, 1477, 0, 1248, 2541, 2462, 2047, 2446, 2235, 1125, 1428, 0, 0, 0, 2608, 0, 1387, 1161, 1181, 0, 
    2220, 0, 0, 0, 0, 0, 1539, 0, 0, 2404, 1430, 1837, 2615, 1528, 1919, 2072, 1439, 2375, 1058, 1032, 2369, 0, 0, 1385, 0, 1549, 0, 0, 1584, 0, 1264, 1216, 2155, 1164, 0, 0, 
    1330, 0, 1562, 0, 1782, 1344, 0, 0, 2624, 1777, 2137, 0, 1078, 1293, 2459, 1347, 0, 0, 1622, 2201, 0, 0, 1030, 1114, 1229, 0, 1311, 2637, 1163, 1534, 0, 1708, 1407, 1152, 
    1467, 0, 0, 0, 1004, 0, 0, 0, 0, 0, 1867, 2245, 1137, 1158, 0, 1515, 1530, 2280, 0, 2348, 1573, 1498, 0, 2493, 0, 0, 0, 1697, 1275, 2490, 1748, 0, 1155, 1643, 1598, 1294, 
    1410, 0, 0, 0, 1374, 0, 2601, 2529, 1550, 1331, 1479, 0, 1124, 0, 0, 2019, 2463, 0, 1225, 0, 0, 0, 1941, 1303, 1817, 0, 0, 1080, 2403, 0, 2075, 2222, 1486, 0, 0, 0, 1178, 0, 
    2651, 0, 1544, 1451, 0, 2399, 2604, 1480, 0, 2588, 1160, 0, 1469, 2109, 1346, 0, 1230, 0, 0, 0, 1412, 0, 1712, 1567, 0, 2057, 2526, 1238, 2032, 0, 2627, 0, 2313, 2602, 0, 
    1437, 1072, 1395, 1751, 0, 0, 1250, 1288, 2532, 2120, 2453, 1581, 0, 2412, 1298, 2559, 1126, 0, 0, 0, 0, 2073, 2384, 0, 1516, 1865, 0, 1564, 0, 1182, 1466, 2167, 2262, 2208, 
    0, 0, 0, 2330, 0, 1269, 1450, 1431, 0, 1381, 1361, 0, 0, 2266, 1527, 2234, 0, 0, 1716, 0, 2154, 2564, 0, 0, 0, 1427, 0, 1118, 0, 0, 2382, 2008, 0, 2065, 2105, 2084, 1585, 
    1510, 0, 0, 1434, 1635, 2089, 2486, 0, 2535, 1401, 2393, 2558, 1122, 1075, 1522, 1600, 2533, 1205, 1100, 1226, 0, 1981, 2660, 0, 1420, 1351, 0, 1364, 0, 2219, 0, 2590, 1858, 
    2425, 1461, 0, 2631, 0, 0, 1441, 1011, 1661, 0, 2364, 0, 1909, 2251, 0, 1247, 0, 0, 2394, 2123, 1095, 0, 0, 0, 1185, 2536, 2319, 1723, 0, 0, 2255, 1281, 0, 0, 0, 0, 1342, 
    1906, 1415, 1362, 0, 2346, 2332, 2586, 1191, 1983, 2477, 0, 0, 0, 2479, 0, 1752, 1937, 1352, 1873, 2640, 2377, 0, 1093, 1324, 0, 2274, 2484, 1985, 1440, 1139, 2505, 2356, 
    1992, 0, 1103, 0, 2645, 2190, 0, 0, 1231, 1463, 1678, 2525, 0, 2391, 2269, 0, 1984, 1447, 0, 1483, 1894, 2253, 0, 2200, 2622, 1543, 0, 0, 0, 0, 2193, 1925, 2618, 2276, 2039, 
    2512, 0, 2192, 1593, 2416, 0, 2652, 1054, 2612, 1252, 0, 1686, 2658, 1783, 0, 1273, 0, 2325, 1299, 2252, 2524, 1207, 1695, 1171, 1500, 2387, 1360, 0, 2322, 2503, 1970, 1769, 
    2452, 0, 1465, 1084, 0, 0, 0, 0, 2594, 1392, 1067, 1947, 1066, 0, 0, 0, 1117, 0, 0, 1210, 0, 0, 0, 0, 2430, 1235, 1151, 2441, 0, 1552, 0, 1367, 1144, 2478, 2094, 1366, 2126, 
    2119, 2530, 2538, 1081, 2496, 0, 0, 2112, 1792, 2516, 1242, 0, 0, 0, 0, 1949, 2415, 0, 0, 0, 1301, 0, 1116, 1548, 0, 0, 2016, 1737, 0, 1874, 0, 0, 2422, 1051, 1113, 0, 1307, 
    0, 2290, 1575, 1418, 1965, 1725, 0, 1107, 1386, 0, 0, 2286, 2344, 0, 1319, 1818, 1414, 0, 2788, 2799, 2832, 2033, 2143, 2110, 2465, 2050, 0, 0, 0, 2839, 0, 2695, 1948, 0, 
    3181, 0, 1963, 0, 3188, 2103, 0, 0, 3145, 3037, 2082, 2549, 2122, 2685, 2527, 0, 1824, 0, 0, 1702, 2424, 2804, 2241, 2999, 3342, 0, 2231, 3371, 1574, 2480, 2803, 2812, 3221, 
    1601, 3374, 2909, 1657, 0, 0, 1688, 0, 3115, 2873, 3161, 0, 3087, 2984, 1647, 2417, 1913, 0, 3036, 0, 0, 2352, 2046, 2454, 3210, 2152, 2575, 2966, 2141, 0, 1696, 2845, 0, 
    1953, 0, 2062, 0, 0, 0, 0, 2522, 3198, 3303, 0, 2451, 1638, 1673, 2242, 2689, 2061, 3207, 1826, 2371, 0, 3309, 2318, 2872, 0, 0, 2088, 3156, 0, 0, 3204, 1607, 2720, 0, 2030, 
    2960, 0, 2889, 0, 1757, 0, 2349, 2770, 0, 0, 1754, 3134, 2077, 1707, 0, 2904, 3065, 1980, 3329, 1938, 0, 2958, 2149, 2874, 0, 3367, 2102, 0, 1997, 2038, 2926, 0, 0, 0, 1886, 
    3147, 0, 1669, 1871, 1746, 0, 3274, 0, 0, 0, 3133, 1624, 1929, 0, 2852, 2209, 2128, 2312, 3226, 3235, 0, 0, 2225, 3280, 2284, 2020, 0, 3227, 0, 0, 2180, 0, 0, 1703, 2919, 0, 
    3250, 0, 0, 0, 3376, 2183, 0, 0, 3254, 0, 1724, 0, 0, 0, 0, 2341, 2156, 1926, 2320, 3131, 3245, 2733, 3001, 1787, 2892, 3118, 1722, 1859, 1668, 2254, 0, 0, 2990, 2768, 1660, 
    1565, 2996, 0, 2710, 2976, 3336, 2066, 2189, 2070, 2293, 0, 0, 0, 2083, 3159, 1993, 0, 2985, 3233, 1836, 0, 0, 1830, 2931, 1715, 2197, 2585, 0, 0, 0, 0, 2690, 2153, 3353, 
    2087, 1642, 0, 0, 0, 0, 3163, 2124, 0, 1679, 2769, 2202, 2840, 0, 0, 0, 3290, 2337, 2668, 2144, 2100, 1907, 2278, 1689, 1850, 2194, 0, 1924, 2003, 2623, 1995, 2045, 0, 2195, 
    2600, 0, 1721, 0, 0, 2978, 0, 3179, 2724, 3346, 2275, 3299, 3264, 0, 3253, 2759, 2629, 3375, 0, 1998, 1931, 3009, 3206, 3373, 2767, 1971, 2692, 2900, 3055, 0, 2929, 0, 0, 0, 
    0, 1700, 2323, 1653, 0, 1612, 0, 3228, 2786, 0, 0, 0, 2497, 2063, 2763, 1890, 0, 2018, 0, 1667, 3085, 2164, 0, 0, 0, 0, 1648, 2539, 1849, 1914, 0, 1887, 0, 2701, 3258, 1731, 
    0, 1615, 0, 2132, 2963, 0, 1749, 2850, 3070, 2121, 2905, 1589, 2670, 2113, 2534, 1781, 0, 3388, 1911, 0, 2555, 0, 2023, 3257, 2928, 2739, 0, 3377, 1800, 3138, 1621, 2076, 0, 
    2962, 3385, 2861, 2093, 3256, 0, 0, 0, 0, 1881, 2130, 3390, 2706, 0, 2979, 0, 2136, 0, 2009, 0, 3135, 2754, 0, 2972, 2950, 3033, 2523, 3229, 2621, 0, 0, 0, 3109, 3047, 0, 0, 
    2959, 0, 3414, 3899, 0, 3413, 0, 2277, 3007, 2697, 0, 2345, 2502, 0, 2565, 0, 3328, 2261, 2756, 2687, 0, 3527, 0, 2606, 0, 3190, 0, 3059, 2654, 3774, 3011, 0, 2474, 0, 0, 
    3297, 3023, 3606, 3618, 3419, 0, 0, 2362, 2729, 0, 0, 2547, 2790, 0, 3552, 3542, 2721, 3271, 0, 3523, 2457, 0, 3325, 0, 0, 3778, 2634, 3175, 0, 0, 0, 3869, 3518, 0, 3650, 
    3470, 3496, 2894, 0, 0, 0, 2663, 3692, 2696, 3953, 0, 2554, 0, 3391, 0, 2587, 3745, 3832, 4004, 2563, 2469, 2515, 2372, 3434, 2964, 2774, 2773, 3640, 0, 0, 0, 3199, 3128, 0, 
    0, 0, 2893, 3104, 2581, 0, 2248, 3711, 2725, 4008, 0, 3680, 3946, 3503, 3963, 2955, 3967, 2249, 3408, 3863, 3114, 2294, 2285, 3594, 0, 0, 3681, 2997, 3565, 3570, 2295, 0, 0, 
    3247, 2913, 0, 3624, 3410, 0, 0, 3593, 0, 0, 3739, 3319, 0, 3119, 3929, 3741, 2891, 2250, 3432, 0, 3393, 3445, 0, 3545, 2259, 2517, 3349, 0, 0, 3339, 2328, 0, 0, 3885, 3734, 
    2616, 3185, 2414, 0, 3277, 2868, 3851, 3586, 0, 0, 0, 2644, 0, 3860, 3925, 0, 3666, 3690, 2855, 3095, 3838, 3859, 2353, 2306, 2388, 3126, 0, 0, 3579, 3484, 3610, 3718, 2969, 
    3611, 2907, 3747, 3768, 0, 0, 2367, 3974, 2831, 2460, 2784, 2750, 3896, 0, 3821, 0, 2923, 2566, 0, 3886, 3002, 2380, 2619, 4012, 2884, 3528, 2299, 3524, 3015, 3543, 2816, 0, 
    2986, 0, 3631, 0, 2434, 3733, 3549, 0, 2899, 3835, 0, 2395, 3475, 2633, 2569, 0, 2494, 3977, 0, 0, 3557, 3421, 0, 0, 3950, 0, 3748, 0, 2961, 3686, 0, 0, 0, 0, 3232, 2666, 
    3284, 3720, 0, 0, 2797, 0, 3012, 2386, 2678, 2365, 2943, 2642, 2613, 2772, 0, 2324, 3810, 0, 2882, 3568, 3141, 2665, 3153, 0, 0, 2475, 0, 2544, 2656, 0, 0, 0, 3714, 2310, 
    2488, 2915, 0, 3923, 0, 2468, 3688, 0, 3548, 3040, 0, 2472, 2809, 3968, 2287, 0, 2458, 2903, 0, 0, 0, 0, 2686, 0, 2560, 3901, 2708, 2957, 3592, 0, 2911, 0, 0, 0, 3495, 3540, 
    0, 3558, 2714, 3187, 0, 0, 0, 0, 3490, 3155, 3379, 3848, 2667, 0, 3444, 2315, 2273, 0, 0, 2994, 3511, 3537, 3983, 3878, 0, 0, 2675, 0, 0, 3808, 3369, 3803, 0, 3700, 2567, 
    3905, 0, 3574, 2705, 3585, 3578, 3969, 3420, 0, 2381, 3609, 3368, 3706, 3469, 2617, 0, 3305, 3214, 3352, 0, 3944, 3958, 3588, 0, 3694, 3671, 0, 3378, 3554, 2593, 0, 2309, 0, 
    3769, 3324, 3699, 0, 0, 3439, 2869, 3811, 0, 0, 0, 3647, 0, 3218, 3696, 2785, 3689, 0, 3646, 0, 2674, 3868, 0, 0, 3907, 2802, 2305, 0, 0, 2461, 2828, 3883, 3455, 0, 0, 0, 
    3648, 2875, 3208, 2780, 3332, 3622, 2455, 3632, 2410, 2376, 2662, 3753, 3999, 2638, 3471, 0, 2971, 3355, 3949, 3465, 2272, 0, 2400, 3659, 0, 3531, 3719, 3938, 2973, 0, 3030, 
    2357, 0, 0, 2485, 0, 2307, 0, 2511, 3740, 0, 0, 3891, 0, 3517, 3986, 0, 3613, 0, 0, 2740, 3428, 3978, 0, 2546, 0, 2264, 0, 0, 3668, 2851, 3219, 3024, 2268, 3590, 2703, 3955, 
    0, 0, 3985, 0, 3539, 0, 2338, 2779, 0, 0, 0, 0, 2360, 0, 2561, 2347, 3127, 3663, 2321, 0, 0, 3438, 3073, 0, 3446, 0, 3102, 3186, 0, 2296, 3881, 3758, 0, 0, 2418, 2427, 2580, 
    2669, 0, 3460, 2949, 2489, 0, 2419, 3702, 0, 3562, 0, 0, 3729, 3936, 0, 3553, 2456, 0, 2815, 0, 0, 2436, 0, 0, 2553, 2444, 0, 2646, 2632, 2607, 3407, 0, 3483, 3645, 0, 2551, 
    0, 0, 3989, 3897, 3322, 3781, 2730, 3802, 3276, 2406, 0, 3273, 2854, 0, 0, 2423, 3773, 3827, 3935, 2951, 3449, 3386, 0, 0, 3994, 2521, 0, 3798, 3643, 0, 3573, 0, 2713, 0, 
    2550, 3431, 3746, 0, 2339, 3661, 3072, 3589, 0, 0, 2351, 3529, 3313, 0, 3311, 3853, 0, 3771, 0, 0, 2826, 3862, 0, 3269, 0, 3090, 2735, 0, 0, 2694, 2383, 0, 0, 3129, 0, 0, 0, 
    2476, 3525, 3675, 2844, 0, 0, 2288, 0, 0, 0, 2548, 3982, 0, 2841, 3945, 0, 3074, 2504, 0, 3142, 3888, 0, 3954, 3724, 3823, 0, 3582, 3763, 0, 0, 0, 2390, 3067, 3051, 0, 2291, 
    3843, 2562, 2298, 2556, 2440, 2636, 3083, 3031, 3818, 3602, 0, 3961, 0, 2643, 3286, 3691, 2626, 3510, 2653, 2761, 0, 2835, 4156, 0, 0, 0, 0, 4165, 4183, 4386, 0, 4116, 0, 0, 
    0, 3259, 2800, 0, 2819, 0, 4124, 2683, 2680, 0, 0, 4441, 4196, 2717, 3063, 2936, 4377, 4251, 4029, 0, 0, 0, 3176, 4272, 4160, 3300, 2833, 4362, 2771, 0, 4105, 0, 3213, 3094, 
    0, 4120, 4318, 4220, 3035, 2836, 3216, 0, 4405, 3285, 0, 4019, 0, 4047, 0, 3121, 4179, 4201, 4406, 0, 3231, 0, 0, 4419, 0, 3144, 4305, 4421, 0, 3069, 2748, 3139, 0, 4279, 
    4370, 2927, 4050, 0, 0, 4109, 4253, 3550, 0, 3261, 2879, 0, 0, 0, 4257, 0, 3029, 0, 0, 0, 0, 3019, 2749, 0, 4241, 4293, 0, 4096, 0, 2795, 4194, 4357, 4425, 4164, 0, 0, 3389, 
    3041, 0, 0, 0, 4460, 4198, 3169, 2745, 0, 4404, 0, 4051, 2732, 2910, 3337, 4189, 2699, 2908, 3310, 0, 3150, 0, 4100, 0, 4446, 0, 3042, 0, 3196, 3020, 0, 2728, 2912, 4236, 
    2838, 0, 0, 2993, 2921, 3481, 0, 2727, 3244, 3084, 4041, 0, 2935, 3022, 4150, 0, 4372, 3238, 4296, 0, 2810, 0, 0, 2970, 0, 2811, 4218, 0, 3295, 3058, 0, 0, 0, 3061, 2878, 
    4032, 0, 3362, 4350, 0, 3060, 2857, 4104, 3078, 3306, 3189, 4231, 3013, 2822, 2805, 4182, 4432, 0, 0, 0, 0, 0, 3381, 0, 4334, 0, 2715, 0, 0, 3066, 2880, 2883, 0, 3172, 4244, 
    0, 4230, 4382, 2716, 4079, 4356, 0, 3130, 0, 2818, 4323, 0, 4320, 3630, 4254, 3628, 2917, 3132, 3988, 4037, 0, 0, 0, 0, 4055, 2775, 0, 0, 3293, 0, 3262, 3107, 3100, 3125, 
    4288, 2747, 0, 0, 0, 0, 4225, 4206, 0, 4217, 3148, 4265, 3304, 0, 3209, 0, 4053, 2866, 0, 3184, 4071, 4474, 3081, 4046, 0, 4301, 3338, 0, 0, 0, 4470, 2793, 2808, 0, 0, 0, 
    4170, 2944, 0, 2991, 3105, 2867, 3387, 2755, 4135, 3080, 4380, 3103, 0, 4197, 3091, 3054, 4335, 3236, 0, 0, 0, 3068, 0, 3964, 4152, 0, 2789, 0, 0, 2983, 4204, 4219, 4191, 
    2881, 3151, 2952, 0, 4237, 4153, 3359, 4304, 3919, 0, 4107, 3241, 4256, 0, 4270, 2920, 2849, 0, 0, 0, 4076, 2825, 3164, 2830, 4112, 0, 4111, 2764, 3301, 2885, 2941, 4343, 0, 
    4324, 4399, 3136, 0, 4448, 0, 0, 3223, 4368, 0, 4437, 0, 3363, 4117, 0, 4068, 4330, 2886, 3089, 0, 3316, 0, 3281, 2707, 0, 4461, 4065, 2738, 0, 4385, 3270, 4061, 4428, 0, 
    4325, 4108, 0, 0, 0, 4416, 4364, 4154, 0, 0, 4048, 0, 0, 3292, 0, 4222, 0, 3272, 3052, 4346, 0, 4459, 0, 3050, 0, 2967, 3096, 0, 0, 4174, 4115, 0, 0, 3380, 0, 0, 2897, 4311, 
    3360, 0, 0, 4351, 3282, 0, 4427, 0, 0, 2765, 0, 0, 2924, 0, 0, 2870, 0, 0, 0, 0, 3372, 0, 4434, 4172, 0, 3032, 0, 4348, 2856, 4485, 3314, 0, 4049, 0, 4175, 4248, 2871, 2863, 
    0, 3320, 2801, 4131, 4133, 0, 4228, 3110, 2744, 4268, 4391, 4260, 4478, 0, 0, 0, 0, 3044, 0, 0, 3222, 0, 3120, 0, 2848, 2902, 0, 3356, 4442, 0, 3167, 4361, 4275, 4476, 0, 
    2895, 3268, 0, 2681, 0, 3010, 0, 0, 0, 3056, 4073, 3113, 0, 0, 0, 4445, 4438, 0, 0, 3928, 4291, 4413, 4094, 3726, 0, 0, 4284, 2988, 0, 2864, 4233, 0, 3915, 2829, 4024, 4295, 
    4034, 0, 0, 3283, 3242, 0, 3152, 0, 4199, 4113, 4392, 4468, 3076, 3350, 2794, 4125, 4062, 3143, 2939, 0, 0, 2757, 3358, 3191, 4195, 4337, 3077, 4250, 0, 3383, 0, 2796, 3708, 
    4314, 0, 2798, 2998, 3062, 4056, 4202, 4141, 0, 2890, 4099, 0, 2932, 3177, 0, 0, 0, 3347, 3043, 4083, 3194, 3170, 4060, 3633, 3267, 4054, 4302, 0, 0, 3289, 4015, 0, 0, 4367, 
    3137, 0, 4213, 0, 0, 2766, 4084, 0, 0, 2791, 0, 0, 4036, 2906, 0, 0, 3995, 0, 4489, 4607, 3451, 0, 0, 0, 0, 3930, 0, 4510, 0, 4581, 3424, 0, 0, 3580, 4764, 3932, 4772, 4011, 
    3634, 4733, 0, 0, 3555, 0, 0, 4605, 0, 3672, 3453, 3795, 3855, 3476, 3522, 4714, 3665, 3990, 3639, 3970, 0, 0, 0, 3987, 3782, 3948, 0, 0, 3777, 0, 0, 3766, 0, 4550, 3669, 
    4508, 3906, 4523, 0, 3738, 0, 0, 3619, 0, 0, 0, 3984, 4005, 4583, 0, 0, 0, 4624, 0, 4626, 0, 4663, 3918, 4627, 3501, 0, 0, 3975, 3533, 0, 0, 4777, 3587, 3436, 4590, 3728, 
    3786, 3479, 4738, 3744, 3742, 3941, 0, 3815, 3403, 3764, 0, 4696, 3441, 4412, 0, 0, 3412, 3947, 4552, 0, 0, 4573, 4594, 3864, 0, 3865, 0, 3693, 0, 0, 4780, 0, 4708, 3972, 
    4616, 0, 0, 0, 0, 0, 4739, 4678, 3559, 4561, 3709, 3723, 3792, 0, 3394, 0, 4495, 0, 3430, 4771, 0, 0, 3507, 3399, 0, 0, 4700, 0, 3685, 0, 3846, 0, 3814, 3857, 4528, 0, 0, 
    3456, 0, 4756, 3595, 3400, 0, 4512, 4667, 0, 4509, 3526, 0, 3717, 4564, 0, 3504, 3956, 3418, 3698, 3516, 3940, 0, 3457, 3971, 4779, 3715, 0, 3656, 4524, 0, 4766, 0, 0, 0, 
    4001, 0, 0, 4496, 3658, 3571, 3716, 3443, 0, 3800, 0, 4664, 3655, 4585, 0, 3867, 4785, 3616, 3591, 4725, 3926, 0, 0, 3544, 3722, 4393, 0, 4497, 3498, 0, 0, 3614, 0, 0, 4762, 
    3858, 0, 3959, 3423, 0, 3480, 3629, 0, 3730, 3488, 0, 4503, 3872, 0, 0, 0, 4768, 3660, 4657, 4715, 3870, 0, 3732, 0, 3429, 4538, 4676, 3893, 0, 4593, 0, 3473, 4648, 4587, 
    4710, 0, 3922, 0, 4572, 0, 3649, 4646, 0, 3916, 0, 3499, 0, 3931, 3563, 0, 4778, 4773, 0, 3674, 3991, 0, 3725, 3466, 0, 0, 0, 4726, 0, 3822, 4629, 4548, 3965, 0, 4666, 4671, 
    3442, 0, 3627, 4786, 0, 3625, 3751, 3785, 0, 4650, 0, 0, 3767, 0, 0, 4563, 3604, 3701, 0, 3957, 0, 0, 0, 0, 0, 3749, 4549, 4571, 3804, 0, 3850, 0, 3583, 3826, 4746, 4613, 0, 
    4754, 3620, 3505, 4570, 4694, 4623, 3892, 3433, 0, 3791, 0, 4720, 3998, 3759, 0, 3474, 4578, 3561, 0, 4546, 0, 0, 3422, 0, 4588, 3695, 0, 3617, 4784, 0, 3780, 3401, 4511, 0, 
    0, 0, 3871, 3942, 4238, 0, 0, 4674, 4639, 4619, 3752, 4520, 0, 0, 4743, 3520, 3448, 3458, 0, 0, 0, 0, 4611, 4121, 3917, 4498, 4749, 3790, 0, 0, 3463, 0, 3467, 4698, 0, 4568, 
    3506, 0, 3829, 3783, 4655, 4718, 0, 3596, 4536, 3845, 4638, 0, 3761, 3912, 0, 4713, 3417, 3889, 4770, 0, 3911, 3535, 4742, 3755, 4734, 0, 0, 0, 0, 0, 0, 4685, 4630, 0, 3806, 
    3515, 3776, 0, 0, 4755, 4501, 4767, 4609, 3943, 0, 3679, 4577, 4707, 0, 3670, 0, 3894, 0, 3873, 0, 0, 0, 4688, 0, 0, 3852, 0, 4635, 0, 4017, 0, 0, 0, 4867, 0, 4158, 4216, 
    4240, 4414, 0, 4597, 4465, 4813, 4259, 4923, 0, 0, 4905, 4072, 4188, 4026, 4387, 4185, 0, 0, 0, 0, 4832, 4870, 0, 4400, 0, 4850, 4074, 4207, 0, 4636, 4872, 4176, 0, 4897, 0, 
    4586, 0, 4809, 0, 4433, 4876, 4273, 0, 0, 0, 0, 4904, 0, 0, 4374, 0, 4313, 4344, 4070, 4690, 4126, 4792, 4836, 0, 4916, 4918, 0, 0, 4805, 4151, 4840, 4333, 4192, 0, 4815, 0, 
    4424, 4920, 4358, 4345, 4286, 4129, 4782, 0, 0, 4471, 4371, 0, 0, 4028, 0, 4085, 0, 4226, 4532, 4281, 4379, 4925, 4106, 0, 0, 4277, 4130, 4860, 0, 4500, 0, 4816, 4858, 0, 0, 
    4892, 4848, 4044, 4806, 4018, 0, 4467, 4791, 4411, 0, 4353, 4900, 0, 4142, 4933, 4865, 4398, 4893, 0, 4885, 4360, 4089, 4769, 4091, 4095, 0, 4312, 4457, 4807, 0, 0, 4661, 
    4487, 4526, 0, 4435, 4397, 4894, 4787, 4686, 4824, 4909, 0, 4289, 4919, 4280, 4795, 4327, 0, 0, 0, 0, 4429, 0, 4266, 0, 0, 0, 4634, 4830, 4093, 4224, 0, 4316, 4186, 0, 4788, 
    0, 4317, 0, 0, 4396, 4903, 4274, 0, 4149, 4911, 4859, 0, 0, 0, 4818, 4456, 4642, 4913, 4482, 4851, 4551, 4692, 4691, 0, 4359, 0, 4119, 0, 4422, 0, 4168, 0, 4930, 0, 0, 0, 0, 
    4472, 4140, 0, 4282, 0, 0, 4440, 4052, 4267, 0, 0, 4430, 0, 4366, 0, 0, 0, 4864, 4232, 4309, 0, 0, 4879, 0, 0, 4801, 4038, 4449, 0, 0, 0, 4110, 4148, 0, 0, 4447, 4403, 0, 
    4891, 4352, 4808, 4819, 4415, 0, 0, 0, 4896, 4355, 4464, 4181, 4924, 0, 0, 0, 0, 4247, 0, 4033, 4878, 4209, 4466, 4264, 4625, 4443, 4161, 4035, 4299, 0, 0, 0, 4103, 4298, 
    4203, 4138, 0, 4574, 0, 4383, 4229, 4321, 4641, 4669, 0, 4880, 4610, 4553, 0, 0, 4649, 0, 0, 4926, 4847, 0, 4732, 4881, 0, 0, 4560, 4606, 4631, 4747, 4534, 0, 0, 0, 4502, 0, 
    4566, 4599, 4887, 4684, 4748, 0, 0, 0, 0, 4643, 4899, 0, 0, 0, 0, 4662, 0, 4517, 4914, 4854, 4940, 4554, 0, 0, 0, 4562, 0, 0, 0, 0, 0, 0, 4799, 4604, 0, 4522, 4689, 0, 4939, 
    4834, 0, 0, 4915, 4600, 4680, 4595, 0, 4901, 0, 4724, 4618, 4937, 4493, 0, 4936, 4518, 0, 4527, 0, 0, 4884, 4537, 4922, 4765, 4729, 4790, 4802, 4928, 4934, 4875, 4622, 4917, 
    4817, 0, 0, 0, 4745, 4603, 4620, 4640, 0, 4753, 4530, 0, 4825, 4614, 4862, 0, 4675, 4543, 4507, 4908, 0, 4906, 4644, 0, 4679, 0, 4687, 4833, 4857, 4556, 4886, 4557, 4647, 
    4569, 0, 4877, 4504, 4757, 4589, 4798, 0, 4882, 0, 4702, 0, 0, 4617, 4883, 0, 4869, 4866, 0, 4853, 4835, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 3, 0, 1, 39, 47, 29, 0, 0, 43, 0, 0, 0, 0, 0, 0, 62, 0, 56, 0, 35, 0, 0, 114, 105, 0, 155, 128, 79, 6, 0, 0, 0, 0, 134, 20, 0, 68, 122, 4, 0, 150, 0, 9, 127, 119, 72, 5, 0,
    108, 0, 87, 0, 0, 157, 143, 18, 74, 0, 146, 0, 0, 16, 0, 67, 0, 0, 64, 37, 0, 311, 0, 46, 171, 57, 313, 308, 262, 190, 28, 276, 201, 0, 332, 0, 243, 225, 51, 0, 0, 237, 280, 
    203, 179, 0, 283, 266, 260, 0, 246, 0, 0, 191, 0, 222, 24, 315, 228, 49, 289, 0, 0, 0, 189, 23, 245, 0, 0, 0, 45, 0, 234, 38, 0, 307, 223, 0, 44, 27, 0, 301, 288, 197, 0, 34,
    0, 0, 254, 0, 217, 0, 0, 200, 55, 169, 188, 59, 0, 0, 0, 41, 0, 0, 298, 0, 26, 0, 54, 261, 0, 259, 210, 215, 198, 0, 0, 232, 278, 0, 144, 336, 73, 450, 533, 356, 357, 0, 0, 
    0, 93, 0, 0, 381, 508, 0, 534, 0, 492, 145, 113, 78, 102, 597, 0, 0, 0, 574, 132, 163, 587, 142, 81, 0, 92, 570, 350, 0, 0, 0, 0, 161, 466, 0, 384, 0, 162, 418, 139, 0, 0, 
    590, 0, 104, 125, 355, 86, 482, 383, 107, 0, 0, 0, 166, 545, 121, 0, 349, 90, 564, 386, 0, 0, 0, 85, 521, 115, 99, 488, 0, 0, 0, 443, 453, 471, 137, 459, 558, 569, 0, 160, 
    97, 158, 77, 0, 0, 0, 96, 565, 515, 539, 0, 439, 572, 400, 603, 513, 80, 601, 167, 0, 91, 458, 0, 95, 0, 527, 0, 0, 131, 109, 0, 430, 0, 0, 584, 396, 377, 0, 153, 0, 0, 130, 
    494, 0, 595, 0, 0, 124, 76, 0, 392, 70, 0, 75, 0, 106, 429, 421, 582, 0, 0, 405, 550, 480, 460, 500, 591, 447, 543, 0, 0, 0, 83, 519, 0, 0, 170, 0, 647, 887, 0, 828, 0, 0, 0,
    677, 0, 0, 624, 236, 205, 869, 0, 744, 691, 224, 174, 175, 0, 0, 0, 904, 0, 849, 660, 706, 867, 0, 711, 0, 0, 0, 0, 787, 0, 0, 0, 296, 871, 609, 0, 182, 0, 227, 213, 685, 
    239, 0, 0, 645, 0, 0, 310, 823, 0, 0, 295, 713, 739, 0, 273, 975, 0, 0, 0, 321, 759, 756, 0, 0, 0, 0, 0, 945, 669, 736, 0, 864, 216, 816, 750, 317, 626, 0, 987, 0, 0, 0, 763,
    316, 291, 0, 701, 659, 641, 0, 915, 621, 667, 271, 812, 0, 0, 251, 0, 746, 0, 327, 808, 0, 172, 0, 656, 252, 627, 868, 0, 859, 281, 255, 324, 0, 862, 0, 0, 860, 211, 0, 0, 0,
    778, 253, 846, 0, 821, 0, 0, 738, 0, 937, 323, 0, 226, 838, 0, 0, 0, 0, 247, 891, 993, 0, 187, 0, 302, 960, 0, 0, 0, 922, 325, 0, 670, 929, 715, 892, 687, 835, 183, 888, 0, 
    0, 850, 275, 880, 268, 953, 840, 875, 333, 0, 244, 0, 634, 942, 673, 781, 285, 798, 0, 0, 726, 991, 173, 185, 976, 618, 791, 789, 269, 0, 0, 0, 328, 0, 233, 728, 923, 897, 0,
    322, 899, 747, 0, 761, 714, 886, 0, 256, 0, 919, 0, 0, 0, 238, 267, 932, 964, 629, 257, 204, 0, 272, 853, 196, 879, 0, 0, 0, 0, 0, 995, 318, 0, 294, 0, 972, 199, 776, 0, 220,
    326, 606, 792, 0, 304, 852, 192, 0, 0, 935, 277, 743, 274, 0, 0, 592, 0, 1216, 379, 1004, 0, 1101, 1011, 0, 0, 1251, 1040, 536, 1190, 1489, 437, 0, 1193, 348, 1370, 422, 454,
    1136, 568, 0, 1237, 0, 0, 523, 0, 0, 0, 0, 0, 0, 434, 0, 1013, 0, 389, 0, 338, 1133, 0, 1286, 0, 1421, 1179, 0, 0, 452, 0, 0, 433, 364, 0, 0, 1137, 0, 1196, 0, 438, 1141, 
    414, 502, 0, 0, 525, 0, 1335, 0, 345, 0, 1127, 0, 0, 0, 0, 1134, 385, 1494, 506, 1269, 998, 1510, 354, 1181, 1428, 1182, 1527, 0, 0, 1149, 0, 1005, 432, 0, 1508, 1228, 1462, 
    365, 1031, 1199, 0, 0, 368, 0, 397, 555, 504, 0, 0, 0, 1039, 0, 0, 0, 0, 1328, 1020, 531, 1205, 546, 0, 1384, 1293, 1537, 1169, 0, 0, 415, 0, 477, 398, 1258, 0, 1048, 602, 
    353, 0, 445, 552, 0, 0, 420, 1267, 0, 0, 1022, 1530, 407, 1184, 1195, 406, 1308, 554, 1430, 428, 1247, 0, 0, 0, 0, 1019, 0, 1061, 0, 1261, 1329, 1410, 588, 0, 470, 0, 0, 526,
    0, 0, 1006, 1289, 1068, 373, 1221, 538, 0, 537, 593, 0, 0, 1072, 0, 0, 528, 1017, 0, 1396, 1026, 0, 0, 0, 0, 0, 448, 1288, 0, 1266, 440, 0, 1455, 1154, 419, 0, 1256, 1191, 
    1350, 474, 0, 393, 0, 0, 0, 1183, 341, 0, 1142, 1057, 1177, 1271, 1066, 507, 0, 0, 483, 0, 517, 0, 1253, 1028, 1447, 0, 472, 1295, 1358, 363, 512, 0, 596, 573, 0, 1240, 1388,
    1272, 0, 457, 465, 1098, 462, 1055, 417, 0, 1305, 366, 455, 351, 1304, 378, 0, 1075, 0, 518, 0, 1450, 0, 575, 514, 1540, 0, 1323, 0, 1003, 556, 339, 509, 1379, 1429, 489, 
    505, 0, 0, 1122, 0, 548, 1501, 551, 0, 0, 1186, 0, 361, 0, 1041, 0, 1231, 1533, 0, 0, 0, 0, 1514, 436, 0, 0, 0, 560, 1325, 1454, 499, 547, 1477, 1080, 0, 1473, 1312, 503, 
    1465, 1062, 566, 0, 1525, 600, 0, 479, 0, 1056, 0, 1217, 524, 1546, 1270, 413, 1531, 0, 1542, 0, 0, 1459, 1438, 516, 1492, 0, 0, 0, 1038, 1437, 495, 1232, 0, 1058, 567, 1051,
    0, 1331, 0, 1484, 0, 0, 586, 1140, 0, 401, 535, 0, 1156, 1111, 0, 0, 1357, 0, 0, 0, 0, 424, 0, 1538, 1517, 532, 0, 490, 0, 581, 1037, 1009, 689, 1053, 2113, 0, 1515, 885, 
    610, 700, 784, 0, 1871, 997, 0, 613, 1369, 643, 2211, 0, 2229, 799, 0, 769, 725, 2105, 754, 0, 1608, 2141, 802, 1911, 843, 0, 0, 707, 1756, 2014, 0, 1892, 2242, 996, 958, 
    719, 617, 906, 1830, 1806, 2112, 1887, 0, 0, 742, 1809, 1645, 965, 0, 999, 0, 863, 939, 831, 963, 0, 0, 771, 931, 2022, 0, 1170, 834, 0, 786, 1674, 1798, 2119, 795, 1688, 
    1807, 873, 1858, 2081, 1785, 1656, 925, 0, 1771, 2188, 0, 1947, 1581, 2127, 2201, 0, 0, 1682, 1841, 1636, 1631, 0, 0, 2038, 861, 1970, 2005, 612, 0, 0, 0, 0, 0, 1912, 1679, 
    0, 1701, 979, 1584, 2227, 0, 0, 0, 0, 1977, 0, 1849, 1668, 895, 0, 0, 0, 0, 679, 2142, 2045, 2028, 0, 0, 648, 684, 0, 628, 663, 0, 0, 973, 668, 830, 2101, 0, 0, 0, 0, 2173, 
    698, 0, 2182, 0, 2199, 815, 0, 978, 1890, 1933, 0, 0, 0, 0, 1801, 0, 1777, 2187, 1711, 0, 733, 1065, 1910, 1725, 2010, 0, 1738, 0, 832, 2054, 653, 0, 692, 694, 827, 757, 0, 
    902, 1791, 0, 1706, 619, 819, 0, 623, 1940, 758, 665, 0, 0, 708, 0, 0, 1625, 2153, 0, 727, 1790, 0, 1731, 1498, 2175, 1920, 2126, 0, 1568, 2228, 608, 941, 1909, 1604, 1817, 
    788, 2159, 2195, 1722, 0, 2006, 0, 704, 1433, 0, 908, 961, 0, 2110, 0, 1800, 631, 2095, 0, 855, 0, 2029, 0, 2143, 1891, 0, 764, 0, 0, 2078, 616, 0, 842, 0, 0, 818, 0, 740, 0,
    0, 773, 1854, 1697, 1921, 0, 811, 751, 0, 688, 944, 833, 857, 2240, 2039, 1835, 1602, 0, 2219, 0, 0, 0, 1864, 1710, 0, 2124, 650, 2151, 809, 785, 1577, 0, 0, 731, 1842, 847, 
    2002, 1657, 0, 0, 0, 1488, 2013, 2162, 870, 866, 0, 0, 760, 0, 0, 1799, 928, 1702, 0, 0, 0, 1939, 0, 2244, 1957, 1950, 0, 883, 1813, 920, 0, 1839, 724, 774, 1951, 967, 1878, 
    0, 0, 675, 0, 0, 1992, 0, 1993, 0, 2056, 0, 0, 0, 1895, 1788, 2234, 1599, 820, 0, 0, 0, 1557, 1948, 0, 982, 848, 0, 2150, 1629, 0, 0, 0, 0, 2191, 0, 1739, 1012, 625, 1967, 0,
    1874, 1862, 0, 2094, 1637, 1776, 889, 0, 1959, 1886, 1606, 730, 1760, 0, 1675, 856, 0, 0, 0, 0, 1464, 0, 1899, 801, 0, 1614, 0, 0, 0, 0, 0, 2034, 0, 0, 0, 1850, 0, 775, 1663,
    2125, 1860, 1845, 1582, 0, 2241, 0, 0, 0, 652, 1744, 1859, 0, 1869, 0, 0, 693, 890, 762, 0, 2103, 1229, 0, 2109, 0, 959, 952, 1583, 0, 0, 1603, 1805, 1882, 0, 0, 844, 2059, 
    0, 877, 0, 1888, 0, 921, 814, 0, 0, 0, 951, 2145, 2021, 705, 2098, 1393, 930, 0, 0, 0, 2036, 1693, 0, 1968, 927, 0, 0, 0, 924, 0, 0, 0, 1652, 0, 2108, 969, 0, 0, 1935, 1301, 
    620, 1723, 2174, 954, 0, 686, 1562, 0, 0, 1209, 0, 0, 898, 0, 2166, 1713, 0, 0, 1995, 703, 0, 690, 0, 1769, 0, 914, 1002, 0, 990, 2048, 1686, 0, 0, 0, 0, 1757, 934, 0, 695, 
    0, 2023, 755, 946, 1784, 909, 0, 0, 2116, 732, 989, 1774, 881, 2134, 948, 0, 0, 0, 943, 0, 0, 1762, 0, 2007, 2185, 0, 0, 0, 1580, 1354, 0, 1643, 2515, 0, 1495, 0, 1780, 2531,
    0, 0, 1214, 1954, 0, 0, 2213, 1687, 2292, 0, 0, 1290, 2258, 0, 1556, 1086, 1415, 1439, 1112, 0, 1896, 2365, 0, 2571, 0, 2528, 2264, 0, 0, 2084, 0, 0, 0, 1349, 1639, 2664, 
    1276, 1442, 1219, 0, 1383, 2361, 1024, 0, 1661, 0, 2578, 2485, 1398, 2610, 0, 0, 1691, 0, 2408, 0, 0, 2307, 0, 1202, 0, 0, 2172, 1361, 1729, 1094, 1736, 2190, 0, 0, 1093, 
    1377, 2342, 1600, 0, 1708, 2506, 1559, 2491, 1050, 0, 0, 0, 2518, 2060, 0, 1481, 0, 0, 2359, 1079, 1297, 0, 0, 0, 1610, 2146, 1411, 0, 0, 2068, 2389, 1121, 0, 2582, 0, 1990, 
    2343, 1069, 1387, 2668, 2114, 2096, 1108, 2123, 2091, 1091, 0, 2120, 0, 1519, 1573, 1073, 0, 2047, 1618, 0, 1470, 0, 0, 0, 1263, 2085, 2179, 0, 1110, 1313, 0, 0, 2644, 1189, 
    2378, 1641, 2444, 1283, 1167, 2043, 1504, 1904, 2257, 0, 0, 0, 0, 1761, 0, 1224, 1490, 0, 1172, 1792, 0, 0, 1630, 2305, 1208, 0, 0, 2568, 0, 1632, 0, 1175, 1368, 0, 2376, 
    2569, 0, 1422, 2548, 0, 0, 0, 0, 2358, 1827, 0, 0, 0, 0, 1032, 1524, 0, 2607, 1385, 1720, 1549, 2381, 0, 1844, 1930, 0, 0, 1512, 2333, 1082, 0, 0, 1539, 0, 1378, 1165, 2657, 
    2636, 1564, 0, 0, 1822, 1532, 1078, 0, 0, 1347, 2417, 1206, 1187, 1726, 0, 0, 2218, 2659, 2208, 1070, 1311, 1236, 1163, 2483, 0, 0, 1443, 1043, 1074, 2480, 1049, 2233, 0, 0, 
    1324, 2341, 2352, 0, 1220, 1872, 0, 0, 2261, 1783, 0, 2280, 2663, 0, 1751, 1986, 2553, 1042, 2220, 0, 0, 0, 1275, 2265, 1902, 0, 1327, 0, 1092, 1294, 0, 1765, 1414, 2131, 0, 
    0, 1120, 1408, 2373, 0, 2609, 1262, 2222, 2476, 0, 1076, 1423, 1413, 2117, 1374, 0, 1282, 0, 0, 0, 1983, 1425, 0, 1008, 1818, 2042, 1373, 2111, 0, 0, 1332, 0, 0, 0, 1444, 
    2282, 2487, 2272, 1382, 1045, 1452, 0, 1157, 1245, 1035, 0, 0, 1346, 1586, 2401, 2072, 1395, 0, 0, 1837, 0, 1714, 1932, 2015, 0, 0, 1218, 1171, 1027, 1107, 0, 2598, 2624, 0, 
    0, 0, 0, 1211, 1264, 0, 0, 2501, 0, 0, 0, 2623, 2412, 1766, 2559, 1905, 1158, 0, 1487, 0, 0, 0, 1317, 1194, 1979, 2310, 0, 0, 0, 2439, 1085, 1355, 0, 1321, 1330, 2555, 2330, 
    1569, 0, 0, 1320, 0, 1381, 0, 0, 0, 0, 0, 0, 0, 1371, 1472, 2026, 1099, 0, 0, 2561, 0, 2426, 2411, 1118, 2521, 1941, 0, 0, 0, 1868, 0, 0, 1828, 0, 2380, 0, 1672, 2239, 1338, 
    1340, 0, 1507, 2577, 0, 0, 0, 0, 2570, 1296, 0, 0, 1100, 1226, 1551, 2140, 0, 1173, 2519, 2260, 1302, 1033, 1906, 0, 0, 0, 0, 0, 1461, 1063, 1529, 2375, 2086, 1969, 0, 1130, 
    1242, 2364, 0, 0, 2251, 1404, 0, 1469, 2544, 1097, 1274, 2428, 2440, 1873, 1712, 2673, 1129, 2319, 1690, 1518, 2296, 0, 2572, 2646, 2547, 1178, 0, 1342, 0, 0, 1448, 1650, 0, 
    0, 2586, 0, 0, 0, 0, 1666, 2295, 0, 2580, 1898, 2092, 2545, 0, 0, 0, 1250, 0, 0, 1077, 0, 0, 1595, 1698, 2025, 2481, 0, 0, 0, 1681, 2073, 0, 1376, 1238, 1678, 0, 1463, 0, 0, 
    1143, 0, 1432, 0, 1021, 0, 2551, 1483, 1435, 1234, 1875, 1044, 1000, 1677, 0, 1536, 1861, 2372, 1071, 1684, 2340, 2276, 1680, 1285, 1412, 1212, 1087, 2279, 2566, 0, 1846, 0, 
    2396, 1541, 0, 2658, 0, 0, 0, 2008, 1025, 1128, 1244, 0, 1460, 1662, 0, 2591, 2387, 1360, 1287, 2322, 1203, 0, 0, 2452, 0, 0, 1222, 0, 0, 1303, 0, 2594, 2507, 1503, 0, 0, 
    2423, 2386, 2662, 1628, 1148, 1491, 1210, 2633, 2419, 2309, 1699, 0, 2334, 1151, 0, 0, 1552, 0, 1166, 1083, 2478, 1633, 1366, 0, 0, 0, 1223, 2603, 2496, 2362, 1153, 0, 1088, 
    2589, 0, 2600, 0, 0, 0, 1797, 0, 0, 1014, 2238, 1572, 2400, 2432, 2429, 2249, 1795, 1278, 1831, 0, 1855, 0, 2232, 0, 0, 1113, 1215, 1016, 2436, 0, 2224, 1810, 1348, 0, 0, 0, 
    2212, 1991, 1273, 1417, 1036, 0, 1319, 0, 0, 3148, 0, 2217, 0, 2033, 0, 0, 0, 3370, 2829, 1715, 1578, 0, 2012, 1821, 0, 2311, 1592, 1836, 2734, 2669, 2981, 0, 3120, 0, 1885, 
    0, 2953, 0, 2122, 0, 3237, 2128, 1824, 2897, 1883, 0, 3354, 0, 0, 0, 0, 0, 2975, 3371, 1574, 2721, 2379, 2069, 2049, 0, 0, 0, 0, 3043, 3387, 0, 0, 1730, 0, 1623, 0, 2178, 
    1942, 2263, 0, 3255, 3137, 3036, 2384, 0, 0, 2046, 2467, 0, 2152, 2405, 0, 0, 0, 3092, 2845, 3113, 1953, 2810, 2682, 1770, 2181, 0, 0, 0, 2736, 0, 2121, 1814, 1638, 1673, 0, 
    0, 2718, 0, 2821, 0, 0, 0, 1815, 0, 2909, 0, 3230, 0, 1750, 1655, 0, 1607, 2198, 2921, 2030, 1587, 0, 0, 0, 0, 0, 3246, 2118, 1851, 2867, 2024, 1741, 2823, 1707, 2294, 1988, 
    1763, 3045, 0, 2316, 0, 2170, 2149, 0, 1667, 3367, 3343, 2818, 2676, 0, 0, 2133, 2680, 3077, 0, 2214, 1897, 2776, 0, 2954, 2323, 0, 3042, 1620, 2944, 0, 1976, 1929, 2988, 
    2852, 2679, 0, 1789, 3226, 2177, 2666, 3360, 3039, 2169, 0, 2523, 1975, 3038, 2040, 2216, 2989, 3194, 2215, 2684, 2702, 3295, 2230, 3061, 2564, 1946, 2041, 2466, 2885, 3272, 
    1709, 2685, 3278, 0, 3024, 2639, 2472, 0, 2156, 3220, 0, 0, 3245, 0, 3004, 3075, 0, 0, 0, 0, 0, 2552, 2441, 2320, 2990, 0, 3308, 0, 2450, 0, 0, 0, 1856, 3106, 2189, 2743, 
    1808, 2087, 3150, 1802, 3340, 1613, 0, 1884, 2985, 0, 0, 1644, 2902, 0, 0, 0, 2197, 2843, 2819, 2808, 0, 1924, 0, 0, 0, 0, 1642, 2165, 3381, 0, 3301, 2914, 0, 2840, 0, 1560, 
    0, 0, 1649, 2011, 0, 1978, 3322, 2425, 3021, 3361, 2942, 0, 1591, 0, 2956, 1565, 0, 3057, 0, 0, 0, 2667, 0, 0, 0, 3123, 0, 3257, 2037, 2074, 3179, 2053, 1745, 3333, 2974, 
    2107, 2465, 1829, 2759, 1952, 0, 3314, 3365, 1931, 0, 1973, 3373, 3018, 2438, 0, 2129, 0, 1734, 1742, 2001, 1589, 2051, 0, 2901, 0, 2630, 1996, 1612, 3207, 2071, 3049, 1670, 
    0, 2805, 0, 2063, 0, 0, 2202, 3116, 2148, 0, 0, 2164, 3144, 2617, 2926, 1914, 2778, 2204, 0, 0, 2196, 0, 2866, 0, 1759, 0, 1853, 1615, 0, 3298, 2963, 2863, 2688, 0, 2596, 0, 
    2905, 0, 2741, 0, 1928, 1915, 3262, 3388, 0, 0, 0, 2576, 0, 0, 2176, 0, 3216, 1779, 0, 3138, 2449, 2916, 2912, 2962, 3251, 1705, 3192, 2052, 0, 2999, 2924, 3310, 3000, 3225, 
    0, 2706, 3297, 2712, 1778, 2136, 1796, 2731, 3067, 2171, 1825, 1601, 2742, 2420, 2537, 1676, 2267, 0, 2804, 2800, 2044, 0, 0, 2393, 2802, 2766, 2415, 2397, 0, 2332, 2971, 
    2433, 2445, 3034, 3416, 2615, 3837, 3576, 3912, 3472, 0, 3066, 0, 3788, 0, 3725, 3311, 3533, 3493, 2434, 0, 0, 3293, 2654, 0, 2992, 3403, 3642, 0, 2656, 0, 3096, 3183, 0, 
    3419, 2346, 2757, 0, 2293, 3627, 0, 0, 0, 2969, 3101, 3040, 0, 0, 2660, 3523, 3664, 2266, 3880, 2338, 3658, 0, 3828, 0, 2621, 2665, 2479, 0, 0, 3488, 3185, 0, 3496, 0, 0, 
    3526, 0, 0, 0, 0, 2719, 0, 2554, 0, 0, 0, 3903, 0, 0, 2678, 0, 3756, 0, 0, 0, 2794, 3338, 3653, 0, 2402, 2913, 2599, 3056, 0, 3058, 0, 3771, 0, 0, 0, 3614, 3437, 3711, 3025, 
    4008, 0, 0, 2772, 3503, 3963, 2927, 2915, 0, 2672, 0, 2677, 0, 2671, 2584, 0, 2848, 2499, 0, 2331, 3570, 0, 3717, 3826, 3173, 0, 3520, 2392, 2498, 3751, 2348, 0, 2377, 3941, 
    0, 3801, 3511, 3973, 2256, 0, 3623, 3895, 0, 3782, 3122, 3182, 0, 3459, 3813, 2513, 3165, 0, 2497, 0, 2328, 0, 3128, 2807, 3734, 3879, 3425, 2414, 3518, 0, 0, 3651, 0, 3822, 
    0, 3919, 0, 0, 2614, 0, 3702, 2605, 2374, 3157, 0, 0, 0, 3966, 3341, 3171, 3898, 0, 3611, 0, 3484, 3610, 3718, 3151, 0, 2899, 2442, 0, 2903, 3090, 3572, 0, 0, 3697, 3805, 
    3166, 3896, 0, 2281, 0, 2884, 0, 2574, 2492, 2887, 0, 2619, 3312, 0, 0, 2354, 0, 3743, 2641, 2777, 2511, 2798, 2640, 3279, 0, 0, 3733, 2363, 0, 3861, 2649, 3579, 2597, 2797, 
    0, 0, 3730, 3426, 3541, 3418, 3947, 0, 0, 3083, 0, 3950, 3479, 3099, 2526, 0, 2409, 0, 0, 3892, 3339, 0, 0, 0, 3551, 2274, 2404, 3824, 2530, 3357, 0, 3817, 0, 3296, 2642, 
    2613, 3489, 3752, 3833, 3810, 0, 2726, 3117, 2683, 0, 3641, 2550, 2290, 3750, 3776, 0, 0, 3897, 2268, 3391, 3667, 0, 2488, 3849, 3716, 2413, 2430, 2468, 0, 2708, 3548, 3502, 
    0, 0, 3454, 0, 2648, 2651, 0, 0, 0, 2458, 3790, 0, 3081, 0, 3900, 3901, 0, 0, 3592, 3868, 3152, 3304, 3501, 2563, 3435, 0, 2524, 3558, 3775, 2448, 2790, 0, 0, 3991, 0, 3762, 
    3209, 0, 0, 2686, 3444, 2315, 3673, 2427, 2422, 2728, 0, 2407, 2301, 3603, 2382, 3590, 3064, 0, 2581, 3126, 3215, 3803, 3528, 0, 3398, 2779, 2533, 2781, 3450, 0, 2437, 3969, 
    0, 3047, 0, 2694, 2661, 3706, 0, 0, 0, 0, 3793, 0, 2459, 3944, 2398, 0, 3399, 3694, 3007, 3758, 2937, 0, 3676, 0, 0, 0, 0, 2888, 3119, 2327, 0, 0, 3140, 2714, 0, 3241, 2941, 
    3647, 2727, 0, 3315, 3224, 3266, 2477, 3644, 0, 3779, 0, 3723, 0, 2329, 0, 0, 2590, 2970, 3654, 3091, 2270, 3455, 2835, 2541, 3555, 3325, 3050, 0, 2847, 0, 0, 3500, 0, 3807, 
    0, 0, 3753, 2314, 2638, 3519, 3095, 3569, 3363, 3214, 2595, 0, 3616, 0, 2247, 0, 2482, 2882, 3015, 0, 0, 3167, 3816, 2868, 3889, 0, 3481, 0, 0, 0, 0, 2841, 2894, 3155, 0, 
    3517, 0, 2874, 3275, 2815, 0, 3201, 3428, 3600, 3848, 2546, 3940, 0, 2836, 2715, 0, 2747, 3281, 0, 0, 0, 3397, 0, 2645, 0, 2431, 0, 0, 3780, 0, 3575, 0, 3175, 3557, 0, 3461, 
    3806, 0, 2579, 3708, 3031, 3564, 0, 0, 3438, 3143, 3051, 2635, 3846, 3914, 3737, 2453, 0, 0, 0, 3104, 2652, 2418, 0, 0, 0, 2356, 0, 3366, 3514, 0, 0, 0, 2278, 0, 3524, 3917, 
    3098, 0, 3867, 3553, 2456, 2371, 0, 3362, 3448, 0, 2643, 0, 0, 0, 2313, 0, 2543, 0, 0, 0, 0, 2625, 3665, 0, 3722, 3105, 3273, 0, 3981, 3781, 3487, 2443, 3267, 3712, 3172, 
    3839, 3727, 2446, 2917, 0, 3186, 3827, 3856, 3327, 0, 3294, 0, 0, 3784, 0, 3434, 3798, 2705, 3286, 2435, 2961, 2655, 2612, 0, 3431, 2510, 3394, 3789, 3016, 3608, 3589, 3632, 
    2470, 3482, 2650, 2699, 2906, 3684, 2557, 3103, 0, 0, 3804, 0, 0, 3656, 2522, 0, 0, 3125, 3685, 3284, 3599, 3683, 3469, 3332, 3331, 2549, 0, 3561, 0, 0, 2773, 2948, 2484, 
    2873, 3976, 2391, 0, 3554, 0, 3982, 0, 0, 0, 0, 3890, 3635, 2284, 3877, 3888, 2957, 3954, 3724, 2421, 2525, 3248, 3142, 3761, 2558, 3232, 2390, 0, 0, 2255, 2291, 0, 2562, 
    3908, 3485, 0, 0, 0, 3713, 0, 2508, 3559, 0, 0, 0, 0, 2302, 2626, 0, 3939, 2982, 0, 0, 3302, 0, 0, 3190, 3055, 3079, 4183, 0, 0, 2709, 4019, 4279, 0, 4283, 0, 4168, 0, 0, 0, 
    0, 0, 4289, 2687, 0, 2933, 2717, 4245, 4235, 0, 0, 0, 2851, 2931, 0, 3176, 4012, 0, 3300, 4087, 0, 3291, 3019, 4105, 2788, 3213, 4144, 4084, 0, 4318, 4220, 3035, 0, 0, 3474, 
    3249, 4384, 3059, 0, 3728, 0, 2997, 3121, 4179, 0, 4406, 2838, 3997, 3204, 0, 4064, 3957, 0, 4305, 4421, 3622, 3330, 4347, 0, 2692, 0, 3447, 0, 4050, 4366, 4280, 2940, 4253, 
    3160, 3309, 4020, 2879, 3375, 0, 3271, 2746, 2964, 4137, 0, 3698, 2701, 4386, 0, 2749, 4412, 4082, 3509, 3131, 3017, 2994, 2795, 4194, 4357, 0, 0, 0, 3499, 4483, 2827, 0, 
    3742, 3233, 0, 0, 3169, 2853, 3139, 2817, 0, 4051, 2732, 3239, 4081, 2752, 0, 3053, 0, 0, 0, 0, 2700, 0, 4021, 3987, 0, 4353, 4306, 4102, 2932, 0, 0, 0, 0, 0, 0, 2993, 0, 0, 
    2952, 0, 3244, 3345, 3124, 4411, 3202, 3022, 3382, 4286, 3335, 4155, 4296, 3210, 0, 0, 4325, 0, 3141, 2811, 0, 2889, 0, 0, 3199, 2690, 0, 0, 2925, 4032, 0, 0, 4350, 4467, 
    4234, 4242, 4381, 4057, 3306, 3046, 0, 3013, 4080, 0, 4182, 0, 4225, 0, 3328, 3177, 4038, 0, 3044, 4334, 4185, 0, 4422, 3305, 0, 2880, 2877, 4274, 0, 2787, 4268, 3146, 0, 
    4365, 0, 4356, 4396, 3468, 2831, 0, 0, 0, 2722, 4132, 0, 0, 0, 3307, 4342, 4037, 3353, 0, 0, 4251, 4223, 4025, 2973, 2710, 0, 3107, 0, 0, 3100, 0, 0, 0, 2856, 0, 2774, 3118, 
    0, 3321, 0, 2737, 0, 0, 0, 0, 0, 2733, 3263, 0, 2983, 4262, 4071, 4474, 0, 0, 3037, 4301, 0, 3085, 0, 0, 0, 4469, 0, 4065, 3329, 3313, 3326, 0, 4371, 4294, 0, 0, 0, 4139, 
    4135, 3080, 4380, 0, 2892, 3492, 0, 4423, 0, 2865, 0, 0, 4133, 3068, 0, 3208, 0, 4264, 2789, 3274, 3379, 0, 0, 2987, 2813, 2881, 0, 0, 4186, 3265, 3111, 3359, 2698, 0, 3277, 
    3452, 0, 2930, 4073, 0, 2920, 2849, 0, 0, 3219, 0, 4212, 4308, 4479, 3513, 2911, 0, 4016, 0, 0, 0, 4343, 2976, 2820, 2965, 3136, 4076, 4448, 2768, 0, 3082, 4368, 4309, 3364, 
    3030, 0, 4426, 0, 0, 4330, 4269, 4255, 0, 2783, 4316, 0, 4252, 3023, 2977, 0, 4147, 3109, 3197, 3270, 2834, 4390, 3289, 0, 0, 4265, 2696, 3303, 3005, 0, 0, 3073, 4425, 0, 0, 
    4238, 3292, 0, 0, 2826, 0, 3052, 3318, 2893, 3205, 3133, 0, 4158, 2967, 0, 4126, 2839, 4088, 4115, 3156, 2959, 4373, 4216, 0, 0, 2858, 0, 2955, 0, 2814, 3282, 2739, 0, 4344, 
    0, 4227, 2966, 0, 0, 0, 2689, 4336, 3276, 0, 0, 0, 4215, 0, 4434, 3217, 4108, 3178, 2986, 4348, 0, 4485, 0, 4427, 4049, 3283, 0, 0, 4473, 0, 2923, 4146, 4341, 4131, 0, 0, 
    3243, 3014, 4420, 0, 4391, 0, 4478, 0, 0, 4317, 3355, 0, 2850, 2735, 4249, 4282, 0, 0, 0, 0, 4374, 3356, 3158, 3352, 0, 2947, 0, 4476, 2832, 2895, 2980, 2875, 4417, 3009, 
    3010, 0, 2763, 0, 0, 0, 0, 3374, 4364, 0, 4445, 2691, 4379, 3218, 4043, 0, 3240, 4094, 2860, 4443, 0, 4134, 0, 0, 4376, 4233, 4313, 0, 0, 4024, 0, 4034, 0, 4048, 0, 4123, 
    4224, 0, 3390, 3180, 2824, 4392, 4408, 3076, 4388, 0, 2934, 4062, 0, 2939, 0, 4432, 0, 3358, 4328, 4195, 3464, 0, 0, 0, 4332, 0, 2796, 4287, 4271, 2872, 0, 4410, 3062, 4056, 
    0, 4141, 2828, 4450, 4099, 3342, 0, 0, 4111, 4465, 3269, 3347, 0, 0, 0, 4354, 3536, 0, 0, 4054, 3028, 4398, 0, 0, 0, 0, 3460, 4367, 0, 4176, 4213, 0, 0, 0, 0, 0, 4017, 2791, 
    4250, 4093, 0, 3429, 4470, 4629, 4665, 3745, 4007, 4607, 3404, 3483, 3535, 0, 4687, 3930, 3640, 4510, 0, 0, 4681, 0, 0, 3580, 0, 3932, 4772, 4658, 3634, 3601, 4504, 0, 0, 
    4623, 3915, 4605, 4502, 4711, 4682, 3934, 3855, 3476, 3522, 4714, 0, 3990, 0, 3970, 3588, 0, 4622, 0, 0, 3948, 0, 3463, 3682, 4784, 4500, 4575, 0, 0, 3669, 0, 3731, 0, 4581, 
    3754, 4526, 0, 4513, 3593, 3525, 3498, 4673, 3440, 0, 0, 3432, 3814, 0, 4787, 0, 4536, 4010, 3918, 4703, 0, 0, 0, 3975, 0, 4782, 3540, 0, 0, 3436, 0, 0, 3847, 0, 4738, 3979, 
    0, 0, 4482, 3815, 0, 0, 0, 0, 4290, 0, 0, 3936, 4499, 0, 3812, 4625, 4764, 0, 0, 3864, 3628, 3705, 3922, 3693, 0, 3490, 4632, 3692, 4708, 3972, 0, 0, 3439, 0, 3862, 3778, 
    4739, 0, 0, 0, 4653, 0, 4730, 3562, 0, 0, 3809, 0, 4531, 0, 0, 4537, 4488, 0, 4616, 0, 3409, 4746, 0, 4599, 0, 4587, 0, 4582, 4000, 0, 4675, 3456, 0, 0, 3595, 3400, 4743, 
    3605, 3721, 0, 0, 0, 4634, 0, 0, 0, 3504, 3956, 0, 0, 4670, 0, 4724, 4719, 4596, 0, 4558, 0, 0, 0, 0, 0, 0, 4631, 3739, 4001, 4517, 3843, 3819, 0, 4519, 0, 3443, 0, 4514, 
    3639, 3937, 3597, 4585, 3832, 0, 0, 0, 4716, 0, 3926, 3585, 3421, 4492, 0, 3797, 0, 4497, 0, 3586, 4742, 0, 3420, 0, 4762, 4598, 3881, 4009, 3638, 3774, 3480, 4728, 3769, 0, 
    0, 0, 4503, 4704, 4647, 3668, 0, 3710, 3787, 4712, 0, 3615, 3768, 4727, 3965, 0, 0, 3612, 4539, 4669, 0, 4543, 3405, 3478, 0, 3882, 3407, 0, 0, 3560, 3964, 4331, 3415, 4120, 
    4699, 0, 0, 3688, 4535, 3563, 4650, 4778, 4773, 0, 3674, 0, 4589, 0, 3466, 3539, 0, 3740, 3760, 0, 0, 0, 3927, 0, 0, 3772, 3876, 3442, 0, 0, 4786, 4696, 4740, 0, 3567, 0, 0, 
    3955, 0, 3767, 4288, 3961, 4601, 3604, 4760, 3838, 0, 0, 0, 0, 3863, 3633, 3749, 3830, 4571, 0, 3470, 3850, 4691, 3583, 0, 0, 3538, 3986, 4754, 3620, 3505, 0, 0, 0, 0, 4717, 
    0, 3909, 3618, 3477, 3998, 3759, 4566, 0, 3687, 0, 3818, 3887, 0, 3925, 4723, 4551, 3913, 3695, 3587, 4612, 0, 3449, 0, 3494, 0, 3945, 0, 3783, 3871, 3942, 0, 4511, 4642, 
    3621, 4639, 3992, 0, 4520, 0, 4678, 0, 0, 0, 3458, 0, 3943, 4509, 3968, 3556, 3497, 0, 4498, 4749, 0, 3899, 4729, 0, 3869, 3467, 3607, 3700, 4568, 3794, 3764, 3854, 0, 0, 
    4718, 0, 3952, 0, 3845, 0, 0, 0, 0, 4523, 0, 4621, 0, 3920, 4530, 3911, 0, 0, 3755, 4734, 3974, 4564, 4507, 0, 4644, 0, 0, 0, 4767, 0, 4567, 0, 0, 4626, 4755, 3980, 0, 3584, 
    0, 3680, 4013, 4577, 0, 3859, 3670, 0, 3894, 4707, 3873, 3741, 0, 0, 4114, 3510, 4713, 3852, 0, 0, 4164, 0, 4900, 0, 4236, 4867, 0, 0, 0, 4240, 4414, 4124, 4067, 0, 4045, 
    4259, 4039, 0, 4785, 4452, 4927, 4409, 4026, 4394, 0, 4079, 4222, 4884, 4725, 4214, 0, 4218, 4400, 4914, 4850, 4439, 4752, 0, 4077, 4872, 0, 0, 4444, 4160, 4902, 4561, 0, 
    4295, 4092, 4163, 4814, 4275, 4550, 0, 0, 4278, 4765, 0, 0, 0, 0, 0, 4540, 4378, 0, 4792, 4836, 4894, 0, 0, 4204, 0, 4805, 4533, 0, 0, 4451, 0, 4369, 4460, 4424, 0, 4821, 
    4345, 0, 4852, 0, 4068, 0, 4471, 0, 4624, 4630, 4075, 4175, 4822, 4870, 4226, 0, 4173, 0, 4303, 4796, 4694, 4915, 4812, 4845, 0, 4202, 0, 4248, 4171, 4858, 4333, 0, 0, 0, 
    4044, 0, 4018, 0, 0, 0, 0, 4382, 0, 0, 4928, 4166, 4933, 0, 0, 0, 4441, 4059, 4042, 4579, 4127, 4463, 0, 0, 4014, 4580, 4211, 4138, 4854, 4190, 4890, 0, 0, 4828, 4397, 0, 0, 
    4395, 4824, 4454, 4924, 0, 4261, 0, 0, 4297, 0, 4825, 4152, 4802, 4838, 4806, 0, 4036, 0, 0, 0, 0, 0, 0, 4015, 0, 0, 4851, 4276, 4198, 0, 4869, 4083, 0, 4178, 0, 4835, 4402, 
    0, 0, 4029, 4047, 4790, 0, 4775, 0, 4023, 0, 0, 0, 4349, 0, 4860, 4591, 0, 4322, 0, 0, 4291, 0, 0, 0, 4095, 4260, 4893, 0, 4477, 4140, 0, 0, 4046, 4266, 4484, 4052, 4843, 
    4231, 4362, 4430, 4201, 0, 0, 0, 4377, 4200, 4516, 0, 4270, 4254, 4418, 4154, 0, 0, 0, 4449, 4886, 4799, 4918, 4110, 4148, 4323, 0, 4243, 4184, 4766, 0, 4169, 4808, 0, 4415, 
    4795, 0, 4524, 0, 4355, 4464, 4856, 0, 4791, 4896, 4335, 4887, 4247, 4908, 4128, 4544, 4744, 4458, 0, 0, 0, 4797, 4035, 4299, 0, 4685, 0, 4874, 4298, 4846, 0, 4853, 4101, 0, 
    4066, 4506, 4321, 4090, 0, 0, 4683, 4758, 4553, 0, 4926, 4750, 4590, 4771, 0, 4736, 0, 4899, 4654, 0, 0, 4560, 4656, 0, 4747, 4873, 0, 0, 4593, 0, 4538, 0, 0, 0, 4912, 4941, 
    0, 4570, 4583, 4916, 4643, 4652, 0, 0, 4638, 4930, 4871, 0, 0, 0, 0, 4677, 4554, 0, 4655, 4901, 4942, 0, 0, 4715, 0, 4594, 4779, 4911, 4947, 4922, 4522, 4668, 4573, 4781, 
    4633, 0, 4756, 0, 4600, 4868, 4693, 0, 0, 0, 0, 4921, 4937, 4493, 4859, 4672, 4584, 4830, 4527, 4809, 4777, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4515, 0, 4735, 4761, 0, 0, 4635, 4935, 
    4895, 4705, 4555, 4892, 4759, 0, 0, 4801, 4490, 4839, 4532, 0, 0, 0, 0, 4920, 4763, 0, 0, 4847, 4818, 0, 4521, 4592, 4823, 0, 4737, 0, 4907, 4865, 4849, 0, 4645, 0, 4794, 
    4508, 4615, 0, 4829, 0, 0, 4617, 4944, 4891, 0, 4866, 0, 0, 0, 4819, 4840, 0, 4934, 0, 0, 4848, 0, 0, 0 ],
    [ 0, 0, 65, 39, 52, 0, 57, 38, 0, 24, 0, 26, 0, 37, 51, 62, 0, 0, 54, 0, 41, 35, 0, 10, 70, 12, 0, 79, 118, 162, 160, 0, 0, 0, 22, 127, 14, 8, 4, 0, 21, 139, 147, 0, 120, 72,
    0, 93, 0, 125, 15, 5, 0, 19, 143, 129, 7, 107, 148, 167, 85, 16, 0, 0, 3, 99, 176, 0, 274, 25, 216, 46, 0, 0, 263, 0, 262, 190, 28, 0, 201, 0, 299, 255, 61, 0, 0, 204, 233, 
    0, 0, 0, 48, 0, 306, 0, 0, 226, 66, 304, 261, 0, 0, 0, 0, 293, 58, 319, 212, 238, 182, 0, 189, 177, 245, 276, 0, 29, 0, 45, 234, 0, 0, 0, 50, 211, 36, 297, 56, 0, 0, 0, 0, 
    229, 175, 0, 254, 252, 42, 0, 316, 0, 55, 0, 188, 0, 43, 59, 0, 0, 0, 174, 0, 333, 0, 0, 0, 0, 0, 31, 265, 30, 249, 291, 324, 232, 60, 0, 382, 380, 412, 450, 533, 152, 135, 
    67, 114, 0, 0, 364, 0, 111, 476, 0, 0, 349, 0, 145, 113, 78, 344, 597, 0, 345, 0, 574, 563, 0, 0, 426, 81, 472, 340, 88, 0, 477, 0, 0, 505, 0, 126, 109, 388, 341, 0, 71, 0, 
    586, 0, 590, 0, 395, 0, 0, 343, 98, 0, 0, 134, 0, 0, 166, 89, 121, 596, 0, 510, 110, 467, 440, 0, 0, 0, 0, 115, 0, 0, 0, 163, 534, 0, 138, 529, 137, 84, 0, 0, 552, 0, 431, 
    101, 77, 75, 355, 161, 549, 0, 352, 456, 433, 439, 577, 0, 69, 0, 116, 0, 0, 428, 408, 0, 448, 0, 509, 0, 365, 0, 444, 0, 419, 164, 0, 106, 0, 0, 377, 128, 423, 83, 536, 372,
    0, 361, 100, 524, 95, 416, 520, 0, 392, 0, 537, 0, 452, 0, 141, 421, 582, 108, 0, 0, 0, 0, 165, 500, 0, 0, 540, 445, 0, 0, 0, 154, 0, 0, 0, 0, 0, 887, 203, 214, 0, 225, 191, 
    194, 0, 0, 0, 186, 636, 0, 268, 0, 0, 264, 0, 0, 889, 969, 0, 303, 861, 0, 180, 286, 0, 648, 926, 875, 0, 0, 301, 0, 842, 930, 641, 296, 806, 0, 170, 0, 169, 813, 0, 0, 0, 
    694, 213, 734, 689, 0, 310, 0, 0, 222, 605, 713, 0, 0, 994, 975, 0, 976, 608, 845, 0, 0, 280, 832, 995, 0, 171, 810, 974, 0, 307, 864, 0, 290, 750, 317, 626, 298, 0, 908, 
    200, 787, 279, 0, 0, 260, 701, 270, 0, 0, 0, 0, 667, 271, 240, 775, 0, 910, 288, 329, 786, 971, 282, 771, 172, 990, 314, 0, 627, 0, 269, 859, 900, 0, 0, 946, 0, 0, 705, 860, 
    0, 239, 0, 755, 0, 0, 202, 924, 821, 0, 183, 206, 617, 0, 676, 789, 0, 803, 0, 788, 843, 798, 662, 891, 993, 931, 936, 0, 661, 837, 0, 801, 880, 0, 325, 665, 876, 0, 865, 
    209, 687, 0, 0, 284, 237, 0, 0, 854, 0, 0, 953, 840, 0, 0, 308, 664, 0, 0, 305, 0, 0, 683, 0, 253, 0, 726, 991, 173, 250, 0, 300, 312, 0, 0, 328, 725, 0, 0, 954, 0, 0, 646, 
    0, 266, 884, 980, 258, 0, 0, 0, 0, 0, 765, 652, 0, 827, 0, 197, 0, 917, 0, 964, 903, 681, 0, 0, 0, 853, 196, 0, 0, 272, 0, 895, 663, 0, 318, 760, 839, 847, 218, 966, 776, 0, 
    220, 985, 0, 792, 785, 0, 235, 192, 0, 890, 611, 874, 0, 0, 1433, 396, 1052, 1488, 404, 1451, 0, 600, 0, 1011, 1013, 1487, 0, 478, 0, 1310, 0, 1314, 0, 1420, 1029, 0, 422, 
    454, 0, 0, 1395, 0, 0, 0, 1018, 1393, 350, 1324, 1349, 0, 1330, 376, 1470, 0, 1469, 0, 547, 1067, 367, 1038, 0, 0, 559, 0, 1273, 1242, 0, 0, 1340, 0, 0, 494, 488, 580, 521, 
    501, 0, 438, 0, 0, 0, 1008, 1361, 1284, 1443, 0, 480, 0, 0, 0, 1206, 569, 1290, 527, 1081, 1307, 0, 506, 0, 390, 0, 1299, 0, 1104, 387, 0, 0, 999, 1149, 0, 1096, 432, 1412, 
    0, 1109, 464, 0, 1281, 0, 1071, 1166, 0, 0, 397, 1509, 0, 0, 0, 1086, 739, 0, 0, 0, 1532, 0, 541, 531, 1205, 1426, 0, 1188, 1293, 1537, 0, 389, 0, 1265, 0, 0, 719, 0, 1091, 
    0, 1180, 1476, 1524, 0, 0, 0, 0, 420, 0, 1170, 1312, 0, 469, 1152, 0, 0, 1493, 583, 1126, 0, 0, 1247, 558, 1539, 1209, 1220, 1019, 1275, 449, 0, 0, 1329, 441, 588, 0, 1060, 
    1048, 1141, 1344, 1346, 1087, 0, 594, 446, 427, 485, 481, 0, 0, 593, 0, 1448, 1072, 1278, 1158, 487, 0, 0, 497, 1318, 483, 1267, 1073, 378, 1167, 0, 1288, 413, 0, 0, 383, 0, 
    1235, 0, 1069, 1309, 0, 0, 474, 0, 1138, 0, 1094, 0, 561, 0, 0, 0, 1365, 409, 1271, 0, 1479, 1261, 495, 0, 584, 517, 0, 374, 486, 0, 405, 0, 585, 1358, 1431, 1400, 0, 0, 573,
    513, 0, 0, 1272, 1173, 457, 465, 362, 1535, 0, 417, 504, 1168, 1336, 1467, 1521, 1474, 0, 1264, 0, 601, 369, 502, 1450, 1178, 1364, 498, 0, 0, 0, 550, 0, 1023, 339, 0, 358, 
    599, 489, 0, 1202, 1025, 579, 0, 1298, 0, 0, 458, 1447, 0, 568, 0, 1042, 0, 1519, 425, 0, 443, 1381, 0, 0, 1514, 1159, 0, 565, 1237, 1392, 1548, 1466, 1174, 0, 473, 1080, 
    368, 0, 0, 1406, 375, 491, 1241, 0, 0, 0, 492, 1200, 1263, 1056, 0, 1217, 0, 1546, 1270, 0, 461, 1286, 1542, 0, 1452, 1459, 0, 516, 544, 1107, 1332, 0, 0, 1437, 0, 1232, 0, 
    1058, 567, 0, 587, 1331, 1328, 359, 0, 447, 0, 1343, 414, 401, 403, 1251, 0, 0, 551, 1266, 0, 0, 1194, 591, 1101, 1124, 0, 1471, 451, 532, 1236, 490, 400, 410, 0, 1333, 0, 
    697, 2113, 2111, 1145, 1596, 2020, 0, 1767, 0, 671, 0, 1111, 613, 1405, 614, 0, 1885, 2229, 1598, 634, 769, 0, 2105, 2032, 886, 0, 894, 0, 0, 0, 624, 0, 0, 0, 2014, 2218, 
    2237, 0, 2163, 649, 1409, 0, 2180, 905, 1806, 0, 0, 1932, 1639, 779, 1960, 1567, 1913, 606, 0, 0, 2235, 939, 0, 963, 1701, 778, 0, 0, 0, 1906, 0, 1721, 647, 0, 817, 1879, 
    709, 795, 805, 1807, 1621, 0, 0, 0, 0, 925, 684, 2139, 0, 2039, 1947, 718, 783, 2017, 0, 1778, 741, 1508, 1636, 825, 1911, 700, 0, 0, 0, 0, 986, 0, 0, 693, 2224, 1560, 955, 
    0, 704, 0, 1010, 2057, 2099, 2242, 1973, 0, 1415, 0, 1715, 0, 0, 0, 2120, 987, 0, 761, 1689, 2142, 0, 0, 0, 1931, 0, 0, 1156, 1985, 0, 823, 0, 0, 780, 1758, 2101, 2002, 1002,
    0, 0, 0, 698, 2053, 0, 756, 2203, 0, 1914, 1135, 0, 797, 915, 2128, 0, 1574, 0, 2121, 1777, 710, 807, 866, 1619, 752, 1910, 1725, 858, 922, 1738, 0, 0, 878, 1622, 743, 2003, 
    0, 0, 1901, 0, 2050, 1791, 730, 2102, 0, 2077, 0, 0, 984, 1198, 0, 1649, 1195, 1794, 937, 1952, 893, 2153, 1874, 727, 680, 1601, 1731, 767, 0, 0, 2126, 0, 0, 0, 0, 941, 1909,
    1604, 768, 0, 0, 2195, 1722, 0, 1804, 0, 0, 0, 0, 0, 961, 2041, 2110, 815, 992, 918, 2095, 2107, 1616, 932, 655, 2013, 2143, 0, 1608, 764, 0, 0, 2078, 977, 0, 0, 1565, 0, 0, 
    1884, 1894, 1439, 1662, 836, 1893, 938, 872, 736, 981, 804, 0, 1669, 944, 833, 857, 654, 0, 770, 1602, 0, 796, 2171, 1578, 707, 0, 0, 673, 0, 947, 1918, 809, 0, 682, 2165, 
    2048, 731, 1737, 0, 0, 0, 897, 691, 2060, 0, 0, 2162, 0, 0, 0, 685, 0, 818, 619, 0, 753, 1702, 621, 0, 1855, 0, 802, 0, 1957, 2155, 0, 1754, 637, 0, 0, 0, 968, 774, 640, 967,
    956, 997, 1904, 1916, 867, 1761, 0, 1699, 658, 1810, 0, 973, 781, 0, 782, 0, 0, 638, 2207, 0, 0, 0, 0, 0, 0, 1982, 848, 2244, 1635, 672, 0, 2228, 879, 831, 0, 0, 1694, 0, 
    2106, 0, 2176, 0, 1862, 0, 0, 0, 2080, 0, 0, 911, 1886, 1576, 0, 0, 2087, 0, 1852, 1587, 1853, 0, 919, 635, 1680, 630, 0, 0, 0, 0, 850, 1668, 0, 1763, 2034, 1012, 929, 0, 0, 
    1039, 0, 1665, 702, 1860, 1845, 1117, 0, 2241, 0, 2182, 623, 0, 0, 1859, 0, 0, 728, 0, 0, 0, 2066, 849, 2103, 604, 0, 2109, 1613, 959, 2167, 1259, 0, 0, 1773, 674, 1820, 0, 
    1780, 901, 794, 1681, 877, 609, 950, 2098, 0, 1782, 0, 1953, 1656, 951, 0, 0, 0, 0, 0, 0, 921, 868, 1687, 644, 642, 989, 0, 1475, 870, 1473, 744, 0, 0, 835, 0, 1652, 2175, 
    1865, 0, 1930, 0, 615, 607, 1936, 1925, 0, 0, 759, 1877, 1562, 1954, 1705, 0, 1741, 0, 2035, 2117, 2166, 1651, 0, 2217, 0, 1092, 714, 1724, 0, 0, 1736, 914, 0, 0, 0, 0, 907, 
    2214, 869, 1924, 1745, 745, 1857, 1788, 1997, 2063, 0, 0, 0, 723, 1775, 0, 862, 0, 732, 0, 766, 1597, 2134, 948, 1630, 0, 1742, 943, 0, 920, 0, 0, 1743, 1980, 1846, 1698, 
    2092, 1753, 2336, 0, 0, 1106, 2409, 1495, 1765, 0, 1254, 0, 1050, 1905, 0, 2545, 2430, 0, 0, 1162, 0, 1383, 0, 1280, 1869, 0, 0, 2220, 1678, 0, 0, 2079, 1389, 1792, 2571, 
    2174, 2528, 2264, 0, 0, 1956, 1003, 1540, 1017, 0, 0, 1207, 1276, 0, 1219, 1797, 0, 0, 1246, 1983, 2090, 2579, 0, 1436, 2534, 0, 1240, 1841, 2236, 1169, 2408, 1075, 1179, 
    2307, 2665, 0, 1828, 0, 0, 0, 1543, 0, 0, 2206, 0, 1360, 1093, 2463, 0, 1047, 0, 0, 0, 2147, 2495, 0, 0, 0, 0, 1197, 1675, 1504, 1481, 2581, 2255, 2359, 1458, 2321, 0, 2022, 
    0, 0, 1260, 0, 0, 1411, 2471, 2389, 1401, 1269, 0, 2398, 1764, 0, 0, 1650, 0, 0, 1583, 2324, 1394, 1449, 0, 1967, 0, 0, 0, 1468, 0, 1127, 0, 0, 0, 0, 1368, 0, 0, 0, 1554, 
    1339, 0, 1059, 1313, 2045, 0, 1497, 0, 0, 1903, 0, 1803, 0, 1847, 0, 0, 1119, 2278, 1977, 0, 2595, 0, 1066, 1224, 0, 1510, 1172, 0, 0, 1898, 0, 2305, 1208, 1969, 0, 0, 2533, 
    1513, 1294, 1175, 0, 0, 1499, 1545, 1551, 2115, 1523, 2434, 2477, 0, 1850, 2358, 0, 0, 1556, 1323, 2028, 1984, 0, 1142, 0, 2277, 1337, 2286, 1403, 1672, 1563, 2159, 1006, 0, 
    1870, 2618, 0, 2025, 1442, 0, 1533, 0, 1165, 1090, 2636, 1446, 2668, 1455, 1902, 0, 1786, 1785, 0, 1526, 0, 0, 1187, 1588, 2081, 1199, 0, 2344, 1605, 0, 2253, 0, 2388, 0, 
    1710, 1226, 0, 1043, 1074, 2509, 0, 1341, 2425, 2483, 0, 0, 2352, 2431, 0, 0, 0, 1444, 2261, 2192, 0, 0, 0, 0, 2027, 1626, 2553, 0, 0, 2042, 2413, 0, 0, 0, 0, 2329, 2602, 
    1991, 1617, 0, 0, 0, 1414, 1553, 1712, 0, 2587, 1749, 0, 1388, 1390, 0, 1316, 2476, 1525, 2424, 1423, 1413, 0, 1374, 2543, 2368, 1483, 2114, 0, 0, 1579, 1769, 0, 1961, 0, 
    1204, 0, 1939, 1494, 0, 1070, 2641, 0, 0, 0, 1257, 1015, 1382, 1998, 0, 2499, 2504, 2416, 0, 1262, 1258, 0, 0, 0, 1728, 0, 2482, 1184, 1783, 1708, 1334, 1568, 1064, 0, 2626, 
    1218, 1171, 1095, 0, 1051, 1155, 0, 1335, 2021, 1287, 0, 1966, 0, 2291, 2452, 1522, 1490, 0, 0, 2623, 0, 1485, 1132, 1046, 0, 2116, 0, 1489, 0, 2268, 1876, 0, 2065, 0, 0, 
    2270, 0, 2439, 1085, 2357, 0, 0, 0, 1201, 1457, 1496, 2402, 1595, 1320, 2263, 0, 1049, 1872, 2397, 0, 2393, 2497, 1920, 1683, 2527, 1732, 2349, 0, 2552, 1115, 0, 0, 0, 1717, 
    2521, 0, 1552, 0, 1357, 1609, 1756, 1136, 0, 2446, 2380, 2443, 0, 1840, 2670, 0, 0, 2130, 2464, 1527, 1887, 0, 2639, 2532, 1144, 1181, 2094, 2503, 0, 0, 0, 2294, 0, 2519, 0, 
    1243, 1033, 0, 0, 1088, 0, 2284, 1004, 1917, 1659, 2653, 2375, 1772, 0, 1827, 1755, 0, 0, 2649, 1022, 0, 1404, 1501, 0, 2544, 2410, 1084, 2627, 1233, 1832, 0, 0, 1703, 0, 
    2246, 1292, 2296, 1186, 2572, 0, 1150, 0, 2537, 2299, 1112, 2172, 0, 1300, 0, 2458, 1528, 2377, 1941, 1430, 0, 0, 0, 2511, 2580, 0, 0, 0, 0, 0, 1191, 1250, 1586, 1378, 1793, 
    2666, 2386, 2140, 0, 0, 1386, 2444, 2621, 1610, 0, 1555, 2669, 2004, 1238, 0, 0, 1453, 1113, 2563, 1143, 1189, 1432, 2301, 1021, 1370, 1239, 0, 1435, 1234, 1001, 2275, 1000, 
    1866, 1744, 1934, 1502, 0, 0, 1123, 1164, 0, 0, 2248, 0, 1212, 0, 1160, 2566, 1995, 0, 0, 0, 1541, 0, 2489, 2213, 2302, 1082, 2084, 0, 1128, 1244, 0, 2297, 0, 1643, 0, 2250, 
    0, 0, 0, 1203, 2371, 1321, 0, 0, 0, 1766, 2671, 2508, 1303, 1037, 0, 1291, 1503, 1438, 2541, 2423, 0, 1279, 2058, 2573, 1590, 1482, 1372, 2419, 2309, 2188, 1041, 2334, 1419, 
    2550, 2597, 0, 2211, 0, 2179, 0, 0, 2399, 1822, 0, 0, 1223, 2603, 0, 2362, 0, 2549, 0, 2589, 1153, 0, 0, 1633, 1350, 0, 0, 0, 2186, 0, 2137, 1520, 0, 2429, 1506, 1034, 0, 
    1582, 0, 0, 2557, 1105, 0, 2313, 0, 1363, 1016, 2436, 0, 0, 0, 2585, 1055, 1618, 1035, 2505, 0, 0, 1417, 1114, 0, 1359, 0, 2047, 3148, 2124, 0, 2149, 2318, 2319, 1799, 0, 
    1654, 0, 0, 0, 2472, 2704, 1821, 3156, 1958, 1592, 2667, 0, 0, 1938, 3373, 1944, 2438, 0, 0, 2950, 2112, 2978, 1760, 1716, 0, 2883, 2897, 3048, 2963, 2019, 0, 1762, 3137, 0, 
    2396, 0, 1922, 0, 3285, 2009, 2830, 2049, 2145, 0, 2056, 3210, 2104, 2138, 0, 0, 1730, 0, 1623, 3178, 2178, 2764, 0, 2952, 2226, 0, 0, 0, 2752, 2251, 2252, 3389, 1657, 3336, 
    0, 1679, 0, 0, 0, 0, 1838, 0, 2810, 3001, 0, 2181, 0, 1557, 3019, 2736, 2838, 0, 2765, 2771, 3250, 1796, 2617, 0, 0, 0, 1970, 2925, 0, 1815, 2805, 2909, 2700, 3254, 1948, 
    1750, 1655, 0, 3316, 2198, 2921, 3084, 0, 2737, 2800, 1864, 0, 0, 2154, 3089, 3108, 2867, 2024, 0, 2064, 2935, 0, 1988, 0, 3045, 0, 3188, 2940, 2083, 0, 1801, 1667, 0, 3343, 
    2818, 1964, 3133, 0, 2289, 1962, 1671, 2191, 0, 3252, 1955, 0, 2919, 2520, 2607, 3042, 1620, 1561, 2038, 2972, 2695, 1833, 0, 0, 1891, 2822, 0, 2177, 0, 0, 0, 2169, 1858, 
    1811, 3203, 0, 0, 2216, 1571, 1816, 3008, 2536, 1746, 0, 2230, 3061, 2271, 1946, 0, 3299, 2885, 1989, 2088, 2685, 1987, 3122, 0, 2624, 0, 3283, 1923, 0, 2856, 3121, 0, 0, 
    2062, 0, 0, 3107, 2985, 1637, 1996, 0, 0, 0, 0, 0, 0, 1666, 2259, 0, 0, 0, 1856, 1747, 2745, 3163, 0, 0, 1900, 1812, 2958, 0, 0, 0, 0, 2136, 0, 0, 2902, 0, 0, 1644, 3087, 
    1965, 0, 1889, 3039, 0, 0, 2005, 1890, 2238, 3377, 0, 2161, 1808, 3301, 2070, 2788, 0, 2966, 0, 2920, 3289, 0, 2011, 2405, 1978, 2864, 0, 0, 2767, 0, 1968, 1591, 2615, 0, 0, 
    2001, 1735, 1614, 2652, 2433, 2055, 3367, 3139, 2965, 2168, 0, 1863, 2037, 1570, 0, 0, 0, 2200, 2183, 0, 1972, 1829, 0, 0, 0, 2223, 2604, 0, 2646, 0, 0, 2100, 0, 2663, 2129, 
    2932, 2711, 0, 0, 1589, 2051, 2173, 0, 0, 2786, 0, 3280, 1611, 2071, 1653, 3086, 3180, 0, 2234, 0, 1849, 3353, 2202, 0, 2918, 3306, 0, 3110, 1719, 0, 2184, 0, 0, 3350, 2763, 
    1839, 2196, 2558, 0, 2789, 2406, 2962, 0, 3236, 2901, 0, 0, 2863, 2529, 0, 2345, 1770, 3238, 2879, 2089, 2845, 1928, 2449, 3262, 1908, 2040, 0, 0, 0, 3390, 0, 0, 3360, 3216, 
    1779, 0, 3191, 2000, 0, 1880, 0, 3251, 0, 3229, 2560, 2827, 0, 2031, 0, 0, 2535, 2023, 0, 0, 2712, 0, 0, 0, 2803, 0, 0, 2565, 0, 1624, 2082, 2265, 1781, 2093, 1992, 2160, 0, 
    2693, 3044, 3007, 0, 3352, 2780, 3960, 0, 3052, 0, 2814, 0, 2445, 0, 2888, 0, 3070, 0, 0, 2754, 2673, 0, 2412, 3788, 3152, 0, 2809, 2355, 3493, 0, 2927, 2260, 3643, 3596, 0, 
    3988, 3403, 0, 2568, 2656, 3832, 0, 2744, 2970, 0, 3546, 2983, 2882, 0, 3627, 2781, 0, 3047, 2874, 2801, 3102, 0, 2881, 0, 0, 0, 3598, 2761, 2338, 2366, 3970, 3823, 0, 0, 0, 
    0, 2715, 2478, 0, 2891, 2866, 0, 2875, 0, 2317, 3879, 2692, 3972, 3022, 3457, 3576, 3870, 0, 2735, 3653, 2601, 2310, 2341, 0, 2525, 0, 0, 3769, 2342, 3946, 3247, 0, 0, 0, 
    3825, 3581, 3905, 2678, 2723, 3913, 3771, 3125, 0, 2576, 0, 2512, 2606, 3130, 0, 0, 0, 3124, 4011, 0, 0, 3265, 0, 2367, 2727, 3738, 2660, 0, 2353, 3762, 0, 0, 2699, 2331, 0, 
    3741, 3056, 2683, 3082, 3155, 3281, 2392, 3984, 3751, 3707, 2417, 0, 3941, 2917, 3801, 2647, 0, 3672, 2295, 3357, 3895, 0, 3782, 3038, 2998, 0, 2339, 2996, 3994, 3928, 0, 0, 
    2994, 2622, 3404, 3951, 3101, 0, 0, 3012, 3821, 3518, 3209, 0, 2454, 3304, 3822, 3331, 0, 0, 0, 2614, 2522, 3702, 2748, 2374, 0, 3945, 0, 3912, 3594, 0, 2726, 2750, 3584, 
    3611, 0, 2620, 3033, 2730, 2720, 2280, 3858, 2442, 0, 3277, 2687, 3408, 3172, 2747, 0, 2982, 3401, 0, 3415, 2281, 3560, 0, 3954, 2611, 2492, 3785, 3753, 0, 0, 3639, 3463, 
    2354, 3723, 3324, 0, 3330, 0, 3967, 3637, 2825, 2591, 2404, 2516, 2363, 3157, 3851, 0, 2350, 0, 2703, 0, 0, 0, 0, 2567, 3418, 0, 2378, 0, 0, 0, 0, 2385, 3020, 3904, 2955, 0, 
    3601, 0, 3892, 3218, 3313, 2274, 0, 2312, 0, 0, 2943, 3636, 3791, 2484, 0, 0, 3423, 2608, 2283, 0, 2540, 2514, 0, 3497, 0, 2716, 3413, 2411, 3641, 0, 3840, 0, 3776, 2276, 
    3436, 0, 0, 2893, 2719, 3745, 2462, 0, 3716, 0, 0, 3690, 0, 0, 0, 2844, 0, 2839, 3366, 2836, 3999, 3703, 2332, 3379, 0, 0, 3293, 3920, 2675, 2432, 3256, 0, 3633, 2851, 0, 
    3868, 0, 0, 3501, 0, 2337, 2941, 3841, 2756, 3114, 3720, 0, 3976, 0, 3991, 0, 0, 0, 0, 2880, 3168, 0, 3537, 0, 2835, 2500, 0, 0, 2407, 0, 2674, 2382, 3128, 2725, 2282, 0, 
    3072, 0, 2681, 0, 3730, 3977, 2813, 0, 0, 0, 3561, 2437, 0, 3103, 0, 0, 3715, 3417, 3319, 0, 2689, 3979, 3050, 0, 3096, 3962, 0, 0, 3295, 3091, 0, 3312, 2815, 3630, 2364, 0, 
    2582, 2496, 3612, 2372, 3679, 3079, 3491, 0, 0, 3471, 3074, 4009, 0, 0, 0, 2848, 2728, 3063, 0, 3337, 0, 2461, 2373, 3878, 2594, 0, 3705, 0, 3023, 3553, 3512, 0, 3646, 3699, 
    0, 2455, 2447, 0, 2794, 2784, 0, 3498, 3046, 0, 2790, 3500, 3965, 2394, 0, 0, 0, 2287, 0, 2539, 0, 0, 3763, 3217, 0, 0, 0, 0, 2247, 3817, 0, 0, 2697, 3845, 3215, 2816, 2262, 
    2922, 3889, 0, 0, 3734, 3664, 2479, 0, 0, 3305, 0, 3034, 0, 3764, 3200, 2890, 3566, 0, 0, 0, 3600, 2308, 4005, 2583, 3950, 3362, 0, 0, 0, 3773, 3593, 2384, 0, 3296, 2638, 0, 
    3794, 0, 3294, 0, 3780, 3755, 0, 3171, 3348, 3557, 2426, 0, 3806, 0, 0, 3433, 2854, 2300, 3341, 3224, 0, 3949, 3154, 2635, 3143, 2948, 0, 3508, 3592, 3241, 0, 3212, 0, 3747, 
    0, 3428, 2645, 0, 0, 3473, 3514, 3327, 3781, 2610, 0, 2619, 0, 3917, 3222, 0, 0, 0, 3446, 0, 2773, 0, 3448, 2343, 2643, 2401, 3969, 2356, 0, 3009, 0, 3974, 0, 0, 0, 2625, 0, 
    0, 2798, 0, 3326, 3587, 3495, 0, 3487, 0, 3989, 3613, 0, 0, 2887, 0, 0, 2578, 2817, 0, 2451, 0, 2293, 0, 0, 3597, 2517, 3944, 3434, 0, 3005, 3195, 3078, 3190, 3935, 3796, 
    2441, 0, 2510, 3394, 3545, 2857, 3166, 2592, 0, 3902, 0, 3629, 0, 3081, 2949, 0, 0, 2361, 0, 3363, 3068, 0, 3656, 0, 3927, 2911, 0, 3267, 3234, 3714, 0, 2913, 2859, 0, 0, 
    3538, 0, 2322, 3105, 0, 3786, 0, 3211, 0, 2391, 3772, 3554, 0, 0, 3201, 3915, 2600, 0, 2677, 2588, 0, 0, 0, 2831, 0, 0, 2634, 0, 3182, 3318, 0, 0, 2997, 2538, 3943, 0, 0, 0, 
    0, 2269, 0, 0, 0, 2506, 3628, 3002, 0, 0, 3559, 0, 3409, 3505, 0, 0, 0, 2320, 2631, 3795, 0, 4345, 3302, 4077, 0, 0, 0, 0, 0, 2894, 0, 2709, 2846, 4279, 4173, 0, 2889, 3384, 
    4083, 4331, 3761, 2971, 0, 2896, 0, 3067, 2933, 4149, 3696, 0, 0, 2961, 4465, 0, 4258, 4349, 3228, 0, 3742, 4447, 0, 3208, 3291, 0, 2979, 0, 4472, 0, 4084, 0, 0, 0, 4413, 
    3968, 3245, 3535, 3249, 4384, 4027, 0, 0, 3522, 0, 0, 0, 2757, 0, 0, 0, 4157, 4075, 2908, 0, 0, 0, 0, 4193, 0, 3666, 3095, 0, 3232, 4487, 4318, 0, 0, 4280, 0, 0, 4055, 4205, 
    0, 0, 4329, 4306, 3271, 4273, 4436, 0, 3092, 3521, 2701, 4386, 3269, 4311, 2968, 3127, 4072, 3131, 3017, 0, 0, 3582, 3385, 0, 0, 3220, 3922, 4483, 0, 3116, 0, 3233, 3987, 0, 
    4459, 2853, 0, 0, 3492, 3453, 4312, 4153, 3689, 0, 4062, 4419, 4254, 0, 0, 4190, 0, 4087, 3447, 3783, 3036, 3334, 0, 3748, 0, 4213, 0, 4366, 3303, 2718, 4439, 4433, 4348, 
    4248, 0, 4160, 3115, 3345, 0, 4411, 3202, 0, 3382, 2898, 3060, 4155, 0, 0, 4183, 3173, 4325, 3618, 4338, 4113, 0, 0, 3588, 0, 4159, 2758, 4469, 4050, 0, 0, 2778, 3504, 0, 
    2876, 4372, 3661, 3268, 3573, 0, 0, 0, 3221, 3187, 2872, 0, 2706, 3288, 2734, 0, 3177, 2945, 0, 0, 4106, 4185, 4035, 4422, 0, 4204, 0, 2877, 3088, 3274, 3625, 4268, 4435, 0, 
    3568, 0, 0, 4396, 3854, 0, 4049, 3614, 4128, 2722, 3378, 3310, 3083, 3739, 4314, 3011, 0, 0, 2956, 2916, 4251, 2907, 0, 2973, 4210, 2705, 0, 4233, 3118, 4383, 4054, 0, 4115, 
    0, 4261, 2762, 0, 0, 3321, 0, 0, 4034, 4095, 3586, 0, 4099, 3162, 4267, 3470, 0, 0, 0, 0, 4012, 2829, 4326, 0, 0, 4481, 4171, 4184, 3090, 0, 0, 0, 4180, 0, 0, 0, 4371, 0, 
    3525, 2990, 0, 4139, 0, 4196, 0, 3420, 4145, 0, 3119, 4256, 0, 2865, 3000, 0, 3112, 0, 2821, 0, 0, 0, 0, 0, 0, 3328, 3066, 2987, 0, 0, 0, 3024, 4186, 0, 2910, 4442, 4359, 
    4441, 0, 3872, 3881, 3054, 0, 3957, 0, 3161, 4332, 4045, 4453, 2802, 3631, 0, 2812, 3430, 0, 0, 2984, 4024, 3226, 3540, 0, 4063, 2820, 0, 2904, 4076, 3198, 4221, 0, 0, 0, 0, 
    3412, 2806, 3142, 3170, 0, 0, 0, 0, 2770, 4067, 2783, 3344, 3186, 0, 0, 2977, 4333, 4147, 0, 3197, 3235, 2834, 3536, 0, 2903, 3339, 0, 2696, 0, 0, 2957, 0, 4401, 3193, 3391, 
    3298, 4238, 4385, 0, 0, 2826, 0, 0, 0, 0, 3205, 0, 4474, 4158, 4327, 4368, 4126, 0, 4088, 0, 0, 3149, 0, 4216, 4169, 2852, 2858, 2739, 0, 2777, 0, 4361, 0, 0, 0, 4163, 2713, 
    0, 4409, 0, 0, 0, 0, 4122, 2975, 3021, 4484, 0, 4023, 3153, 0, 4108, 0, 4040, 0, 2923, 0, 0, 3622, 0, 0, 0, 2884, 4438, 4330, 0, 0, 4112, 0, 0, 4144, 4232, 3014, 4284, 2759, 
    0, 3728, 0, 0, 0, 4317, 4310, 3109, 2753, 0, 3729, 4282, 0, 4290, 3942, 4179, 4374, 4466, 3158, 0, 0, 2947, 0, 0, 2832, 4150, 4104, 0, 4417, 0, 4096, 3308, 0, 2942, 2779, 
    4309, 0, 4315, 4364, 0, 0, 2871, 2782, 0, 3349, 0, 3240, 0, 4468, 3006, 4463, 3509, 0, 4166, 4376, 0, 3323, 2841, 4046, 0, 0, 0, 0, 4048, 3297, 0, 4224, 4301, 0, 0, 2824, 
    3885, 3368, 3290, 2869, 2772, 4203, 0, 3214, 3181, 2847, 4432, 4201, 2900, 4328, 0, 3732, 0, 0, 2679, 0, 3075, 4393, 4241, 3132, 0, 2915, 3445, 3253, 2738, 0, 2755, 4339, 
    3258, 0, 3026, 3055, 4026, 3071, 0, 0, 4320, 0, 2819, 0, 4117, 3515, 2708, 3273, 0, 3028, 0, 4235, 2840, 0, 0, 4006, 0, 2999, 0, 0, 0, 0, 0, 3179, 3997, 0, 4324, 3097, 4093, 
    2795, 3671, 4470, 4629, 0, 0, 4680, 4586, 0, 4774, 0, 0, 3844, 3746, 4660, 3978, 3450, 0, 4501, 4579, 0, 4496, 0, 3659, 3606, 4658, 4495, 0, 4504, 3849, 0, 0, 0, 0, 3736, 
    3929, 4682, 3934, 3624, 3578, 0, 0, 4715, 3648, 3481, 0, 0, 0, 4622, 4460, 4773, 3527, 3750, 0, 4563, 4784, 3770, 0, 0, 0, 4769, 3499, 4726, 0, 3462, 3754, 3395, 4515, 0, 0, 
    0, 0, 3410, 3440, 0, 0, 3534, 3814, 0, 4787, 0, 4536, 4010, 4702, 3660, 3901, 0, 4488, 3663, 0, 4782, 0, 0, 3897, 0, 3604, 4260, 3847, 0, 0, 0, 3863, 3570, 4266, 3650, 4605, 
    3986, 4490, 4631, 0, 0, 3839, 4525, 4437, 4779, 3812, 4625, 3626, 0, 4264, 4686, 0, 0, 0, 4578, 0, 4608, 4632, 3692, 0, 0, 0, 4580, 3866, 3697, 4602, 3778, 0, 3419, 3896, 0, 
    0, 3524, 0, 3562, 4485, 3461, 3809, 3575, 3552, 0, 4672, 3831, 0, 0, 3924, 4521, 0, 3820, 0, 3677, 0, 3406, 4527, 0, 4679, 4539, 4675, 3886, 3683, 4532, 4552, 3565, 3678, 
    3605, 3721, 4533, 0, 0, 3532, 0, 4530, 3468, 0, 4710, 3694, 0, 0, 0, 0, 3953, 0, 3947, 3609, 3482, 4718, 0, 0, 4729, 3642, 0, 0, 3542, 4517, 4741, 3819, 0, 0, 4498, 4689, 
    3756, 0, 0, 3937, 0, 0, 0, 4725, 0, 4638, 0, 3867, 3645, 0, 3993, 4720, 0, 3797, 4665, 0, 3964, 0, 4742, 4323, 0, 4693, 0, 3550, 0, 0, 3638, 4565, 4641, 3529, 0, 3700, 4538, 
    3426, 0, 4107, 3652, 4709, 0, 4130, 4627, 4114, 3665, 3615, 4706, 4657, 0, 0, 3488, 0, 0, 4669, 0, 4543, 3405, 3478, 0, 3882, 4559, 3869, 4506, 0, 0, 0, 0, 3884, 0, 4763, 
    4508, 4751, 0, 4611, 4650, 0, 0, 4513, 3938, 4708, 4589, 4694, 4664, 3486, 4775, 4628, 3906, 3877, 3496, 3523, 0, 3632, 3908, 0, 3876, 3475, 0, 3982, 4446, 0, 4244, 4008, 
    3567, 3673, 3810, 3955, 3485, 3860, 3411, 3735, 3777, 0, 0, 4789, 4553, 3569, 3973, 4781, 0, 0, 4757, 4534, 3393, 0, 0, 3549, 3427, 4788, 0, 0, 0, 0, 0, 4648, 0, 0, 3725, 
    4476, 3827, 4717, 4582, 3909, 0, 3544, 4610, 3811, 4566, 4635, 3687, 3585, 4486, 3887, 4654, 3925, 0, 4551, 0, 4640, 0, 0, 3647, 3449, 3798, 3494, 4765, 0, 4540, 0, 4690, 0, 
    3963, 0, 4642, 3621, 0, 4732, 0, 0, 3793, 4678, 0, 0, 4568, 4649, 4752, 0, 3834, 0, 3556, 0, 3444, 0, 0, 0, 3899, 0, 3528, 0, 4620, 3607, 0, 0, 0, 0, 0, 4449, 0, 0, 4519, 
    3952, 3548, 0, 3616, 3489, 4124, 3859, 3547, 0, 3726, 3724, 0, 0, 4518, 4321, 3431, 0, 4428, 0, 0, 4507, 3737, 4644, 4677, 0, 0, 4767, 3517, 4060, 4754, 0, 3921, 0, 3424, 
    3888, 0, 3919, 3577, 4013, 0, 3438, 0, 3808, 4759, 4360, 4707, 4671, 0, 4596, 3676, 4745, 3510, 3842, 4156, 4373, 3474, 4098, 4859, 4118, 4849, 0, 0, 0, 4037, 4032, 4667, 
    4219, 0, 0, 4029, 0, 4606, 4039, 4839, 4285, 4452, 4293, 0, 0, 4878, 4836, 4300, 4932, 4078, 4623, 4214, 4445, 4431, 4817, 4167, 0, 0, 0, 4123, 0, 4174, 4911, 0, 4192, 0, 
    4181, 4187, 4344, 4793, 4092, 0, 4257, 4177, 4389, 0, 4874, 4278, 0, 4822, 4739, 4921, 0, 4809, 0, 4378, 4182, 4337, 0, 4894, 4724, 4825, 0, 4283, 0, 0, 0, 4065, 4897, 4252, 
    4369, 0, 4405, 0, 0, 0, 0, 0, 4799, 4889, 4760, 4882, 4135, 4030, 4143, 0, 4363, 0, 4870, 4674, 4018, 0, 0, 4303, 4796, 4696, 4915, 0, 4768, 0, 4480, 0, 0, 0, 0, 0, 4146, 0, 
    0, 4116, 4503, 0, 4137, 0, 4367, 4296, 4929, 0, 0, 4928, 0, 0, 0, 4801, 4421, 0, 4059, 4516, 0, 4127, 0, 4265, 4308, 4014, 0, 4119, 4138, 4854, 0, 4370, 0, 0, 4230, 4885, 
    4380, 4253, 4395, 0, 4454, 4924, 0, 0, 4356, 4406, 4297, 0, 0, 4898, 4375, 0, 0, 4270, 4036, 0, 4025, 0, 0, 4738, 4305, 4239, 0, 4497, 4851, 4276, 4841, 4478, 4162, 0, 4585, 
    4178, 0, 4455, 4402, 4176, 4017, 0, 4047, 4790, 0, 0, 4131, 0, 4891, 4220, 4391, 0, 0, 4246, 4304, 4730, 4591, 0, 4858, 4910, 0, 0, 4094, 0, 0, 4893, 4269, 4477, 4302, 4262, 
    4195, 0, 0, 0, 4904, 4053, 4831, 4362, 4206, 0, 4236, 0, 0, 4827, 4556, 4228, 4073, 0, 0, 4209, 4695, 4871, 4398, 0, 0, 4886, 0, 0, 4663, 4546, 0, 4215, 4243, 0, 0, 4482, 0, 
    0, 0, 4880, 4795, 4294, 4407, 0, 4461, 4857, 4780, 4343, 4791, 4475, 4576, 4887, 4923, 4292, 0, 4387, 4879, 4458, 4594, 4071, 0, 0, 0, 4061, 4020, 4307, 4895, 0, 4832, 4125, 
    4756, 4340, 4101, 0, 4066, 0, 0, 4090, 4350, 4336, 4683, 4758, 0, 4535, 4855, 4750, 4590, 4842, 0, 4574, 4852, 4619, 0, 0, 4838, 4834, 4868, 4930, 4917, 4549, 4942, 4907, 
    4820, 0, 0, 4933, 0, 4520, 0, 0, 4812, 4938, 4545, 0, 4903, 4557, 0, 4723, 0, 0, 0, 4716, 4778, 0, 4805, 0, 4512, 0, 4804, 4505, 0, 4670, 4797, 0, 0, 0, 0, 0, 0, 4491, 4909, 
    4668, 4800, 0, 4633, 4794, 0, 4755, 4698, 4489, 0, 0, 0, 4912, 4916, 0, 0, 4905, 4806, 0, 4584, 4731, 0, 4918, 4542, 0, 0, 0, 4511, 4766, 4749, 0, 4577, 0, 0, 4639, 4735, 
    4761, 0, 4575, 0, 4688, 0, 4705, 4555, 4776, 0, 4564, 4653, 0, 0, 0, 0, 4824, 4714, 4867, 0, 4811, 0, 4850, 4699, 4528, 4863, 0, 0, 4592, 4864, 4808, 4873, 0, 0, 4547, 0, 
    4762, 4645, 4937, 0, 0, 4615, 4612, 4807, 4941, 4514, 4815, 0, 0, 0, 4925, 4821, 0, 0, 4931, 4810, 4944, 4943, 0, 0, 4950, 0, 0, 4947 ],
    [ 16, 7, 65, 0, 0, 46, 2, 38, 0, 24, 66, 0, 60, 0, 0, 1, 0, 0, 54, 59, 0, 0, 115, 10, 0, 97, 121, 0, 118, 0, 160, 84, 164, 109, 146, 0, 153, 8, 105, 152, 144, 139, 0, 83, 0, 
    6, 0, 93, 0, 0, 73, 103, 0, 19, 132, 0, 0, 107, 20, 13, 0, 0, 100, 0, 3, 11, 0, 298, 274, 273, 0, 0, 51, 0, 0, 0, 0, 0, 179, 216, 0, 0, 44, 32, 205, 272, 171, 0, 233, 173, 
    183, 170, 48, 279, 0, 213, 26, 226, 0, 63, 0, 0, 52, 0, 39, 293, 58, 0, 34, 0, 0, 258, 0, 177, 23, 0, 0, 29, 0, 184, 27, 190, 194, 0, 281, 211, 332, 297, 193, 0, 0, 55, 270, 
    289, 0, 305, 0, 0, 42, 0, 316, 0, 0, 41, 187, 35, 292, 0, 290, 169, 218, 40, 37, 0, 260, 329, 189, 239, 286, 31, 0, 256, 0, 33, 0, 277, 0, 214, 150, 92, 87, 0, 90, 0, 479, 
    542, 114, 0, 79, 0, 358, 525, 91, 120, 495, 0, 145, 0, 157, 122, 0, 0, 129, 123, 0, 0, 563, 0, 600, 0, 528, 472, 336, 424, 85, 0, 473, 444, 505, 0, 126, 0, 96, 168, 558, 80, 
    597, 151, 541, 0, 404, 0, 458, 361, 572, 98, 0, 450, 0, 374, 0, 0, 89, 0, 0, 413, 510, 470, 158, 0, 390, 485, 350, 502, 0, 0, 0, 375, 399, 0, 0, 566, 529, 518, 0, 162, 483, 
    112, 590, 155, 386, 603, 475, 0, 557, 384, 457, 0, 0, 133, 560, 86, 70, 69, 0, 418, 166, 0, 94, 508, 125, 0, 0, 509, 414, 159, 498, 0, 134, 149, 0, 147, 106, 0, 420, 526, 
    128, 68, 0, 0, 0, 547, 0, 0, 136, 468, 0, 0, 461, 0, 400, 537, 0, 0, 432, 141, 0, 0, 522, 451, 0, 551, 568, 398, 512, 0, 0, 0, 156, 362, 0, 127, 348, 359, 907, 203, 662, 0, 
    0, 0, 0, 0, 0, 912, 0, 977, 0, 333, 945, 243, 997, 949, 707, 704, 904, 0, 937, 181, 334, 0, 224, 330, 920, 996, 0, 989, 0, 0, 875, 817, 680, 933, 818, 230, 248, 0, 0, 806, 0,
    0, 673, 0, 0, 266, 0, 261, 0, 0, 0, 241, 971, 742, 0, 0, 800, 605, 757, 324, 249, 311, 0, 794, 0, 221, 0, 0, 815, 0, 832, 0, 655, 0, 236, 285, 693, 729, 0, 276, 0, 295, 612, 
    0, 0, 204, 0, 678, 0, 0, 964, 0, 0, 315, 0, 847, 901, 623, 0, 695, 0, 610, 775, 0, 0, 208, 0, 0, 0, 620, 771, 228, 320, 703, 932, 0, 0, 841, 267, 223, 0, 739, 309, 0, 782, 0,
    0, 860, 0, 306, 0, 238, 961, 202, 207, 834, 263, 0, 885, 0, 175, 629, 0, 993, 257, 607, 242, 843, 798, 0, 784, 0, 0, 936, 0, 923, 185, 766, 801, 287, 802, 0, 665, 244, 619, 
    865, 209, 982, 0, 280, 284, 237, 604, 325, 0, 0, 0, 855, 0, 254, 624, 822, 670, 319, 0, 0, 182, 296, 669, 201, 253, 0, 0, 0, 0, 960, 705, 625, 312, 831, 0, 735, 219, 176, 0, 
    0, 840, 0, 302, 0, 0, 899, 322, 0, 780, 0, 0, 0, 265, 215, 0, 271, 0, 894, 197, 778, 917, 252, 0, 323, 838, 987, 671, 225, 819, 724, 921, 955, 0, 741, 895, 663, 684, 773, 0, 
    0, 0, 0, 935, 902, 825, 259, 0, 870, 0, 785, 0, 906, 217, 638, 0, 199, 874, 0, 262, 511, 396, 1304, 484, 0, 0, 440, 0, 421, 0, 0, 0, 0, 1460, 1370, 503, 448, 0, 1298, 436, 
    519, 536, 1463, 1036, 0, 480, 1395, 1381, 1204, 0, 0, 0, 0, 1324, 598, 1138, 1330, 1295, 0, 1088, 1469, 0, 0, 0, 1222, 0, 1487, 0, 1387, 0, 1273, 411, 1508, 0, 0, 0, 1037, 0,
    337, 580, 0, 501, 1145, 0, 0, 527, 521, 571, 1361, 381, 1443, 1383, 0, 0, 426, 0, 371, 0, 0, 0, 581, 0, 1551, 0, 0, 0, 0, 1228, 1224, 415, 1529, 438, 1405, 999, 0, 1015, 
    1096, 0, 1412, 452, 354, 535, 0, 353, 1368, 0, 0, 0, 1084, 0, 0, 1414, 1259, 1458, 0, 0, 0, 1394, 1010, 1532, 574, 0, 1122, 1099, 0, 416, 0, 0, 0, 1153, 1125, 540, 1428, 0, 
    1003, 460, 0, 578, 392, 0, 1031, 1524, 0, 0, 1254, 1018, 0, 1504, 0, 0, 0, 1157, 1154, 397, 0, 0, 1536, 0, 0, 0, 1472, 0, 496, 1209, 1220, 0, 0, 449, 1522, 582, 0, 441, 0, 
    1126, 564, 1048, 553, 1344, 463, 0, 489, 594, 1327, 1256, 0, 1057, 0, 1293, 1422, 1135, 402, 0, 1278, 1158, 487, 0, 395, 497, 499, 0, 0, 1073, 378, 0, 1489, 1297, 0, 1552, 
    1004, 1416, 1483, 407, 0, 370, 373, 573, 0, 0, 520, 0, 1117, 589, 0, 1425, 0, 0, 0, 538, 409, 0, 474, 0, 1261, 0, 569, 1397, 545, 456, 0, 486, 0, 1375, 1270, 434, 0, 1325, 
    1400, 1155, 1041, 0, 1252, 516, 1113, 0, 1173, 0, 466, 0, 0, 0, 1121, 504, 0, 1538, 0, 1009, 592, 1382, 1264, 0, 601, 369, 0, 0, 0, 1454, 0, 1035, 1543, 1470, 0, 477, 0, 888,
    887, 0, 1148, 0, 1542, 1202, 562, 579, 0, 0, 1294, 550, 0, 435, 588, 0, 355, 1042, 596, 335, 1408, 1226, 1440, 0, 344, 1207, 0, 1193, 1316, 565, 0, 1392, 363, 575, 1026, 494,
    0, 1348, 1249, 0, 1411, 1190, 0, 1354, 453, 372, 0, 587, 492, 357, 1263, 0, 1523, 0, 0, 1245, 0, 349, 0, 0, 0, 352, 0, 0, 1360, 0, 1214, 576, 1332, 1001, 1189, 1044, 534, 
    471, 1482, 1338, 429, 0, 0, 1076, 1328, 0, 1341, 391, 0, 0, 0, 1215, 1462, 346, 0, 0, 0, 0, 506, 0, 1194, 1248, 1101, 570, 1386, 366, 0, 1024, 1236, 482, 0, 1134, 364, 351, 
    0, 697, 0, 957, 0, 738, 812, 1821, 1767, 2065, 0, 869, 722, 1137, 0, 2201, 0, 699, 0, 0, 749, 1720, 0, 0, 0, 1999, 991, 0, 922, 2060, 1652, 0, 2100, 744, 0, 1628, 0, 881, 
    627, 660, 1706, 1053, 2145, 852, 905, 1677, 959, 0, 0, 0, 779, 1960, 1567, 0, 0, 1039, 2183, 0, 1921, 789, 0, 0, 0, 2109, 1557, 0, 1906, 1666, 1721, 1647, 1839, 0, 0, 1789, 
    1196, 805, 0, 0, 967, 0, 0, 0, 0, 0, 2139, 0, 712, 1559, 2204, 1814, 643, 2246, 1778, 0, 0, 0, 0, 0, 700, 1623, 0, 727, 0, 986, 1938, 1653, 0, 2224, 1560, 0, 0, 0, 1930, 0, 
    2057, 856, 2242, 1973, 0, 824, 0, 0, 0, 864, 726, 2120, 0, 734, 777, 0, 1844, 0, 1983, 1535, 0, 2159, 995, 793, 0, 1011, 639, 0, 0, 0, 0, 0, 0, 666, 1961, 2161, 890, 1714, 
    2053, 2136, 0, 733, 756, 851, 0, 755, 797, 0, 2128, 0, 0, 0, 2121, 1868, 1915, 2133, 1733, 2199, 2068, 0, 0, 858, 0, 0, 2207, 1860, 1836, 0, 1937, 2003, 2023, 1869, 1901, 
    2083, 2050, 0, 1594, 958, 929, 2077, 1571, 915, 984, 0, 1072, 1649, 1478, 1739, 0, 1952, 893, 0, 632, 0, 0, 913, 0, 767, 0, 0, 0, 1786, 954, 975, 0, 1396, 0, 1896, 768, 0, 
    648, 0, 692, 1746, 909, 1812, 691, 0, 0, 1850, 0, 2041, 0, 0, 992, 1959, 0, 2107, 1616, 0, 0, 0, 0, 943, 1608, 0, 985, 926, 0, 0, 854, 0, 748, 1724, 787, 0, 0, 716, 0, 836, 
    1893, 938, 872, 0, 2185, 1713, 1717, 0, 846, 1684, 2085, 654, 0, 2164, 0, 1840, 796, 2171, 0, 0, 0, 0, 0, 0, 1935, 1918, 0, 1514, 2189, 2165, 0, 791, 898, 641, 1808, 809, 
    622, 0, 0, 0, 1932, 0, 606, 0, 1764, 1516, 2116, 0, 0, 0, 1663, 2118, 1848, 0, 916, 2114, 0, 2149, 1580, 0, 1894, 1693, 637, 849, 0, 786, 968, 1784, 640, 0, 956, 0, 1904, 
    1606, 0, 1761, 963, 1727, 2052, 970, 0, 1640, 781, 1816, 0, 2063, 925, 0, 0, 1703, 1621, 1863, 931, 0, 0, 1982, 2073, 0, 952, 672, 0, 2228, 0, 0, 1953, 1781, 708, 0, 618, 
    2172, 2176, 0, 0, 845, 1643, 0, 2080, 0, 1772, 631, 871, 675, 0, 0, 988, 652, 2227, 1587, 0, 2223, 919, 2212, 721, 630, 1217, 839, 0, 0, 850, 1668, 1811, 1763, 1726, 696, 0, 
    1467, 908, 0, 2143, 928, 702, 0, 715, 0, 813, 0, 0, 0, 0, 1675, 792, 0, 2186, 827, 1445, 0, 736, 2173, 0, 0, 0, 0, 0, 0, 1613, 0, 2150, 0, 910, 0, 1773, 674, 1820, 1426, 0, 
    0, 0, 0, 1498, 1648, 1976, 2098, 879, 2108, 1475, 0, 717, 1569, 617, 0, 976, 626, 2238, 0, 0, 1407, 1687, 644, 883, 0, 764, 0, 0, 1456, 0, 0, 1198, 2018, 1624, 0, 962, 814, 
    0, 0, 0, 650, 0, 808, 1925, 1556, 1568, 2231, 2007, 2043, 1954, 1705, 1450, 1741, 2093, 1842, 0, 0, 751, 0, 2217, 0, 656, 1963, 0, 2104, 1792, 0, 1289, 0, 1307, 0, 2001, 0, 
    2214, 0, 772, 940, 745, 0, 0, 1997, 0, 694, 1890, 0, 723, 2006, 0, 1131, 760, 2125, 867, 0, 1892, 0, 892, 882, 1998, 0, 0, 1832, 0, 0, 2066, 686, 811, 0, 1698, 2092, 1491, 
    1062, 1984, 1085, 1106, 2409, 0, 0, 2522, 0, 2583, 1050, 1492, 1459, 0, 1192, 0, 2126, 1638, 1598, 0, 2478, 2290, 2013, 1320, 2600, 1629, 1933, 2094, 1985, 1661, 1389, 0, 0, 
    0, 0, 0, 2451, 1188, 0, 0, 0, 1575, 0, 2293, 0, 2314, 1633, 0, 1685, 1335, 0, 1246, 0, 1771, 2579, 0, 1436, 0, 0, 1240, 0, 0, 0, 0, 1352, 2016, 1097, 1480, 2105, 1664, 1917, 
    1033, 1582, 0, 0, 2384, 1603, 2236, 0, 2240, 0, 1574, 2266, 1343, 0, 0, 1376, 0, 2028, 1966, 1067, 1451, 1197, 0, 0, 1028, 1103, 2255, 0, 0, 2321, 2540, 1994, 2357, 1586, 
    2467, 1312, 1626, 0, 1065, 0, 1401, 2360, 2446, 2398, 0, 2619, 0, 1421, 0, 1043, 0, 0, 0, 2630, 0, 0, 1271, 1605, 0, 1468, 2305, 2616, 2179, 0, 1732, 1323, 0, 2454, 2406, 
    1725, 1554, 0, 2353, 1934, 0, 1351, 1857, 1497, 1038, 0, 0, 2537, 0, 2396, 2072, 1267, 1149, 2427, 2278, 1268, 0, 2595, 1019, 1066, 0, 1769, 1255, 1697, 1404, 1339, 0, 0, 0, 
    2642, 1692, 1168, 0, 2533, 2316, 0, 2279, 1199, 2308, 1499, 2605, 0, 1803, 0, 1225, 0, 0, 1911, 0, 1783, 1903, 0, 0, 0, 0, 2636, 2304, 0, 0, 1337, 0, 1403, 1306, 2190, 0, 
    1006, 0, 1723, 2618, 1610, 1380, 1442, 0, 0, 1898, 0, 1090, 0, 2661, 1367, 0, 1751, 1329, 0, 1213, 2324, 2586, 1071, 0, 2219, 1512, 2067, 0, 2525, 2344, 0, 0, 0, 2380, 0, 0, 
    1744, 0, 1807, 0, 1805, 1296, 1967, 0, 1402, 1227, 1862, 1087, 0, 1345, 2623, 0, 2027, 1444, 1005, 0, 2588, 0, 0, 0, 2192, 1956, 0, 2264, 0, 1547, 2413, 2235, 2594, 1178, 0, 
    2329, 1068, 1277, 2232, 1501, 2252, 1128, 0, 2466, 0, 1314, 0, 1231, 2477, 0, 2590, 1939, 0, 0, 1704, 2424, 2381, 1177, 2404, 1813, 1353, 0, 0, 0, 2534, 1165, 1183, 0, 0, 0, 
    0, 0, 0, 0, 0, 2358, 2490, 2641, 0, 2174, 2558, 2599, 0, 0, 0, 2411, 2499, 1530, 2416, 1540, 1262, 1322, 0, 1219, 0, 1776, 2389, 2482, 1184, 0, 1752, 1334, 0, 1064, 2259, 0, 
    2465, 2015, 1749, 0, 2298, 0, 1166, 0, 1627, 1287, 2137, 0, 1056, 0, 0, 0, 1490, 0, 2539, 0, 1931, 1110, 1929, 1302, 1583, 1701, 1286, 0, 1180, 1102, 1854, 2229, 0, 0, 2337, 
    2270, 2631, 0, 0, 0, 0, 0, 2134, 1201, 1366, 1496, 0, 1828, 0, 2263, 1237, 1049, 1146, 2397, 1509, 2393, 2497, 1646, 1809, 2527, 0, 2349, 0, 2552, 1115, 2366, 0, 1452, 0, 0, 
    0, 0, 0, 1357, 1130, 1558, 1585, 2084, 0, 0, 2443, 0, 0, 2670, 2646, 1659, 0, 2464, 1527, 1544, 1023, 0, 1518, 2480, 1181, 0, 0, 1533, 1494, 0, 2294, 2603, 0, 2433, 1579, 0, 
    1910, 1622, 0, 1479, 2284, 0, 0, 0, 1182, 2648, 0, 0, 1819, 1645, 0, 0, 2649, 2254, 0, 0, 0, 2162, 0, 2410, 0, 0, 1233, 0, 1495, 2484, 0, 0, 2155, 2570, 0, 1186, 0, 1340, 
    1150, 2265, 0, 0, 1112, 0, 0, 1027, 2674, 2458, 1347, 2377, 1007, 1550, 1793, 1170, 0, 2511, 0, 1712, 1358, 2639, 0, 0, 1191, 2420, 0, 1378, 0, 2666, 1185, 1986, 1272, 0, 0, 
    0, 2621, 0, 2576, 1555, 1500, 1584, 2379, 0, 2529, 1453, 0, 1030, 2507, 0, 2562, 1511, 1625, 0, 1239, 1455, 1061, 2633, 0, 2275, 2328, 1317, 2205, 1308, 2655, 1313, 2417, 
    1123, 1164, 0, 0, 0, 1537, 1573, 2341, 1160, 0, 2144, 2441, 0, 1167, 1951, 0, 1151, 1919, 2302, 1082, 0, 0, 0, 1410, 2130, 1040, 2320, 0, 2645, 1319, 1438, 2635, 0, 2547, 
    2371, 2047, 2638, 2355, 0, 1133, 0, 1147, 2036, 0, 1275, 1291, 2311, 0, 2541, 0, 0, 1279, 1371, 1429, 1882, 0, 1372, 0, 0, 1690, 0, 0, 2658, 1054, 0, 1266, 1424, 2624, 0, 
    1290, 1765, 2330, 1827, 2312, 2634, 2390, 0, 0, 0, 1169, 2549, 1013, 0, 0, 1086, 2115, 0, 1176, 0, 0, 0, 0, 1393, 0, 1520, 0, 0, 1506, 2448, 1791, 0, 2368, 0, 1391, 1105, 
    2461, 0, 1388, 1363, 1940, 2650, 1493, 1841, 0, 2585, 1834, 1634, 0, 1464, 0, 1636, 2644, 1114, 2520, 2387, 0, 1089, 0, 2383, 2867, 0, 0, 1843, 2928, 2032, 1654, 0, 3038, 
    2975, 1907, 2684, 0, 0, 1958, 1830, 2054, 1639, 0, 0, 3373, 1944, 2542, 0, 0, 2950, 2112, 0, 3196, 1716, 1738, 0, 0, 3365, 0, 2019, 2910, 2861, 3137, 2871, 2545, 1578, 3100, 
    2342, 1600, 2009, 0, 3013, 0, 1913, 3383, 3210, 0, 2138, 3115, 1758, 1688, 2388, 0, 1740, 2924, 0, 2166, 2193, 3374, 1602, 0, 1736, 0, 2629, 0, 2146, 1657, 0, 0, 1787, 0, 
    2711, 3274, 2113, 1838, 2191, 0, 3001, 2858, 3333, 3162, 0, 1943, 0, 2838, 3251, 2127, 2292, 2905, 1796, 2593, 3109, 3084, 0, 1970, 0, 2744, 2555, 1700, 0, 2157, 0, 1660, 
    1878, 3246, 1669, 0, 2662, 0, 0, 3301, 1974, 0, 2221, 3377, 2898, 2154, 3089, 3106, 0, 0, 3042, 2064, 0, 2095, 1800, 1859, 0, 2248, 1632, 2940, 0, 2244, 2306, 1899, 2195, 0, 
    0, 1964, 3133, 3132, 1711, 1962, 1671, 0, 2921, 0, 3204, 0, 1861, 0, 1696, 0, 2823, 1561, 2038, 1888, 2559, 1833, 0, 0, 1891, 2119, 2880, 3270, 2078, 0, 3118, 3120, 1858, 0, 
    0, 1715, 0, 3354, 0, 0, 0, 2012, 0, 0, 0, 3263, 0, 3237, 2810, 2131, 2746, 1989, 2560, 0, 1670, 0, 2218, 0, 0, 1593, 3138, 0, 1695, 0, 3306, 0, 2062, 2966, 2764, 2225, 0, 
    3065, 1996, 1909, 1846, 1662, 0, 3060, 3156, 0, 0, 3288, 2565, 0, 2988, 1851, 1577, 3163, 2002, 0, 1900, 0, 2044, 2863, 3256, 2778, 3121, 0, 1879, 0, 0, 3181, 0, 3227, 0, 
    1965, 0, 1889, 0, 0, 3170, 2724, 0, 0, 0, 2101, 0, 0, 0, 2070, 0, 3249, 0, 2902, 0, 3289, 3045, 2741, 2243, 3076, 1564, 0, 2652, 1795, 2839, 1968, 2850, 2097, 2739, 0, 0, 
    1735, 1867, 0, 0, 1709, 3367, 1927, 1658, 2168, 2271, 0, 3387, 2289, 0, 2153, 0, 2200, 0, 3148, 1972, 3062, 0, 2352, 0, 0, 1883, 2412, 2444, 2897, 2103, 0, 0, 2474, 3358, 
    2932, 0, 2866, 2048, 2787, 2676, 0, 2872, 0, 2091, 3014, 0, 1611, 3176, 0, 3278, 1566, 0, 2234, 1788, 3164, 1823, 3364, 1853, 3192, 0, 2345, 1835, 1719, 0, 3307, 0, 1884, 
    1581, 0, 0, 2010, 0, 1742, 0, 0, 2962, 3116, 0, 0, 0, 2795, 0, 2627, 1689, 0, 1770, 1673, 0, 2089, 2845, 1817, 2187, 0, 2732, 2615, 3203, 2318, 1681, 1945, 0, 2110, 2194, 
    2151, 1757, 2904, 2156, 2074, 0, 1880, 1731, 0, 2241, 2148, 1993, 2827, 2024, 2031, 2230, 0, 2524, 0, 2789, 2117, 0, 3343, 2182, 2853, 2803, 1780, 2362, 0, 0, 0, 2082, 0, 0, 
    0, 1992, 3239, 3122, 3340, 2061, 2882, 2572, 3890, 3708, 0, 3782, 0, 3812, 3113, 2260, 3539, 0, 3368, 3291, 3085, 3986, 0, 2710, 0, 2826, 0, 0, 3067, 0, 3948, 0, 0, 0, 3269, 
    0, 3040, 3711, 0, 3988, 0, 2692, 2326, 2914, 3352, 3119, 0, 3259, 0, 3779, 3117, 3135, 2831, 2992, 0, 2503, 0, 3168, 0, 4001, 2891, 0, 3882, 2626, 0, 2859, 3355, 3004, 0, 0, 
    2530, 2816, 2519, 0, 3819, 2351, 0, 2442, 0, 2800, 3505, 3313, 3427, 3992, 3879, 0, 0, 0, 0, 0, 0, 3652, 0, 3224, 3740, 2460, 0, 3947, 0, 3585, 3886, 3769, 0, 0, 0, 0, 2890, 
    3461, 0, 2487, 2797, 0, 3248, 2814, 0, 3024, 3247, 0, 2571, 3329, 2654, 0, 0, 3200, 0, 3555, 2613, 0, 2779, 3077, 3690, 2748, 3241, 0, 2660, 3524, 0, 3201, 0, 3716, 2884, 
    2440, 0, 0, 2860, 2782, 3104, 2740, 2876, 3855, 0, 0, 0, 0, 2408, 0, 0, 2694, 2647, 3023, 0, 3320, 2721, 0, 0, 0, 0, 0, 3831, 2339, 2526, 3994, 3928, 3844, 3600, 0, 2622, 0, 
    3599, 0, 3970, 2528, 0, 0, 2659, 3095, 0, 0, 3362, 2333, 2734, 2813, 2286, 3703, 2485, 0, 0, 2569, 2249, 0, 3277, 3337, 2288, 2574, 2874, 2873, 3276, 2817, 0, 3660, 3695, 
    2418, 3347, 2675, 3971, 2809, 0, 0, 3727, 3416, 0, 2775, 2729, 3745, 3187, 3311, 3068, 3415, 2561, 2370, 3305, 3954, 3966, 2515, 0, 2637, 2343, 0, 2997, 3463, 3961, 2285, 
    2943, 3941, 3175, 2712, 0, 0, 3058, 0, 0, 3998, 2400, 3174, 3072, 2309, 3787, 3632, 3442, 2253, 3666, 0, 0, 2567, 0, 3005, 3744, 3672, 3478, 3534, 0, 2385, 0, 3813, 2911, 
    3394, 3601, 3678, 0, 3914, 0, 2274, 0, 0, 3556, 3079, 3199, 3828, 3332, 0, 3964, 3746, 3015, 2608, 3503, 0, 0, 2459, 0, 3497, 3047, 3054, 0, 0, 0, 0, 2258, 0, 0, 3691, 0, 
    3382, 0, 3123, 0, 0, 3455, 0, 0, 2476, 0, 0, 0, 2722, 0, 3059, 3626, 0, 2907, 3242, 3999, 0, 2332, 0, 3508, 2736, 2934, 3920, 0, 3875, 3254, 3604, 3633, 3129, 2296, 2577, 
    2961, 0, 4000, 0, 0, 3184, 3225, 3359, 2828, 2784, 0, 0, 0, 0, 3078, 0, 3214, 0, 0, 0, 0, 0, 0, 2257, 3654, 2705, 4005, 2376, 0, 0, 2518, 3682, 2969, 0, 0, 3670, 3481, 3356, 
    3607, 2970, 3977, 0, 3500, 2917, 2994, 2469, 0, 2553, 3372, 3341, 2463, 3715, 2697, 2895, 0, 0, 3979, 2923, 3379, 3297, 3833, 2521, 2798, 3029, 2954, 0, 3151, 0, 3630, 2347, 
    2689, 0, 3835, 3612, 2372, 0, 0, 3712, 3960, 0, 2854, 3759, 0, 3101, 0, 2291, 3098, 3208, 0, 2815, 0, 2373, 0, 0, 2346, 0, 0, 0, 2683, 0, 2303, 2609, 2719, 2422, 2714, 2423, 
    2488, 2672, 2982, 3384, 3990, 3273, 3218, 0, 3012, 3231, 0, 2395, 2394, 3537, 2720, 0, 2287, 2452, 0, 3217, 0, 3325, 0, 3403, 0, 0, 3549, 2551, 0, 3780, 3081, 3674, 0, 0, 0, 
    2470, 0, 3165, 3860, 3326, 0, 2335, 2479, 2587, 3158, 0, 0, 2726, 0, 2502, 0, 0, 0, 2922, 2913, 2580, 0, 0, 0, 0, 2493, 3279, 0, 3020, 0, 0, 2893, 0, 3777, 3322, 0, 2591, 
    3794, 0, 0, 2277, 0, 0, 2955, 2792, 2806, 0, 2628, 2402, 0, 3821, 3554, 3102, 3975, 2300, 0, 3874, 3972, 3031, 3861, 0, 3140, 3127, 0, 0, 3592, 3261, 0, 2762, 3021, 3610, 
    2495, 3428, 0, 0, 3130, 0, 0, 3351, 3781, 3619, 2439, 0, 2671, 0, 2801, 2998, 0, 0, 3589, 2359, 2785, 2781, 2513, 0, 2340, 4003, 3969, 3009, 3908, 2486, 0, 0, 2716, 3866, 
    3222, 3926, 2437, 3659, 3344, 0, 0, 3587, 2703, 2419, 0, 3656, 3126, 2327, 0, 2875, 2869, 2582, 3182, 3883, 3520, 0, 0, 0, 0, 3919, 3348, 2473, 2517, 3944, 2688, 0, 0, 3981, 
    0, 0, 3074, 0, 0, 0, 2365, 0, 3545, 0, 2899, 2456, 2597, 3816, 3869, 3629, 2894, 0, 2750, 0, 0, 3857, 0, 3361, 3328, 2830, 0, 3190, 3927, 0, 3142, 3160, 0, 3319, 2788, 0, 
    3760, 2957, 2334, 3538, 0, 3923, 2870, 0, 0, 2673, 3064, 3859, 2657, 3265, 0, 0, 2881, 3287, 3915, 0, 3234, 2713, 0, 2429, 2735, 3052, 0, 2566, 3022, 0, 3318, 2857, 0, 2589, 
    2282, 3454, 2538, 2687, 3550, 3514, 3647, 3063, 2269, 2313, 0, 3565, 2369, 3628, 3073, 0, 0, 2980, 2299, 3124, 0, 3726, 2544, 3523, 0, 0, 0, 3566, 0, 2944, 4077, 4177, 3487, 
    4214, 3892, 0, 0, 4239, 3144, 4394, 0, 4173, 3618, 3470, 0, 0, 4331, 3516, 3907, 4061, 2896, 2888, 0, 3846, 0, 3843, 4046, 0, 0, 3761, 0, 0, 2751, 3228, 0, 3591, 0, 0, 0, 0, 
    0, 4298, 4025, 4141, 0, 0, 4359, 2927, 0, 0, 0, 0, 3452, 0, 0, 3502, 4387, 3447, 0, 3366, 2985, 0, 3766, 0, 3536, 3622, 2776, 4075, 2908, 0, 4116, 0, 0, 0, 0, 3408, 0, 4014, 
    4085, 0, 4318, 4018, 0, 2937, 4186, 0, 3051, 4420, 3881, 4380, 0, 4306, 3397, 4273, 0, 3588, 0, 3710, 4444, 3684, 0, 4357, 2968, 0, 0, 3057, 0, 3450, 2963, 3563, 2749, 4433, 
    4435, 3003, 3541, 0, 4084, 0, 0, 3370, 3916, 3412, 0, 0, 0, 3281, 0, 3749, 3388, 2804, 3838, 4398, 4062, 4419, 4254, 4258, 4385, 4190, 0, 2938, 0, 3459, 3134, 3334, 2685, 
    3668, 3509, 4213, 4113, 3728, 3303, 0, 0, 0, 3147, 3369, 0, 0, 0, 3207, 2794, 2953, 4111, 3724, 0, 0, 0, 0, 3504, 4328, 3376, 3392, 0, 3700, 0, 0, 4181, 0, 0, 3631, 3824, 
    4354, 3997, 0, 4265, 4035, 0, 3586, 0, 0, 2768, 3582, 3268, 3490, 3245, 4065, 3430, 3221, 0, 0, 4345, 0, 0, 0, 2847, 2843, 2945, 0, 0, 3010, 0, 0, 3053, 3788, 4204, 3226, 
    4202, 3088, 0, 3698, 0, 0, 3872, 3407, 3236, 3845, 0, 3460, 4384, 4049, 0, 2995, 0, 3378, 3310, 3083, 3574, 2926, 3011, 0, 0, 0, 4462, 3743, 0, 3974, 4381, 4341, 0, 0, 4233, 
    0, 3371, 4054, 4232, 0, 0, 2760, 0, 3039, 0, 3272, 4162, 0, 3264, 2878, 0, 4193, 4099, 0, 4267, 2929, 0, 3540, 0, 3050, 3719, 2936, 0, 3152, 0, 3837, 4171, 2946, 4457, 0, 
    4219, 3046, 4450, 3494, 4396, 4156, 0, 0, 0, 2799, 2978, 0, 0, 0, 2879, 0, 4016, 3614, 0, 3568, 0, 4079, 2862, 4475, 4322, 3896, 4136, 2678, 0, 3492, 2706, 3092, 3793, 0, 
    3066, 2808, 4185, 3982, 3671, 0, 0, 3806, 0, 3558, 0, 3386, 2887, 3544, 3863, 0, 3909, 3783, 4367, 4056, 4332, 4045, 0, 4352, 0, 2763, 3862, 0, 3638, 2935, 2892, 2960, 0, 0, 
    3522, 0, 3804, 0, 0, 0, 4471, 4234, 4455, 0, 3096, 3331, 3424, 0, 0, 0, 0, 3457, 0, 0, 2770, 4067, 4175, 0, 4404, 0, 3973, 4355, 3189, 0, 2718, 3150, 3235, 2680, 3732, 4088, 
    4091, 4456, 2925, 3608, 4278, 4093, 0, 0, 3713, 3193, 4440, 4263, 0, 0, 4329, 3984, 0, 4206, 3888, 3751, 3895, 3722, 4147, 4474, 0, 0, 4368, 2682, 2942, 0, 4026, 3308, 4287, 
    0, 2743, 4169, 3206, 0, 0, 3575, 3910, 3917, 0, 2956, 0, 0, 2837, 0, 3075, 4409, 3087, 4486, 3676, 3525, 3898, 0, 0, 4484, 3420, 2842, 3620, 3418, 0, 0, 0, 0, 0, 0, 0, 0, 
    2818, 0, 3316, 0, 3342, 3159, 3215, 3741, 3729, 0, 4119, 3260, 0, 0, 3309, 4028, 0, 3617, 0, 3212, 3008, 0, 3880, 0, 2753, 3877, 3483, 2731, 3280, 4290, 0, 2769, 0, 3803, 0, 
    2677, 0, 3399, 0, 0, 3805, 3706, 4104, 3839, 0, 3952, 4334, 0, 4308, 0, 0, 4309, 3413, 3255, 3731, 3825, 0, 0, 0, 2948, 3349, 3515, 3826, 0, 3286, 3006, 4463, 0, 3336, 0, 0, 
    3262, 3323, 2841, 0, 0, 0, 0, 4389, 0, 0, 3968, 0, 4301, 0, 0, 2912, 3956, 0, 3290, 0, 4041, 2766, 2699, 0, 0, 0, 3900, 0, 2900, 0, 3942, 0, 3967, 4360, 3093, 2909, 0, 0, 
    2959, 0, 2901, 3958, 3936, 3253, 2849, 2883, 3213, 3775, 3640, 3209, 4473, 3055, 0, 3071, 0, 3294, 3718, 0, 3800, 0, 2690, 0, 2708, 0, 3125, 4140, 2752, 0, 2840, 0, 4063, 
    3577, 2920, 2999, 3017, 2728, 4326, 3252, 4125, 3041, 4319, 0, 0, 4042, 0, 0, 0, 0, 3472, 0, 3697, 0, 3476, 4511, 4249, 0, 4547, 0, 0, 3437, 3815, 0, 3870, 4437, 0, 4338, 
    4772, 0, 0, 3580, 0, 0, 4224, 4242, 4494, 3946, 4009, 4483, 0, 3736, 3421, 0, 4713, 3624, 4607, 4343, 4449, 4715, 3648, 0, 3734, 4758, 4453, 0, 0, 3414, 3527, 3996, 4632, 
    3590, 4451, 3770, 4201, 4542, 0, 0, 4277, 4726, 4557, 3462, 4746, 3395, 4515, 3702, 0, 4336, 0, 4222, 3511, 3473, 0, 0, 3784, 4556, 0, 3785, 0, 3790, 0, 0, 0, 0, 0, 3663, 0, 
    0, 4615, 0, 3897, 4778, 0, 4236, 4685, 4667, 0, 3557, 0, 3543, 4390, 4510, 3465, 0, 4490, 3865, 4694, 4690, 0, 4410, 4198, 4004, 0, 0, 0, 4487, 4604, 0, 4417, 4696, 0, 0, 
    3707, 4681, 0, 4736, 3991, 3438, 4606, 4580, 0, 0, 4673, 3807, 0, 4281, 0, 4534, 0, 0, 0, 4728, 3686, 0, 4313, 0, 4231, 0, 3657, 0, 4638, 4361, 4656, 4521, 0, 3820, 4674, 
    3677, 4196, 3406, 0, 3771, 4679, 3396, 0, 0, 0, 3571, 4571, 0, 0, 3717, 3479, 4533, 4620, 4619, 3532, 4512, 4530, 3662, 4296, 4392, 4172, 4244, 4124, 0, 0, 4068, 3611, 0, 
    3609, 0, 3802, 4702, 0, 4264, 0, 0, 0, 3542, 3398, 4245, 0, 0, 4756, 3681, 0, 0, 4083, 0, 4038, 0, 0, 0, 0, 4680, 0, 4160, 3649, 3645, 3756, 4711, 4107, 4459, 4500, 3402, 0, 
    0, 4039, 0, 4197, 4215, 4693, 4321, 0, 4020, 4623, 0, 0, 0, 3529, 4658, 0, 4538, 3530, 0, 4382, 0, 4727, 3796, 4209, 3579, 0, 3665, 4581, 0, 4428, 0, 0, 3488, 4374, 0, 0, 
    4072, 3789, 4583, 0, 4149, 0, 4365, 0, 4506, 0, 3817, 4725, 4675, 3884, 4460, 4763, 0, 0, 0, 4194, 0, 3436, 0, 4513, 3938, 4708, 0, 0, 0, 3486, 4775, 3903, 3906, 0, 0, 0, 
    4158, 0, 0, 0, 4443, 3475, 4006, 0, 4247, 3705, 0, 4346, 4626, 4002, 4595, 3564, 3799, 0, 3411, 3735, 0, 3901, 0, 4081, 0, 4031, 0, 4781, 3642, 4376, 4051, 0, 3595, 4324, 
    4555, 0, 0, 0, 4413, 3738, 4371, 3576, 3776, 4434, 3496, 4745, 3441, 3959, 4165, 0, 4582, 0, 4283, 0, 3733, 3811, 0, 0, 4353, 0, 0, 4274, 4654, 4342, 0, 0, 0, 3484, 3641, 
    4260, 0, 3623, 3531, 0, 3451, 0, 3933, 4114, 0, 4195, 4597, 3404, 0, 3685, 0, 3526, 0, 0, 0, 0, 0, 3773, 0, 0, 0, 0, 3834, 4123, 0, 4551, 4351, 0, 0, 4663, 4132, 0, 3528, 
    3482, 0, 0, 4458, 4527, 4536, 0, 0, 4270, 0, 0, 0, 0, 3506, 4356, 3507, 4783, 4029, 0, 4737, 3795, 0, 0, 4317, 3493, 0, 0, 4662, 4577, 4052, 3683, 4066, 0, 4058, 0, 3757, 
    3786, 3679, 4423, 4237, 4291, 4754, 3637, 3921, 0, 0, 0, 0, 0, 0, 4630, 3755, 0, 3976, 3808, 3704, 0, 4744, 0, 4514, 4596, 0, 0, 4043, 3842, 0, 3836, 4129, 4828, 0, 4118, 
    4849, 4645, 4553, 4040, 4548, 0, 0, 0, 4670, 4238, 0, 4566, 0, 0, 0, 4285, 4600, 4593, 4893, 4115, 4019, 4191, 4300, 4479, 4078, 0, 0, 4614, 4856, 0, 4167, 4589, 4918, 4930, 
    0, 4790, 4424, 4911, 4863, 4192, 4716, 0, 4187, 4151, 0, 4425, 0, 4257, 0, 0, 4695, 4069, 0, 0, 4822, 4676, 4022, 4495, 0, 0, 4412, 0, 4493, 0, 4347, 4089, 4074, 4717, 0, 0, 
    4809, 0, 0, 4897, 4701, 4502, 4699, 4872, 4649, 4891, 4182, 0, 4635, 4799, 4719, 4721, 4448, 4613, 4823, 4143, 4268, 4363, 4279, 0, 0, 0, 4678, 0, 4522, 0, 0, 0, 4508, 4848, 
    4327, 4480, 4393, 0, 4622, 4507, 0, 0, 4689, 4130, 0, 4142, 4050, 0, 0, 0, 0, 4704, 4578, 4518, 4102, 4806, 0, 0, 4189, 4188, 0, 4599, 4250, 4916, 4908, 4325, 0, 0, 0, 4470, 
    0, 4064, 0, 4669, 4573, 4880, 0, 4164, 0, 0, 4877, 4884, 0, 4853, 4492, 4903, 0, 0, 4569, 4860, 4706, 0, 0, 4375, 0, 4166, 0, 4255, 0, 0, 4788, 4447, 4416, 4733, 0, 0, 4109, 
    0, 4634, 4499, 4770, 0, 4146, 4170, 4289, 4546, 0, 4587, 4176, 4229, 4137, 4814, 0, 0, 4108, 4875, 0, 0, 4603, 4121, 0, 0, 4246, 4120, 4541, 4133, 4751, 0, 4567, 0, 4565, 
    4207, 0, 4612, 0, 4651, 0, 4302, 0, 0, 4235, 0, 4048, 4734, 4053, 4531, 4558, 0, 4575, 0, 4576, 4842, 0, 0, 4288, 4073, 4262, 4155, 0, 0, 4871, 0, 4664, 4714, 0, 4139, 4439, 
    0, 0, 0, 0, 4830, 0, 4477, 4358, 4076, 0, 0, 0, 0, 4697, 4829, 0, 4461, 0, 4218, 0, 4057, 0, 0, 0, 4786, 4292, 0, 0, 4768, 0, 4766, 4906, 4671, 0, 4032, 0, 0, 4307, 0, 0, 
    4105, 0, 0, 4340, 4847, 4436, 0, 4859, 4762, 4922, 4661, 0, 4526, 0, 4867, 4803, 4931, 4920, 4843, 0, 4834, 4574, 4839, 0, 4887, 4793, 4837, 0, 4616, 0, 0, 4561, 4907, 4948, 
    4927, 4815, 4682, 4813, 4885, 4881, 0, 0, 4895, 4935, 4545, 4579, 0, 0, 4827, 4826, 4488, 4752, 4742, 0, 0, 4857, 4798, 0, 0, 4804, 0, 4800, 0, 0, 4722, 4796, 4943, 4947, 0, 
    4782, 4594, 4491, 4925, 4892, 4890, 4644, 4926, 4946, 4519, 4833, 4905, 4785, 4650, 4898, 4917, 4529, 0, 0, 0, 4792, 0, 0, 4900, 4731, 4568, 0, 0, 4686, 0, 4641, 0, 0, 4636, 
    4817, 0, 0, 4642, 4816, 4901, 4802, 0, 0, 4852, 4570, 4851, 4509, 0, 4820, 0, 4564, 4861, 0, 4870, 4886, 0, 4646, 0, 4858, 4769, 4810, 4625, 4939, 0, 4528, 0, 0, 4915, 4914, 
    4624, 4862, 4523, 0, 4795, 0, 4787, 0, 0, 4850, 4854, 4812, 0, 0, 4524, 4794, 0, 0, 0, 4821, 0, 0, 0, 4909, 0, 0, 0, 4844, 0, 0, 4855, 4845, 4811, 0, 0 ]
];


==> anc/maplegraph.txt <==
with(GraphTheory):
gstar := Graph([17432586, 31476528, 17435286, 12763854, 54316278, 71432586, 31476582, 13764285, 54321678, 12765384, 12765438, 16543278, 34176528, 51643278, 41753268, 17432856, 
12387654, 12738654, 14753286, 31746528, 54163278, 31764258, 74132586, 12765834, 17543268, 16543728, 17632485, 17263854, 71435286, 56143278, 17364285, 13765428, 21765438, 
34716528, 31764528, 37164258, 51643728, 13764825, 12768354, 17265438, 54163728, 17453286, 54326178, 37146528, 54613278, 71432856, 54361278, 17265384, 17238654, 61543278, 
41753628, 54316728, 13287654, 14753826, 54321768, 12783654, 31476852, 16543287, 31746582, 34176582, 47153268, 17438256, 41576328, 12837654, 17435826, 12765483, 12873654, 
51647328, 71265384, 17543628, 17435862, 71438256, 41753682, 31478652, 56413278, 71238654, 71263854, 13764852, 17268354, 17438526, 16542873, 13487652, 37146582, 13765482, 
47153628, 17625438, 41756328, 71543268, 71364285, 71632485, 37416528, 54317628, 17265834, 14765328, 47513268, 64217538, 16543782, 71453286, 12765843, 41576382, 73164258, 
13827654, 54316782, 16428753, 12768534, 17625384, 16543827, 17283654, 34716582, 65143278, 74153268, 71265438, 14753862, 74135286, 74132856, 17483256, 14287653, 71435826, 
54631278, 54613728, 17632845, 13768425, 23765418, 74321568, 61543728, 17543286, 37164528, 17634285, 12786354, 17328654, 13748652, 54321786, 74312586, 34761528, 17623854, 
53176428, 17532864, 18543267, 17453826, 31287654, 61543287, 18237654, 54327168, 54163782, 54361728, 31764582, 54326718, 31746852, 27165438, 54167328, 45176328, 17265483, 
51643782, 54362178, 16547328, 62175438, 14758326, 73146528, 31765428, 17364825, 37614258, 56143728, 74315268, 21765483, 17643258, 64321758, 34176852, 17365428, 54167382, 
54317682, 41756382, 16543872, 71632845, 17265843, 17628354, 12876354, 74135826, 14387652, 17268534, 17823654, 71365428, 74153628, 37416582, 54613782, 54327618, 17653248, 
54361782, 54367128, 14758362, 13768452, 13872654, 17453862, 12786534, 23765481, 41287653, 61542873, 54327186, 74351268, 73416528, 18273654, 16548273, 65143287, 54371628, 
71543628, 47153682, 71623854, 32765418, 13786425, 71543286, 37641258, 17543826, 34716852, 64217583, 17365482, 56147328, 17438562, 17458326, 45176382, 17465328, 17364852, 
41765328, 16482753, 61547328, 71438526, 17652438, 71453826, 18327654, 16548327, 34765128, 54176328, 31487652, 64327158, 71364825, 17638245, 54632178, 17635428, 71634285, 
65143728, 73146582, 81543267, 72165438, 16574328, 47156328, 27615438, 74138256, 12768543, 13847652, 15764328, 74315628, 54372168, 61428753, 18543627, 71625384, 17538264, 
13765842, 56143782, 53716428, 71265483, 17368425, 16547382, 73164528, 71268354, 56413728, 71483256, 37614528, 64271538, 76132485, 73614258, 74513268, 74312856, 54631728, 
17625483, 17543682, 71265834, 81237654, 17483526, 64321785, 34178652, 14765382, 37461528, 61543782, 75143268, 47531268, 17643285, 71625438, 31765482, 14785326, 13784652, 
34761582, 27165483, 21765843, 54326781, 17625834, 14827653, 74321586, 74321658, 17634825, 51647382, 37146852, 17843256, 17382654, 45716328, 71435862, 41576832, 53176482, 
47513628, 74325168, 71283654, 37165428, 71532864, 17546328, 18543276, 56431278, 71643258, 17652384, 61543827, 17632854, 17542863, 17286354, 51674328, 31827654, 54617328, 
62715438, 17643528, 65321748, 71328654, 17348652, 65413278, 62175483, 63175428, 15287643, 37164582, 54362718, 27365418, 16754328, 54371682, 13876425, 81327654, 17642853, 
54376128, 17365842, 51287643, 17654238, 13876254, 23765841, 16584327, 41387652, 54362781, 17653428, 47156382, 63715428, 73614528, 56417328, 67215438, 71483526, 17268543, 
17682354, 71365482, 27365481, 12786543, 71438562, 63175482, 74316528, 17826354, 31765842, 54716328, 18743256, 75413268, 17583264, 37265418, 47165328, 17386254, 71635428, 
54176382, 15764382, 17683245, 74326158, 65413287, 73128654, 54317862, 74156328, 54167832, 18372654, 64271583, 16538742, 73164582, 47532168, 64217853, 76314258, 72165483, 
17386425, 71538264, 14837652, 14587632, 16487253, 74325186, 64721538, 17643582, 74315682, 17546382, 17832654, 15864327, 74183256, 41765382, 31872654, 64128753, 57316428, 
37465128, 75143286, 64372158, 64175328, 41756832, 17635482, 71625483, 76125438, 74325618, 65142873, 17483562, 27165843, 74321856, 17638254, 71632854, 51647832, 71543682, 
76123854, 18276354, 71653248, 14765832, 61548327, 21768543, 16547832, 17652834, 74318256, 17638425, 17485326, 75216438, 41827653, 56431728, 54637128, 81543627, 81543276, 
15387642, 61482753, 13786452, 62175843, 54732168, 17384652, 75143628, 18643275, 16548372, 51674382, 71643528, 18546327, 75132864, 17528643, 74513628, 76132845, 61547382, 
13768542, 17645328, 37165482, 17438652, 76312485, 74135862, 17543862, 17548326, 73146852, 47513682, 56432178, 65143782, 71652384, 65143827, 32765481, 65421738, 56413782, 
37416852, 71628354, 37642158, 17628534, 62751438, 27653148, 71458326, 53716482, 17564328, 16574382, 54372186, 16584273, 13874652, 37641528, 71453862, 85143267, 54367182, 
34187652, 45761328, 54327681, 56174328, 51764283, 14785362, 37615428, 65327148, 71643285, 27615483, 72615438, 76125384, 71543826, 74351628, 38127654, 37461582, 17643825, 
71634825, 51764328, 65321784, 81273654, 14758632, 73641258, 54731628, 71364852, 17538624, 54367218, 71286354, 27651438, 17286534, 31847652, 53176842, 74153682, 74321685, 
71652438, 16548723, 71625834, 16287543, 34761852, 71542863, 71638245, 54372618, 74138526, 17843526, 18543726, 27635418, 74531268, 65413728, 17465382, 12876534, 65431278, 
71843256, 71368425, 15827643, 45716382, 18347652, 64275138, 54671328, 54617382, 71265843, 14875326, 71348652, 76321458, 34718652, 37614582, 56147382, 76143258, 54631782, 
71823654, 42765318, 54327816, 65147328, 76134285, 18543672, 61543872, 62715483, 53761428, 71546328, 34765218, 17652483, 47531628, 61548273, 65317428, 73165428, 17625843, 
72365418, 34765182, 17653284, 64327518, 17548263, 18723654, 14872653, 17634852, 45176832, 73461528, 75321648, 71465328, 17368452, 71382654, 47516328, 16842753, 61753284, 
41578632, 54632718, 17458362, 61574328, 74352168, 73416582, 64327185, 18427653, 71268534, 51764382, 74325816, 47561328, 17564382, 41765832, 73182654, 81543672, 73416852, 
17638524, 17652843, 76153248, 17834652, 16548732, 37642518, 17845326, 72615483, 75143682, 41872653, 18376425, 75216483, 54367281, 17843562, 71638254, 75138264, 61538742, 
62751483, 85143276, 71638425, 71485326, 41587632, 31874652, 64732158, 47156832, 76143285, 61574382, 14876325, 67153284, 17683425, 74315862, 76135428, 57164283, 76341258, 
45716832, 81372654, 18743526, 74362158, 17836425, 21786543, 76143528, 18527643, 75163284, 64175382, 71645328, 61287543, 78123654, 74381256, 17862354, 45763128, 13876452, 
17653824, 27654138, 71643825, 17654328, 56437128, 14857632, 71652483, 27651483, 34765281, 65174283, 74156382, 17853264, 57416328, 62754138, 23768541, 18276534, 37418652, 
47165382, 53764128, 75312864, 71654238, 64327581, 16583742, 56714328, 74356128, 83127654, 72165843, 73148652, 67251438, 76321485, 76125483, 47532618, 56431782, 61754328, 
17654283, 75142863, 52764318, 75413286, 17658234, 64275183, 71643582, 67215483, 74138562, 31768542, 56417382, 47615328, 65432178, 81743256, 75431268, 18475326, 64725138, 
76324158, 76152384, 74165328, 41875326, 74532168, 17643852, 16387542, 18564327, 17584326, 54376182, 61548723, 17465832, 34768152, 67421538, 15872643, 74325681, 85413267, 
18543762, 64271853, 64715328, 76314528, 65413782, 76152438, 25387641, 71682354, 17645382, 18437652, 72365481, 71538624, 18472653, 56471328, 27653184, 62178543, 71268543, 
47265318, 31876425, 74328156, 37625418, 47632158, 72653148, 81427653, 56432718, 57361428, 64721583, 17628543, 64182753, 18726354, 71384652, 38147652, 14768532, 65431728, 
56147832, 56174382, 61754283, 81643275, 71832654, 65412873, 18643725, 73265418, 17548623, 54371862, 81543726, 75326148, 71386425, 65147382, 71583264, 14875362, 74326185, 
76312845, 57432168, 37641582, 61753824, 54732618, 71653428, 16574832, 27653418, 12876543, 18547326, 16847253, 15874326, 15864372, 71642853, 18653274, 74165283, 16584723, 
71438652, 16487523, 51764823, 37615482, 53716842, 37652148, 54732186, 65413827, 81723654, 75146328, 85321647, 17635842, 65327418, 81546327, 18376254, 75316428, 57316482, 
27168543, 37265481, 71635482, 47531682, 41837652, 65427138, 71286534, 14873652, 65174328, 71465382, 13786542, 71826354, 17368542, 15487632, 34817652, 27635481, 75143826, 
76132854, 65421783, 38172654, 17584263, 54327861, 53761482, 14876253, 71368452, 74513682, 54176832, 54372816, 17458632, 31876254, 65148327, 17638452, 18642753, 74361528, 
65327184, 54376218, 54637218, 47536128, 81276354, 54731682, 74516328, 61842753, 64372185, 76138245, 17548362, 63175842, 17483652, 71528643, 65148273, 76125834, 76413258, 
54761328, 17582643, 63751428, 47516382, 65431287, 37465182, 81347652, 64327815, 17583624, 27615843, 61743852, 78143256, 65371428, 14785632, 73615428, 57164328, 74318526, 
54673128, 71628534, 34781652, 17648253, 17648325, 71365842, 74352618, 37645128, 71548326, 18743265, 42765381, 34765812, 51387642, 18374652, 65417328, 54671382, 61547832, 
17485362, 75321684, 62715843, 71483562, 47532186, 54632781, 16754382, 76128354, 76215438, 61487253, 71634852, 13876524, 37465218, 61752843, 75261438, 71564328, 76134825, 
71683245, 54637182, 74316582, 65317482, 37651428, 45761382, 32765841, 76321548, 75413628, 16827543, 72635418, 72651438, 15764832, 85143627, 18546372, 17386524, 51827643, 
73461582, 54367812, 17682534, 71653284, 37461852, 43765218, 51763842, 53178642, 73641528, 65143872, 17653482, 37165842, 17863245, 71543862, 73614582, 73642158, 18732654, 
67315428, 54736128, 71843526, 73165482, 74352186, 16854327, 74326518, 57431628, 54372681, 71652834, 61584327, 75421638, 61548372, 48127653, 73465128, 74531628, 61584273, 
27365841, 51864327, 17386452, 45178632, 74813256, 71625843, 17836254, 74183526, 16584372, 15837642, 17538642, 54617832, 65372148, 74351682, 17286543, 16854273, 71386254, 
17683254, 71546382, 64275318, 54716382, 51674832, 71548263, 37642185, 71458362, 17546832, 64372518, 17826534, 63715482, 72168543, 17654823, 64721853, 16854372, 17653842, 
71682534, 81546372, 75431286, 37645182, 75164328, 34765821, 63751482, 17584362, 17658243, 61753842, 76153428, 51837642, 52764381, 16853742, 71483652, 31876452, 71836254, 
17468532, 18742653, 81472653, 34786152, 71548623, 42765831, 37651482, 76138425, 54378216, 54367821, 65274318, 56471382, 18627543, 65731428, 65732148, 73615482, 75138624, 
17862534, 74362518, 17648352, 37645218, 54637281, 47532816, 57631428, 57431682, 74138652, 71834652, 76342158, 71583624, 65714283, 75416283, 48172653, 47563128, 17648523, 
47365218, 71582643, 37468152, 27653481, 75426138, 18763245, 65147832, 18647325, 85146327, 17826543, 67154283, 47625318, 65427183, 81376254, 54736218, 37265841, 78413256, 
65432718, 71648253, 54732816, 17852643, 81374652, 74531682, 15847632, 18537642, 41857632, 76325148, 64327851, 75613284, 76521348, 18475362, 67431528, 74532618, 57432618, 
76135482, 76512384, 74362185, 72365841, 71643852, 75162843, 71465832, 76183245, 75413826, 86321475, 63178542, 67421583, 53718642, 17683524, 64375218, 74265318, 76125843, 
71654283, 47632185, 73165842, 48137652, 67215843, 18736425, 17583642, 67415283, 74516382, 75183264, 37652184, 27186543, 65174382, 71538642, 87143256, 84127653, 65148723, 
34768512, 76153284, 71546832, 76314582, 71386452, 37481652, 67521438, 65138742, 75416328, 17486523, 75412863, 18745326, 64372581, 15874362, 61583742, 17658324, 14876352, 
17386542, 74831256, 14875632, 34871652, 54671832, 76253148, 17654382, 18654327, 27654318, 74352681, 75148263, 53764182, 75326418, 57364128, 64715382, 57361482, 54376281, 
15873642, 56432781, 74165823, 75264138, 73465182, 52387641, 76312854, 81527643, 86143275, 75431628, 81743526, 81726354, 76413528, 64751328, 47632518, 67143852, 71652843, 
64372815, 37654128, 73461852, 41876325, 75148326, 78143526, 18572643, 18476253, 76324185, 47536218, 71862354, 64725183, 48175326, 75326184, 18652743, 85413627, 74326581, 
72651483, 47536182, 54673218, 75261483, 16854723, 17682543, 71648325, 65372184, 17684253, 47651328, 17685234, 81743265, 18743625, 53761842, 71485362, 67425138, 47165832, 
37465281, 37641852, 61754823, 61548732, 61827543, 17843652, 18574326, 71843562, 17836524, 41768532, 51768342, 81642753, 75621438, 81643725, 16578432, 18743562, 47531862, 
76321845, 57264318, 76215483, 42875316, 67251483, 51748632, 45187632, 76182354, 71658234, 38642175, 62751843, 57316842, 37642815, 71683425, 68142753, 64732185, 54736182, 
18546732, 64175832, 71863245, 81543762, 73641582, 71584263, 65437128, 71386524, 75413682, 78132654, 16584732, 81276534, 54178632, 47265381, 73186425, 71653482, 73812654, 
18473652, 74165382, 67432158, 17584623, 57614283, 71653824, 37465812, 76154238, 65372418, 37652418, 71584326, 83172654, 65148372, 76138254, 61847253, 75163824, 18457632, 
65418273, 74351862, 67154328, 18653724, 81653274, 64812753, 56417832, 25837641, 16837542, 74156832, 58127643, 17863425, 85413276, 85326147, 61758324, 75318264, 54673182, 
73652148, 18547362, 65417382, 17683452, 76235418, 85321674, 18376452, 67254138, 76134852, 17548632, 71836425, 57163842, 47561382, 76431258, 61854327, 16587342, 18762354, 
71635842, 72615843, 62718543, 72653418, 85421637, 41876253, 14786532, 71564382, 57614328, 37615842, 65427318, 74631528, 76513248, 18476325, 74381526, 76143825, 74361582, 
31786542, 54732681, 61584723, 54378162, 67153824, 74536128, 74352816, 63715842, 75164283, 57461328, 54763128, 71853264, 75421683, 76512438, 78126354, 51864372, 73418652, 
74813526, 74326815, 45763218, 76318245, 74328516, 76321584, 61574832, 41873652, 65184327, 81376425, 52864317, 85143672, 83147652, 71286543, 74356182, 18647253, 65472138, 
67315482, 65174823, 15687432, 17863254, 65374128, 27635841, 65418327, 81475326, 47615382, 61738542, 17845362, 65714328, 62754183, 71458632, 76142853, 31876524, 67415328, 
45718632, 76413285, 71368542, 17854326, 71638452, 65431827, 57416382, 85431267, 38417652, 64275381, 76143582, 74561328, 74532186, 38712654, 62754318, 54637812, 64732518, 
18564372, 85143726, 51768423, 14876523, 81437652, 23786541, 65327814, 65184273, 81564327, 45763182, 76341528, 61754382, 72654138, 17586324, 76128534, 17645832, 81547326, 
72635481, 64275813, 75143862, 76152834, 65173842, 18376524, 27651843, 51487632, 75362148, 75216843, 76145328, 16847523, 45761832, 51874326, 71826534, 15876243, 26387541, 
76152483, 74356218, 38174652, 74365128, 54731862, 51764832, 61387542, 18643752, 57432186, 57436128, 67351428, 74163852, 61487523, 18276543, 67513284, 17853624, 74615283, 
15876324, 75432168, 17485632, 15864732, 74632158, 61748352, 73186254, 73642518, 71683254, 65371482, 75361428, 16874325, 65413872, 41875362, 18736254, 37642581, 71628543, 
74183562, 71638524, 64725318, 15768432, 65317842, 17586243, 17854263, 57164823, 74318562, 54716832, 65431782, 16872543, 47516832, 16874253, 56473128, 32768541, 17684325, 
38176254, 73465218, 54372861, 61584372, 75316482, 27368541, 18734652, 16487532, 17836452, 17564832, 75146382, 76315284, 74615328, 71845326, 64187253, 56741328, 76421538, 
18753264, 27654183, 61748523, 28653174, 58164327, 65471328, 57632148, 81732654, 37625481, 13876542, 72653184, 75128643, 71645382, 76324518, 73184652, 53764218, 76315428, 
64752138, 61758243, 17638542, 16587423, 51678432, 73625418, 16754832, 73642185, 63754128, 73265481, 43765281, 27653814, 51872643, 74382156, 56437182, 74325861, 47532681, 
56437218, 37168542, 54376812, 76251438, 42587631, 17486352, 18726534, 64278153, 54761382, 56174832, 73651428, 67152843, 71548362, 57164382, 74185326, 87123654, 73645128, 
71654328, 74316852, 27618543, 38176425, 56714382, 65327481, 47652138, 61854273, 18654273, 74615382, 85146372, 18674325, 67431582, 47632815, 65732184, 76425138, 67512843, 
75426318, 47265831, 54763218, 75416823, 71845362, 18736524, 81763245, 54673281, 17568432, 17846523, 76318254, 71486523, 57416832, 75381264, 64817253, 71863254, 74631582, 
74536218, 65178342, 74168352, 67451283, 61587423, 75614283, 74532816, 76314852, 87132654, 74652138, 37841652, 47532861, 57364218, 85413672, 61783542, 71685234, 73654128, 
71486352, 61578432, 76325418, 37465821, 74358162, 67531284, 75624138, 51786342, 57461382, 67218543, 71584623, 75413862, 75631428, 28753164, 54718632, 57432816, 81473652, 
83417652, 54736812, 71645832, 71852643, 64753128, 47561832, 81376452, 18576243, 86321745, 73465281, 18746325, 61785243, 71684325, 65731482, 65178423, 57164832, 71468532, 
64735218, 67531428, 71854326, 67315842, 75168243, 45781632, 76318425, 76342518, 74813562, 76128543, 27638541, 67415382, 87413256, 75461283, 61874325, 81376524, 73186524, 
65372814, 76143852, 37625841, 54378261, 74265381, 75362184, 67251843, 41875632, 85326174, 72654318, 17864253, 83176425, 75614328, 67432518, 72653481, 61785324, 72635841, 
47625381, 85143762, 65184723, 83176254, 73816425, 64752183, 61853742, 85416327, 37268541, 76145382, 81457632, 57631482, 74165832, 48173652, 18564732, 74632518, 72368541, 
65742138, 76138524, 51786423, 16758432, 17854623, 54738216, 37486152, 76521384, 71826543, 18754326, 74381562, 47615832, 67254318, 58174326, 71658324, 61854723, 76514238, 
48275316, 18763425, 85426137, 65184372, 51876324, 27654813, 74362581, 47518632, 76152843, 78136425, 16873542, 81762354, 76415283, 37652481, 75148623, 87143526, 65374182, 
71584362, 32786541, 57632184, 71836524, 65427813, 76328145, 76351284, 73186452, 71658243, 76341582, 76512483, 76432158, 57148632, 54732861, 37648152, 18754263, 76413582, 
52837641, 76342185, 64752318, 65417832, 73468152, 47651382, 53864217, 28653714, 87126354, 56714832, 16874523, 43765821, 57264381, 38714652, 17486532, 76183254, 74352861, 
17658423, 76154328, 74613852, 74385126, 75462138, 18672543, 27658314, 34876152, 58137642, 38471652, 71853624, 27681543, 45763812, 61854372, 67514283, 18743652, 37645812, 
41786532, 76351428, 86413275, 75631284, 17854362, 67513824, 56178432, 76254138, 76431285, 75436128, 74362815, 27653841, 75432618, 81475362, 75364128, 17658342, 54378612, 
18573642, 18574362, 48176325, 74382516, 65432781, 47168532, 18657243, 76315482, 15876342, 47653128, 65724318, 75813264, 51784632, 78431256, 62781543, 37648215, 81572643, 
42857631, 16874352, 76215843, 17856324, 57634128, 17856243, 76235481, 65741283, 51864732, 81564372, 42875361, 76148325, 57432681, 81742653, 45763281, 81647325, 18637542, 
17685324, 74615823, 75431826, 17683542, 56473218, 57318642, 68127543, 54187632, 17684523, 61784523, 67421853, 47538216, 65148732, 71654382, 63754182, 71586324, 65481273, 
78143562, 17648532, 47652183, 54736281, 67154382, 71648352, 65471382, 81574326, 67521483, 76158234, 47652318, 76412853, 41876523, 84172653, 76182534, 38716425, 74563128, 
38716254, 57641283, 71564832, 63751842, 51876243, 74536182, 45768132, 75148362, 57624318, 76148253, 52864371, 25873641, 75316842, 57613842, 81476325, 75431682, 71862534, 
76352148, 34768521, 18653742, 71638542, 71485632, 16847532, 57642138, 56743128, 74358216, 78413526, 73652184, 27386541, 74651283, 74815326, 73816254, 52764831, 65438127, 
74183652, 73645218, 74632185, 56437281, 73645182, 73651482, 57614823, 18476352, 76381245, 75621483, 45817632, 76431528, 85147326, 82653174, 64725813, 17654832, 76154283, 
75164823, 71843652, 67154823, 68154327, 68412753, 81647253, 67148352, 76183425, 73168542, 48176253, 54376821, 81743562, 57463128, 71684253, 85413726, 17586423, 61872543, 
37468512, 78312654, 85362147, 73265841, 76315824, 62387541, 74365218, 81643752, 75418326, 18736452, 75418263, 71836452, 74168523, 18763254, 17863452, 75146832, 18476523, 
64375281, 57641328, 16857423, 75163842, 84137652, 75264318, 54763182, 47563218, 65371842, 67435128, 83174652, 51687432, 76531248, 67158324, 81743625, 65418372, 18753624, 
83712654, 61784352, 74635128, 81753264, 71683452, 65714823, 18654372, 83642175, 76324581, 56473182, 76253184, 61874253, 65741328, 65437182, 18752643, 67425183, 81276543, 
81654273, 37652814, 63754218, 26837541, 73642581, 71583642, 74531862, 75138642, 65327841, 61487532, 74356812, 75416382, 18674253, 61587342, 61758423, 73814652, 37642851, 
67432185, 61837542, 67153842, 75426183, 78162354, 17864325, 75182643, 65814273, 56437812, 74185362, 34786512, 81734652, 73625481, 76253418, 76324815, 67452138, 53781642, 
76251483, 56741382, 61748532, 68154273, 64378215, 75261843, 65814327, 71863425, 65734128, 67148523, 18576324, 76135842, 38176524, 74365182, 81546732, 71682543, 17862543, 
47536281, 74831526, 17853642, 18726543, 17685243, 75461328, 64178532, 28537641, 37654182, 81476253, 81627543, 76345128, 65473128, 57168423, 72651843, 86324175, 18475632, 
76813245, 38642715, 71653842, 76421583, 48715326, 65183742, 81537642, 76513284, 73652418, 73641852, 75326814, 56471832, 78126534, 53764812, 78145326, 78134652, 73481652, 
67415823, 65713842, 15867432, 76138452, 85164327, 87143265, 74328561, 47563182, 75164382, 38176452, 15876423, 47632581, 85127643, 86153274, 65431872, 76415328, 18647523, 
81736425, 71386542, 37186542, 47536812, 78136254, 75612843, 76413825, 15874632, 78153264, 48175362, 61758342, 61847523, 17836542, 64275831, 78163245, 75264183, 75632148, 
74625318, 18654723, 58164372, 67451328, 68147253, 74158632, 76812354, 71683524, 74516832, 65274381, 54678132, 74326851, 54738162, 53764281, 18746253, 17845632, 64732815, 
75361482, 18647352, 62758143, 16854732, 57436182, 64728153, 57614382, 16875243, 18762534, 57632418, 85421673, 65437218, 76153824, 86143725, 72618543, 18547632, 58172643, 
64278513, 17846352, 57436218, 73465812, 76321854, 75184263, 47635218, 72186543, 81726534, 67158243, 16587432, 75326481, 17586342, 72654183, 75613824, 61754832, 42768531, 
67524138, 81547362, 75184326, 37645281, 67425318, 67413852, 58614327, 65427381, 67351482, 85431276, 63718542, 53768142, 67254183, 76513428, 85326417, 37654218, 15786432, 
18745362, 74832156, 27654381, 57168342, 17865234, 65418723, 54673812, 81736254, 67354128, 65472183, 54761832, 48157632, 81653724, 65714382, 74356281, 74651328, 61584732, 
62754813, 57431862, 37651842, 76521438, 54637821, 57361842, 75362418, 47365281, 58632147, 65372481, 51874362, 81745326, 76523148, 75318624, 67514328, 65481327, 17684352, 
65374218, 84175326, 47538162, 64372851, 37618542, 81652743, 64751382, 57364182, 76153482, 86142753, 64715832, 74532681, 16875324, 67532148, 41876352, 51768432, 45287631, 
14876532, 51873642, 64732581, 17584632, 73642815, 27816543, 74361852, 72653814, 65732418, 18657324, 65174832, 25876314, 71548632, 62754381, 71654823, 58264317, 48712653, 
74561382, 17863524, 16857342, 85431627, 64187523, 71648523, 51847632, 76325184, 71586243, 71854263, 73615842, 64725381, 67138542, 75168324, 27658143, 75183624, 81654327, 
65472318, 18376542, 76512834, 64732851, 58176243, 72658314, 65427831, 81672543, 81574362, 62785143, 81476523, 75362814, 58237641, 87145326, 64871253, 68154372, 65841327, 
75438126, 83714652, 81753624, 47538261, 78145362, 76342581, 58147632, 64375821, 54783162, 54763812, 81754263, 52768431, 54287631, 78513264, 57436812, 72681543, 38476152, 
65374812, 73468512, 57381642, 37652841, 74851326, 85462137, 74365812, 74385216, 27685143, 74385162, 84275316, 81763254, 64817523, 78316254, 76381254, 76325481, 68154723, 
85172643, 73648152, 37645821, 48176523, 73486152, 85362174, 53764821, 72654813, 54783216, 34876512, 54738261, 81576324, 86327145, 53864271, 37658142, 84173652, 81736524, 
65374281, 48716253, 74358612, 28637541, 64752381, 78432156, 81674253, 81573642, 67425381, 85326714, 63781542, 81637542, 48176352, 42786531, 52876314, 58714326, 64728513, 
47652813, 65481372, 38642751, 87413265, 86431275, 57368142, 36874215, 85146732, 75264381, 87142653, 87153264, 86147325, 57436281, 76381425, 85461327, 75813624, 78154263, 
85614327, 28576314, 54817632, 67425813, 85632147, 86154327, 81746253, 48275361, 73841652, 37654281, 78613245, 83176452, 74358261, 67258143, 83176524, 67281543, 81657243, 
73642851, 28573641, 74538216, 63754281, 87163245, 25876341, 27685314, 38654217, 67254813, 85426173, 38761425, 72653841, 74835126, 28657314, 47563812, 47581632, 68147523, 
37648251, 45768312, 65372841, 58176324, 64735281, 58632174, 48175632, 65472381, 81576243, 85147362, 47538612, 74362851, 85421763, 56473812, 86342175, 58364217, 81762534, 
83642715, 64752813, 65483127, 73648215, 45871632, 83716254, 34786521, 57624381, 81653742, 58174362, 28653741, 47568132, 65732814, 86324715, 73645281, 75481326, 63754812, 
37628541, 45827631, 73645812, 65437281, 78415326, 57438162, 78136524, 84157632, 58624317, 54768132, 74536812, 81564732, 26873541, 87143562, 76831245, 74368152, 54673821, 
45763821, 27861543, 65814372, 57264831, 86127543, 85436127, 87421536, 81752643, 65378142, 38647215, 47635281, 78431526, 67432815, 78163425, 38741652, 73816452, 87134652, 
65732481, 81743652, 68137542, 57364281, 85362417, 62837541, 67254381, 76324851, 85417326, 36487521, 87143625, 48716325, 84176325, 58264371, 76382145, 45786132, 65814723, 
81647523, 47652381, 67432581, 72638541, 85174326, 83716425, 47625831, 68153742, 28754316, 68174325, 72386541, 63758142, 38716452, 75381624, 86513274, 76253481, 64278531, 
82653714, 42875631, 48715362, 57438216, 78612354, 73861254, 76328415, 75326841, 78413562, 87431256, 47632851, 47583216, 63287541, 87413526, 37681542, 76253814, 85137642, 
74632815, 58642137, 73268541, 85264317, 53786142, 56437821, 64725831, 27683541, 54678312, 27654831, 76235841, 74532861, 86153724, 58712643, 86521374, 48713652, 47638215, 
86412753, 86253174, 65378214, 75268143, 81654372, 74538162, 75426381, 81547632, 75814326, 65724381, 68514327, 65437812, 37846152, 76812534, 84715326, 47268531, 73625841, 
76342815, 81476352, 75812643, 65813742, 78136452, 47583162, 74365281, 72654381, 65472813, 81754326, 52864731, 72658143, 81763425, 82537641, 53768412, 43768521, 57364812, 
47365821, 64738215, 81654723, 67428153, 48517632, 81746325, 37286541, 62754831, 74815362, 75481263, 78163254, 37658214, 54738612, 65274831, 81726543, 68174253, 76328154, 
86154273, 52873641, 87162354, 73652481, 87136254, 56478132, 74356821, 48725316, 81376542, 74625381, 65841273, 54781632, 28753614, 65438172, 74265831, 73861425, 54763281, 
48257631, 76325814, 74382561, 84176253, 56473281, 86147253, 38716524, 58641327, 85413762, 78154326, 65481723, 57632814, 78126543, 58632417, 54378621, 73816524, 74536281, 
84712653, 54736821, 64378251, 74813652, 87126534, 78314652, 58173642, 37684152, 38761254, 83471652, 48752136, 72816543, 85426317, 57432861, 76813254, 37486512, 78152643, 
86413725, 85416372, 87312654, 75264813, 64782153, 81647352, 81745362, 86321754, 68417253, 76813425, 26875314, 81674325, 74632581, 47563281, 52687431, 62758413, 84175362, 
85431726, 27658341, 37684215, 85326471, 81736452, 37816542, 73652814, 37648512, 86143752, 27658413, 58614372, 78162534, 82753164, 74831562, 37654812, 85431672, 27836541, 
75814263, 47536821, 78316425, 57632481, 86152743, 74368215, 75362481, 75831264, 68514273, 75432681, 81657324, 68172543, 37468521, 73465821, 78153624, 78143652, 81475632, 
58164732, 75426813, 74832516, 87136425, 48751326, 85164372, 81674352, 56478312, 57468132, 76452318, 45872631, 83647215, 76415832, 87431265, 47658132, 65841372, 38746152, 
81736542, 75364812, 76831254, 78514263, 85624317, 84257631, 68714253, 48753126, 76451382, 75483126, 67451832, 75436812, 68237541, 67438152, 37654821, 78341652, 57268431, 
75624813, 65843127, 76481325, 78361425, 48176532, 75634182, 57632841, 68714325, 52876341, 86157243, 57463281, 57681342, 86153742, 76185243, 67418532, 85641327, 76158342, 
81675243, 76352481, 75641823, 78145632, 53786412, 81745632, 81754623, 68173542, 76428153, 76523481, 75614832, 68541273, 68417523, 36847521, 76345281, 65817342, 87146253, 
63754821, 86324751, 84715362, 71685423, 75268413, 73468521, 86531274, 86154372, 75386124, 78431562, 76528134, 87163254, 86417325, 67814523, 74653218, 78432516, 37864152, 
68712543, 87314652, 67514832, 76183542, 85642137, 48571632, 57643218, 65814732, 18764352, 84716253, 84176352, 57436821, 76435218, 65724831, 85714326, 47683215, 85462173, 
76384125, 73681542, 18674532, 18746532, 58176423, 83761254, 71863542, 73861524, 75681324, 76453128, 78146352, 47653281, 67821543, 65734812, 18675423, 74625831, 87136524, 
58716243, 78316452, 81574632, 65718432, 81764325, 81476532, 73658142, 85426371, 58417632, 75681243, 64758132, 72685314, 87163425, 68174352, 57481632, 68514723, 74835216, 
48275631, 71864352, 68147532, 74638215, 67435812, 38647251, 73628541, 85712643, 75632814, 47653812, 18756342, 71685342, 56743812, 85427163, 85173642, 65741832, 54871632, 
65437821, 47568312, 73652841, 78165234, 76451823, 82753614, 57816423, 58273641, 85176243, 76352814, 65472831, 63487521, 83642751, 87143652, 78162543, 65743218, 87153624, 
68514372, 86523174, 67534182, 83654217, 76258314, 76812543, 64782513, 86532147, 76541328, 68154732, 86327415, 37846512, 76815234, 37682541, 75831624, 74635812, 17685432, 
67254831, 78154362, 86431725, 76345812, 75632481, 27685413, 27865314, 57438261, 75426831, 83741652, 87162534, 72658341, 17856432, 74563281, 75186423, 84275361, 48725361, 
81756324, 81756243, 67815243, 56743281, 57831642, 85364217, 87316254, 78415362, 75618342, 81674523, 57386142, 67435281, 78435126, 47286531, 74568132, 75368142, 87613245, 
58176342, 76523814, 84716325, 65473812, 67481523, 76518324, 85632174, 37658241, 38654271, 67452381, 76382154, 48752316, 47638251, 74581632, 37684251, 85461372, 81647532, 
67354281, 87253164, 73846152, 74385261, 75814362, 73658214, 71856342, 86157324, 64781532, 37861542, 78163524, 58643127, 57624831, 86417253, 73648251, 17865342, 67524381, 
37658412, 85632417, 58634217, 75628143, 62785413, 87612354, 76148532, 63827541, 86154723, 74651832, 76432581, 47586132, 58276314, 76541283, 63874215, 47538621, 58632714, 
87152643, 68541327, 75814623, 65738214, 67542183, 82754316, 57641832, 76258143, 67813542, 78513624, 61785432, 65374821, 78531264, 57642381, 75816243, 84751326, 76381524, 
48715632, 76524318, 74583216, 75481623, 37684512, 85462317, 73816542, 72654831, 48716352, 84517632, 58642173, 81746523, 76184523, 47681532, 73645821, 76351842, 47368521, 
64871523, 72836541, 75631842, 72685143, 86512743, 76531482, 64378521, 65478132, 76154832, 84713652, 76382415, 64817532, 74632851, 63758412, 54678321, 72683541, 57186432, 
75641382, 48527631, 76814253, 47853216, 68513742, 67354812, 78164253, 74835162, 27863541, 87413625, 74815632, 62875314, 87146325, 76432815, 75642183, 81673542, 27865143, 
78613254, 87415326, 75463182, 76813524, 73648512, 65841723, 75481362, 78136542, 87431526, 65278431, 75264831, 87154263, 75841326, 67518342, 57816342, 65734281, 81567432, 
84752136, 25876431, 67531842, 86174325, 71846532, 74681352, 53687421, 78413652, 81753642, 47628531, 28673541, 54827631, 87145362, 58642317, 76481253, 82576314, 28657341, 
53768421, 85164732, 65378241, 76532418, 81746352, 74853126, 74268531, 67528143, 67534218, 76418352, 87521364, 76184352, 86514273, 75638124, 76348215, 78163452, 76814325, 
85174362, 87425136, 67428513, 67185342, 81763452, 45786312, 76435182, 75436281, 76518243, 71586432, 78512643, 47853162, 67524813, 74816523, 57634812, 48761325, 74538612, 
64758213, 86174253, 57642813, 74618532, 81657342, 18754632, 76524183, 28576341, 78514326, 73864125, 37685142, 65743182, 85426713, 75381642, 57648123, 58741326, 45876213, 
37486521, 74635281, 57638142, 76832145, 68157423, 87126543, 78316524, 68157342, 76425813, 67184532, 18756423, 75184632, 38761452, 58264731, 38764125, 85614372, 65487123, 
74358621, 68732145, 47658213, 57814632, 54783261, 38761524, 76158423, 58624371, 57681423, 54768312, 76328451, 87136452, 65478213, 73654812, 65738142, 67581243, 76254381, 
76534128, 76813452, 81576342, 76342851, 58364271, 86342715, 28675314, 81675324, 37648521, 74385612, 85362471, 74365821, 74652381, 47816532, 65781423, 74658123, 57638214, 
52786431, 85237641, 73684215, 64738251, 76542138, 82657314, 81657423, 75438162, 76513842, 67543128, 71684532, 83716452, 17864532, 67541823, 57483216, 67532481, 86372145, 
36874251, 86513724, 84176523, 67541382, 67458123, 71658432, 81754362, 64728531, 85264371, 81762543, 58174632, 18763542, 17865423, 71856423, 65438712, 76253841, 53864721, 
82573641, 54763821, 47583261, 78156243, 86137542, 87154326, 76581234, 56781432, 65473281, 64735821, 76354218, 75462813, 85326741, 58641372, 48752163, 45768321, 75643128, 
38476512, 82653741, 87412653, 75816324, 81764253, 71864523, 47851632, 26875341, 83716524, 64752831, 37685214, 28756314, 76425381, 74638152, 85362714, 81765234, 18765243, 
87316425, 74681523, 67542318, 85437126, 74652813, 76254813, 56817432, 62873541, 73684152, 68175243, 18576432, 18764523, 75841263, 78451326, 87413562, 65483172, 58614732, 
78631245, 81576423, 67381542, 75362841, 61875342, 57483162, 83476152, 65378412, 85416732, 74832561, 47652831, 68174523, 78164325, 76238541, 54738621, 85471326, 67258413, 
18675342, 78146523, 86521734, 85463127, 86147352, 45876132, 67482153, 78613425, 48761253, 78612534, 52867431, 58713642, 76185324, 37864215, 68175324, 86327154, 87421563, 
64783215, 64753812, 75168432, 67538124, 76354182, 75624381, 57438612, 75461832, 67438215, 67581324, 58714362, 58167432, 67815324, 74563812, 73861452, 78156324, 54786132, 
56748132, 57618432, 57364821, 61857432, 76325841, 75634218, 71865324, 28754361, 86253714, 74583162, 76831425, 82637541, 76438125, 75642318, 86172543, 75468123, 57634281, 
72861543, 47635821, 78216543, 74538261, 65732841, 87513264, 78153642, 67452813, 85417362, 58632471, 83761425, 86514327, 85436172, 67481352, 81654732, 67814352, 62758431, 
67158432, 67285143, 16875432, 65742813, 76514823, 85176324, 67432851, 75462381, 74653182, 75813642, 65781342, 67532814, 61874532, 76514382, 58716324, 71854632, 76348152, 
76381452, 57368412, 57643182, 85147632, 63785142, 75186342, 18657432, 76281543, 48751362, 81763524, 84725316, 74368251, 64753281, 28753641, 43786521, 75618423, 71865243, 
67453182, 74536821, 61875423, 57463812, 56473821, 74368512, 65817423, 76418523, 76358124, 76328514, 67518423, 84175632, 65742381, 78154623, 65748123, 86147523, 74851362, 
67358142, 47583612, 75364281, 67453218, 75368214, 78361254, 67185423, 54783612, 48716523, 37826541, 38674215, 27685341, 76452183, 74816352, 56287431, 27658431, 76531824, 
73486512, 73654281, 86413752, 75463218, 72658413, 68471253, 67425831, 47563821, 65481732, 18765324, 87413652, 65738241, 85642173, 73864215, 75468213, 86541273, 57648213, 
38647521, 67485123, 47863215, 57638241, 86532417, 67831542, 67842153, 76815324, 87613425, 73654821, 85713642, 76832154, 86175243, 47685132, 83674215, 85632714, 75368412, 
75436821, 74658132, 67481532, 67815342, 58726314, 67185432, 75486123, 86174352, 76851234, 63872541, 74653281, 65483712, 81657432, 68175342, 78261543, 63847521, 76425831, 
76834125, 75268431, 86517243, 58761243, 87361425, 37846521, 82753641, 68275314, 75628413, 86317542, 47682531, 78612543, 85473126, 78156342, 86527134, 76352841, 76841325, 
86354217, 78156423, 78415632, 67358412, 76382451, 47638521, 76185342, 75428631, 87156324, 81756423, 83761524, 48753162, 87253614, 87136542, 57683214, 67518432, 84527631, 
81763542, 71856432, 87613254, 74635821, 68741253, 67385142, 78163542, 75682143, 87425316, 78146532, 76541823, 58637214, 78316542, 67534281, 86541327, 68715324, 87361254, 
37862541, 38764152, 75468132, 78435162, 73861542, 86714325, 58743126, 87146352, 78346152, 67841523, 75624831, 86471325, 58642713, 76254831, 86173542, 76348251, 87435126, 
76841253, 85462371, 78516243, 86417352, 48576213, 85276314, 62875341, 86157342, 67452831, 82756314, 38765124, 68157432, 75368241, 87164253, 86175324, 64782531, 75836124, 
74368521, 56748312, 87145632, 78416352, 68471523, 74835261, 75816342, 78435216, 67483152, 87523164, 85463172, 63875214, 82675314, 58742163, 37658421, 63874251, 78154632, 
87156243, 28675341, 57643812, 38746512, 87514263, 86157423, 76482153, 73685214, 78164352, 87513624, 85643127, 78632145, 48572631, 73684251, 67453281, 65378421, 68713542, 
54783621, 28756341, 73658412, 78531624, 47856132, 67581342, 76538124, 38654721, 85174632, 85461732, 78516324, 85367214, 38674251, 18765342, 74851632, 76814523, 47861532, 
73682541, 87254316, 87631245, 86712543, 78613452, 75861324, 85642317, 81764352, 87452136, 85634217, 86517324, 73865124, 78514623, 58617432, 56743821, 85714362, 78514362, 
76354812, 86714253, 85471362, 76534218, 68175423, 73684512, 65473821, 48725631, 87416325, 78364125, 28754631, 76345821, 76541382, 76258341, 67542813, 27685431, 85167432, 
87415362, 75632841, 86513742, 87521634, 67458213, 76453182, 78451362, 57836142, 65743812, 58714632, 87163524, 48751632, 85273641, 78165324, 76815243, 83476512, 76518423, 
67532841, 81756342, 76358214, 85472163, 87165234, 47853261, 75648123, 76452813, 85436712, 76524813, 78613524, 58634271, 75463812, 74628531, 56478321, 84753126, 37865142, 
75841623, 67354821, 58716423, 76358142, 68741325, 76483125, 58267431, 86372154, 58624731, 78361524, 65783142, 76285314, 76582134, 67258431, 57643281, 18764532, 58642371, 
28576431, 67438251, 75643218, 63758421, 64783251, 85364271, 78513642, 81765324, 74683152, 36874521, 87425163, 87612534, 76158432, 87514326, 68417532, 67528413, 81675342, 
58276341, 54872631, 75438612, 18675432, 78541326, 75643182, 82754361, 75386142, 81746532, 74683215, 76532481, 58761324, 67841352, 67538214, 65783214, 57642831, 57816432, 
75814632, 72685341, 72685413, 87341652, 57628431, 74681532, 87316524, 67814532, 84761325, 87163452, 57684123, 76814352, 75186432, 83746152, 27865341, 57843216, 68732415, 
76581243, 54876132, 76452381, 57286431, 87146523, 78361452, 58741362, 74861352, 76514832, 76435812, 74638251, 75638214, 75681342, 81675423, 65734821, 58632741, 64758312, 
74385621, 67581423, 68273541, 75463281, 74568312, 78164523, 68714523, 76184532, 76831452, 87154362, 86471253, 86372415, 73864152, 67543182, 56871432, 57486132, 78615234, 
84716523, 85716243, 68174532, 75841362, 47586312, 84716352, 74583261, 78453126, 87512643, 78416523, 72863541, 65748132, 72658431, 37684521, 57841632, 87416253, 85741326, 
67543218, 18756432, 57638412, 76348512, 86174523, 71864532, 65784123, 85264731, 17865432, 76185423, 57438621, 47826531, 85462713, 58643172, 67825143, 64753821, 56784132, 
48716532, 57861342, 75638142, 76354281, 86342751, 85641372, 82657341, 57483612, 83647251, 87154623, 86257314, 74586132, 76285143, 85632471, 67458132, 87531264, 76438215, 
76385124, 56387421, 74861523, 48752613, 65487132, 72865143, 58641732, 82673541, 37865214, 85176423, 76458123, 67483215, 76481352, 65748213, 65478312, 64758231, 86347215, 
67582143, 74652831, 84571632, 57683142, 87431625, 68541372, 86253741, 76528314, 83761452, 76542318, 56827431, 86531724, 57843162, 37685241, 86437125, 84715632, 75861243, 
71865342, 47658312, 57681432, 84751362, 81576432, 78236541, 65743281, 57463821, 48761352, 84752163, 37685412, 56873214, 78541263, 75816423, 67851324, 64875123, 75843126, 
65843172, 67815423, 83654271, 76518342, 74658213, 76821543, 53867421, 64871532, 73648521, 67524831, 65728431, 62785431, 81754632, 85427613, 57368421, 67285413, 67435821, 
84725361, 57483261, 67542381, 85716324, 68714352, 85417632, 68374215, 37864251, 76283541, 65847123, 86514372, 48576132, 58427631, 78165243, 75618432, 18765423, 27865413, 
75641832, 65871423, 85614732, 37864512, 65871342, 68715243, 68541723, 54786312, 68732154, 68514732, 47683251, 65742831, 76481523, 67548123, 57468312, 71685432, 57648132, 
73486521, 76328541, 65478231, 76581324, 76534182, 67851243, 76451832, 78631254, 87451326, 83764125, 84761253, 68543127, 75683124, 76384152, 47685213, 48761523, 76831524, 
71865423, 67428531, 84275631, 47653821, 76258413, 67453812, 87164325, 47658231, 68327541, 75634281, 75642813, 74853162, 86154732, 63785412, 86732145, 75462831, 86327514, 
74653812, 67534812, 58723641, 74538621, 84176532, 64738521, 74853216, 65841732, 57634821, 78614325, 67541832, 75483162, 47568321, 54768321, 73658241, 68517342, 75364821, 
74583612, 74563821, 73685142, 76435281, 67438512, 74685123, 47583621, 76543128, 78631425, 76813542, 76382514, 85362741, 68517423, 87153642, 64785213, 76384215, 45876231, 
73846512, 48763125, 58471632, 76524381, 58364721, 48752361, 64785132, 78614253, 67482513, 86327451, 57386412, 87316452, 57861423, 58716342, 74638512, 84752316, 86514723, 
76523841, 47853612, 86147532, 75642381, 75681423, 53786421, 85176342, 45786321, 85624371, 87162543, 75634812, 67583124, 65738412, 67538142, 78432561, 58762134, 86523714, 
47386521, 72865314, 81764523, 86417523, 74835612, 87431562, 76428513, 54876213, 45876312, 76453218, 82576341, 81765243, 86237541, 65781432, 76832415, 76432851, 85426731, 
81674532, 75831642, 68741523, 47836521, 84761352, 86273541, 87425361, 86534217, 68751324, 78156432, 67843215, 83654721, 74583621, 58761423, 76528341, 76843125, 48576312, 
86714352, 76852134, 47865213, 86571324, 47586321, 64783521, 86517342, 85462731, 74682531, 67548213, 78541623, 64875132, 73685412, 76832451, 67458312, 57638421, 67543812, 
58726341, 78451632, 65847132, 85472613, 87452316, 78461352, 87516324, 87452163, 65783412, 67534821, 86372451, 86741253, 56874213, 75642831, 87612543, 83674251, 67483512, 
72865341, 87256314, 76534281, 78631524, 58643712, 76815423, 57863214, 74386521, 68471532, 86175342, 76834152, 78364215, 48753612, 57846132, 85642713, 85643172, 83746512, 
65478321, 75861342, 76258431, 85716342, 82756341, 67385412, 53876421, 63874521, 86257341, 76385214, 78531642, 74586312, 48752631, 76438251, 68372541, 85364721, 87453126, 
27865431, 85762134, 74683512, 37685421, 87431652, 87541263, 57386421, 76534812, 86571243, 87415632, 78614523, 76825143, 58673214, 76428531, 47856312, 68714532, 73685241, 
87156342, 76582314, 57683241, 85624731, 67843152, 68374251, 68725314, 58476213, 67853124, 78641325, 86715243, 76453281, 87436125, 68541732, 47853621, 78165423, 87165243, 
85471632, 76458213, 68734215, 86157432, 57682431, 54876312, 86741325, 87253641, 87346152, 67538412, 87361452, 86374215, 75843162, 37864521, 84763125, 85761324, 86347251, 
65738421, 67485132, 76583124, 78265314, 57826431, 74835621, 56837421, 85467132, 65783241, 83765124, 74658231, 75863124, 68715342, 67285431, 75643281, 65743821, 85726314, 
57684213, 86732415, 86542173, 73658421, 57843612, 67583214, 75643812, 74685213, 67842513, 86523741, 67825413, 87435162, 73864251, 85632741, 47683521, 58763124, 87254361, 
87461325, 38674521, 82754631, 75638241, 58637241, 78632154, 84576213, 78453216, 58742613, 75683214, 78364152, 81765342, 78561243, 68571423, 74685132, 87613452, 86715324, 
54786321, 76348521, 76815342, 57836412, 76435821, 76453812, 86543127, 67483251, 68375214, 36875421, 87164352, 68743125, 68347521, 78651234, 76482513, 86541723, 67851423, 
86537124, 63785421, 87524316, 74683251, 86371542, 85743126, 85716423, 67358421, 67548132, 28756431, 67528431, 57468321, 76823541, 86275314, 85723641, 68715423, 76285341, 
86372514, 85741362, 58762314, 78614352, 64785312, 58647132, 47863251, 58627431, 76524831, 78541362, 78621543, 87613524, 67851342, 84753162, 78516423, 67453821, 68751243, 
76834215, 75846123, 48761532, 78361542, 85463712, 85467213, 76814532, 78453162, 63875241, 86327541, 78615243, 57643821, 87541326, 72865413, 87164523, 85634271, 87154632, 
87425613, 48756132, 47862531, 87514362, 58367421, 81675432, 78435612, 65748312, 73846521, 58741632, 86175423, 87531624, 67835142, 76548123, 67485213, 68547123, 76851324, 
86514732, 86732154, 38657421, 76542381, 76825314, 85637214, 68732514, 87614325, 68543172, 86713542, 57861432, 84716532, 78561324, 84751632, 86517423, 83647521, 83764152, 
75483612, 67583142, 76532841, 68723541, 67581432, 38764512, 76842153, 84761523, 76384512, 65874123, 86473125, 68475123, 74658312, 58634721, 48765123, 64758321, 75648132, 
75682413, 81765423, 75684123, 78516342, 68732451, 87615234, 65784132, 74856132, 54876231, 84576132, 85367241, 37865241, 57483621, 76832514, 73864512, 76354821, 87451362, 
75816432, 75861423, 87513642, 47865132, 57864123, 76543182, 68741352, 75468312, 78461523, 78263541, 87416352, 65784213, 87631254, 73684521, 74653821, 58671432, 47685312, 
57486312, 57648312, 85642371, 75638412, 76581423, 86471352, 87165324, 68275341, 76384251, 57684132, 76452831, 67852143, 76835124, 76851243, 78164532, 86471523, 57683412, 
67542831, 78613542, 57648231, 85714632, 56872431, 65748231, 85742163, 75468231, 67815432, 58642731, 47658321, 87361524, 76358412, 78615324, 78365124, 76358241, 82675341, 
67845123, 86354271, 74568321, 74853261, 87156423, 58472631, 68571342, 58476132, 86532471, 85641732, 67538241, 75628431, 78435261, 72685431, 85617432, 74865123, 67841532, 
82576431, 56784312, 86572134, 75482631, 68752134, 75368421, 84752613, 78641253, 78536124, 58647213, 47685231, 74638521, 85427631, 76483215, 76458132, 87146532, 87523614, 
86541372, 84572631, 87526134, 76841352, 86527314, 48756213, 85267431, 81756432, 87514623, 65387421, 67438521, 87542136, 78634125, 48576231, 76581342, 85276341, 73865142, 
86714523, 84725631, 78632415, 65487312, 75463821, 67584123, 75648213, 78346512, 67482531, 78514632, 78265143, 87461253, 87516243, 58761342, 78631452, 87521643, 56874132, 
76541832, 67543281, 76285413, 75386412, 76841523, 64785231, 87614253, 75683142, 37865412, 74853612, 86417532, 86174532, 76485123, 56748321, 75634821, 81764532, 75836142, 
87416523, 87364125, 84752361, 67582413, 57843261, 76382541, 87631425, 75681432, 85761243, 57863142, 78543126, 87163542, 67458231, 65843712, 65782431, 56873241, 78165342, 
85762314, 86723541, 67843512, 78543162, 78641352, 87516423, 64875312, 74685231, 86573124, 58672431, 74683521, 86751243, 58647312, 86714532, 67548312, 86372541, 78546123, 
78652134, 86732514, 87526143, 86715342, 84756213, 76582341, 86534271, 75683241, 83764512, 85761423, 85643712, 76832541, 86547123, 67485231, 87542316, 85671432, 86542713, 
76538412, 78634215, 68735214, 78643125, 85647213, 86527341, 87453162, 76843215, 78364512, 68751342, 87254631, 78632514, 78265341, 84761532, 48756231, 65748321, 78453612, 
73864521, 74853621, 56874312, 57863241, 87536124, 86347521, 67853142, 65784231, 67843251, 74685312, 78623541, 74836521, 58647231, 87463125, 87516342, 75638421, 87631524, 
76385241, 78364251, 76458312, 76853124, 58637421, 78625314, 75386421, 76534821, 78634152, 48765132, 67548231, 87641253, 86572314, 75486312, 87615324, 87461352, 38675421, 
78615423, 87364152, 76851423, 75863142, 87461523, 57684231, 76852314, 75843612, 48756312, 67852413, 67835412, 67842531, 67582431, 87425631, 67845213, 47685321, 76538241, 
87451632, 68732541, 86541732, 86715423, 87615243, 84576312, 57863412, 58476312, 67458321, 75648312, 87526314, 76358421, 85763124, 86375214, 87165423, 57683421, 86374251, 
87452361, 86743125, 56784321, 86475123, 78563124, 78651324, 57684312, 67485312, 87541623, 86734215, 67538421, 67385421, 78453261, 84576231, 75468321, 75648231, 76834251, 
76835214, 68547132, 74856312, 85634721, 84765123, 68745123, 75836412, 68374521, 87256341, 58742631, 58746213, 78615342, 85476213, 72865431, 85726341, 75682431, 87365124, 
78365142, 85647132, 85627431, 76548132, 78641523, 85673214, 57648321, 76584123, 75486231, 84756132, 47865312, 78346521, 57862431, 85742613, 65837421, 86732451, 87514632, 
85467231, 37865421, 58764123, 58674213, 78265413, 76483251, 67584132, 47863521, 64785321, 58673241, 86731542, 58746132, 86751324, 75684132, 75643821, 85761342, 67583241, 
85637241, 65784312, 67543821, 67845132, 87435612, 86275341, 86741352, 78456132, 85642731, 76285431, 76825413, 85476132, 83657421, 87613542, 86375142, 58476231, 74658321, 
74586321, 84753612, 68725341, 56874231, 68734251, 57864213, 87562134, 87641325, 73685421, 48765213, 68375241, 85367421, 78651243, 84752631, 47865231, 87634125, 67583412, 
87543126, 68574123, 58762341, 87156432, 65847312, 87561324, 87452613, 68751423, 76458231, 67483521, 76851342, 78614532, 75863214, 67853214, 67851432, 76384521, 76825341, 
76834512, 87541362, 85467312, 87164532, 56873421, 78642153, 78435621, 67584213, 87561243, 78631542, 87346512, 78632451, 76482531, 65783421, 87651234, 67854123, 78625143, 
82756431, 87631452, 87165342, 57846312, 78516432, 58376421, 85472631, 75842631, 57864132, 68752314, 57486321, 75683412, 86471532, 87524361, 78465123, 86741523, 57843621, 
75861432, 85741632, 78561423, 68543712, 47856321, 86354721, 87614352, 76845123, 87614523, 68475132, 75684213, 67825431, 86571342, 83674521, 68753124, 76842513, 86752134, 
57836421, 86571423, 76453821, 87523641, 76543812, 87436152, 73865412, 78635124, 86725314, 78561342, 78536142, 58674132, 75864123, 85647231, 86745123, 87561342, 84765132, 
58763412, 75846231, 87456132, 67852431, 58674312, 87364512, 78652143, 78453621, 85746213, 84765213, 65874231, 58673421, 86734251, 68734521, 78561432, 78625341, 75863241, 
75864132, 86751423, 67584312, 78456312, 67584231, 75684312, 85674132, 76825431, 58736421, 86752143, 87651324, 67853412, 76852341, 85672431, 78364521, 67854213, 67854132, 
85762341, 68752341, 78625413, 68754123, 86574123, 86475213, 58674231, 67548321, 75683421, 65874312, 65873421, 78652314, 75836421, 86753124, 67853241, 87456213, 78643215, 
87651243, 76458321, 87436512, 87615423, 78543612, 76583412, 86735142, 78651423, 76548312, 58746231, 58764132, 87542361, 86475132, 87562314, 86725341, 84756312, 57864312, 
78563214, 76843251, 76834521, 67835421, 76538421, 87561423, 86732541, 75648321, 67845231, 78642513, 86572341, 78632541, 57863421, 85476312, 65784321, 78365412, 86534721, 
87614532, 85476231, 85674213, 87465123, 78265431, 85647312, 75684231, 78635142, 85746132, 47865321, 76854123, 78651342, 87615342, 86735214, 84756231, 87635124, 86752314, 
57846321, 78634512, 57864231, 78436521, 67845312, 78635214, 87256431, 85673241, 87563124, 87562143, 68475312, 75863412, 68547312, 76584132, 87643125, 87453612, 76842531, 
83675421, 86547213, 86547132, 76835241, 78563142, 78634251, 57684321, 75846312, 67843521, 78536412, 78564123, 78645123, 76583241, 58746312, 86751342, 87546123, 78653124, 
68735241, 58763241, 85764123, 67583421, 78625431, 87651342, 75684321, 76583421, 87653124, 76584312, 67584321, 58763421, 75863421, 78643251, 78642531, 57864321, 58764312, 
87651423, 75864312, 67854321, 87654123], {{17432586, 17435286},{17432586, 17432856},{17432586, 71432586},{31476528, 34176528},{31476528, 31476582},{31476528, 31746528},{17435286,
17432586},{17435286, 71435286},{17435286, 17453286},{17435286, 17435826},{12763854, 12768354},{12763854, 17263854},{54316278, 54361278},{54316278, 54316728},{71432586, 
17432586},{71432586, 74132586},{71432586, 71432856},{71432586, 71435286},{31476582, 31476852},{31476582, 31476528},{31476582, 31746582},{31476582, 34176582},{13764285, 
13764825},{13764285, 17364285},{54321678, 54326178},{12765384, 12765834},{12765384, 17265384},{12765438, 12765483},{12765438, 17265438},{16543278, 16543728},{16543278, 
61543278},{34176528, 34716528},{34176528, 31476528},{34176528, 34176582},{51643278, 51643728},{51643278, 56143278},{41753268, 47153268},{41753268, 41753628},{17432856, 
17432586},{17432856, 71432856},{17432856, 17438256},{12387654, 12837654},{12738654, 12783654},{12738654, 17238654},{14753286, 17453286},{14753286, 14753826},{31746528, 
37146528},{31746528, 31476528},{31746528, 31764528},{31746528, 31746582},{54163278, 54613278},{54163278, 54163728},{31764258, 31764528},{31764258, 37164258},{74132586, 
74312586},{74132586, 74135286},{74132586, 74132856},{74132586, 71432586},{12765834, 17265834},{12765834, 12768534},{12765834, 12765384},{17543268, 71543268},{17543268, 
17543628},{16543728, 16547328},{16543728, 16543278},{16543728, 61543728},{16543728, 16543782},{17632485, 17632845},{17632485, 71632485},{17632485, 17634285},{17263854, 
71263854},{17263854, 17268354},{17263854, 17623854},{17263854, 12763854},{71435286, 17435286},{71435286, 74135286},{71435286, 71432586},{71435286, 71435826},{71435286, 
71453286},{56143278, 51643278},{56143278, 56143728},{56143278, 56413278},{17364285, 71364285},{17364285, 17364825},{17364285, 17634285},{17364285, 13764285},{13765428, 
17365428},{13765428, 13765482},{21765438, 27165438},{21765438, 21765483},{34716528, 34176528},{34716528, 34761528},{34716528, 34716582},{31764528, 31764258},{31764528, 
31764582},{31764528, 37164528},{31764528, 31746528},{37164258, 31764258},{37164258, 37164528},{37164258, 37614258},{51643728, 51647328},{51643728, 51643278},{51643728, 
56143728},{51643728, 51643782},{13764825, 13768425},{13764825, 17364825},{13764825, 13764285},{12768354, 17268354},{12768354, 12763854},{12768354, 12768534},{12768354, 
12786354},{17265438, 12765438},{17265438, 71265438},{17265438, 17265483},{17265438, 17625438},{54163728, 54163782},{54163728, 54167328},{54163728, 54613728},{54163728, 
54163278},{17453286, 17435286},{17453286, 17453826},{17453286, 14753286},{17453286, 71453286},{54326178, 54362178},{54326178, 54326718},{54326178, 54321678},{37146528, 
37164528},{37146528, 37146582},{37146528, 31746528},{54613278, 54631278},{54613278, 56413278},{54613278, 54163278},{54613278, 54613728},{71432856, 74132856},{71432856, 
17432856},{71432856, 71432586},{71432856, 71438256},{54361278, 54316278},{54361278, 54631278},{17265384, 71265384},{17265384, 17265834},{17265384, 17625384},{17265384, 
12765384},{17238654, 12738654},{17238654, 17283654},{17238654, 71238654},{61543278, 65143278},{61543278, 16543278},{61543278, 61543728},{41753628, 41753268},{41753628, 
41753682},{41753628, 47153628},{41753628, 41756328},{54316728, 54361728},{54316728, 54316782},{54316728, 54316278},{13287654, 13827654},{13287654, 31287654},{14753826, 
14758326},{14753826, 17453826},{14753826, 14753286},{54321768, 54327168},{54321768, 54321786},{12783654, 12738654},{12783654, 12786354},{31476852, 34176852},{31476852, 
31746852},{31476852, 31476582},{31476852, 31478652},{16543287, 16543827},{16543287, 61543287},{31746582, 31764582},{31746582, 31746852},{31746582, 37146582},{31746582, 
31476582},{31746582, 31746528},{34176582, 34176852},{34176582, 34176528},{34176582, 31476582},{34176582, 34716582},{47153268, 41753268},{47153268, 47513268},{47153268, 
47153628},{17438256, 17432856},{17438256, 71438256},{17438256, 17483256},{41576328, 41576382},{41576328, 45176328},{41576328, 41756328},{12837654, 12873654},{12837654, 
12387654},{12837654, 18237654},{17435826, 17435286},{17435826, 17453826},{17435826, 71435826},{12765483, 12765843},{12765483, 12765438},{12765483, 17265483},{12873654, 
12876354},{12873654, 18273654},{12873654, 12837654},{51647328, 51647382},{51647328, 51674328},{51647328, 51643728},{51647328, 56147328},{71265384, 71625384},{71265384, 
17265384},{71265384, 71265834},{17543628, 17543268},{17543628, 17546328},{17543628, 71543628},{17543628, 17543682},{17435862, 17453862},{17435862, 71435862},{17435862, 
17438562},{71438256, 71483256},{71438256, 71432856},{71438256, 74138256},{71438256, 17438256},{41753682, 41756382},{41753682, 47153682},{41753682, 41753628},{31478652, 
31476852},{31478652, 34178652},{56413278, 54613278},{56413278, 56431278},{56413278, 56143278},{56413278, 56413728},{71238654, 71283654},{71238654, 17238654},{71263854, 
17263854},{71263854, 71623854},{71263854, 71268354},{13764852, 17364852},{13764852, 13768452},{17268354, 17268534},{17268354, 17263854},{17268354, 12768354},{17268354, 
71268354},{17438526, 17483526},{17438526, 71438526},{17438526, 17438562},{16542873, 16548273},{16542873, 61542873},{13487652, 13847652},{37146582, 37146528},{37146582, 
37164582},{37146582, 37146852},{37146582, 31746582},{13765482, 13765842},{13765482, 17365482},{13765482, 13765428},{47153628, 47156328},{47153628, 47153268},{47153628, 
41753628},{47153628, 47153682},{47153628, 47513628},{17625438, 17652438},{17625438, 17265438},{17625438, 17625483},{17625438, 71625438},{41756328, 47156328},{41756328, 
41756382},{41756328, 41753628},{41756328, 41576328},{71543268, 17543268},{71543268, 71543628},{71543268, 75143268},{71364285, 71364825},{71364285, 71634285},{71364285, 
17364285},{71632485, 76132485},{71632485, 17632485},{71632485, 71634285},{71632485, 71632845},{37416528, 73416528},{37416528, 37461528},{37416528, 37416582},{54317628, 
54371628},{54317628, 54317682},{17265834, 12765834},{17265834, 17268534},{17265834, 17265384},{17265834, 17625834},{17265834, 71265834},{14765328, 14765382},{14765328, 
17465328},{47513268, 74513268},{47513268, 47153268},{47513268, 47531268},{47513268, 47513628},{64217538, 64271538},{64217538, 64217583},{16543782, 16543728},{16543782, 
61543782},{16543782, 16547382},{71453286, 71453826},{71453286, 71435286},{71453286, 17453286},{12765843, 12765483},{12765843, 12768543},{12765843, 17265843},{41576382, 
41756382},{41576382, 41576832},{41576382, 41576328},{41576382, 45176382},{73164258, 73614258},{73164258, 73164528},{13827654, 13872654},{13827654, 13287654},{54316782, 
54361782},{54316782, 54316728},{16428753, 16482753},{16428753, 61428753},{12768534, 12765834},{12768534, 17268534},{12768534, 12786534},{12768534, 12768354},{17625384, 
71625384},{17625384, 17265384},{17625384, 17625834},{17625384, 17652384},{16543827, 16543287},{16543827, 61543827},{16543827, 16548327},{17283654, 71283654},{17283654, 
17286354},{17283654, 17823654},{17283654, 17238654},{34716582, 34716528},{34716582, 34761582},{34716582, 34716852},{34716582, 34176582},{65143278, 61543278},{65143278, 
65143728},{65143278, 65413278},{74153268, 74513268},{74153268, 74153628},{71265438, 71265483},{71265438, 17265438},{71265438, 71625438},{14753862, 14758362},{14753862, 
17453862},{74135286, 74132586},{74135286, 74135826},{74135286, 71435286},{74132856, 74132586},{74132856, 71432856},{74132856, 74138256},{74132856, 74312856},{17483256, 
71483256},{17483256, 17483526},{17483256, 17843256},{17483256, 17438256},{14287653, 41287653},{14287653, 14827653},{71435826, 74135826},{71435826, 71453826},{71435826, 
71435286},{71435826, 17435826},{54631278, 54613278},{54631278, 54361278},{54631278, 56431278},{54613728, 54613278},{54613728, 54613782},{54613728, 54163728},{54613728, 
56413728},{17632845, 17638245},{17632845, 17632485},{17632845, 71632845},{13768425, 13768452},{13768425, 13764825},{13768425, 17368425},{13768425, 13786425},{23765418, 
27365418},{23765418, 23765481},{74321568, 74325168},{61543728, 61547328},{61543728, 16543728},{61543728, 61543278},{61543728, 61543782},{61543728, 65143728},{17543286, 
71543286},{17543286, 17543826},{37164528, 37146528},{37164528, 37614528},{37164528, 31764528},{37164528, 37164582},{37164528, 37164258},{17634285, 17634825},{17634285, 
17632485},{17634285, 71634285},{17634285, 17364285},{12786354, 12783654},{12786354, 12768354},{12786354, 12786534},{17328654, 17382654},{17328654, 71328654},{13748652, 
13784652},{13748652, 17348652},{54321786, 54321768},{54321786, 54327186},{74312586, 74132586},{74312586, 74312856},{34761528, 34716528},{34761528, 34761582},{34761528, 
37461528},{34761528, 34765128},{17623854, 17263854},{17623854, 71623854},{17623854, 17628354},{53176428, 53716428},{53176428, 53176482},{17532864, 17538264},{17532864, 
71532864},{18543267, 81543267},{18543267, 18543627},{17453826, 71453826},{17453826, 17458326},{17453826, 17453286},{17453826, 14753826},{17453826, 17435826},{31287654, 
31827654},{31287654, 13287654},{61543287, 16543287},{61543287, 65143287},{61543287, 61543827},{18237654, 81237654},{18237654, 18273654},{18237654, 12837654},{54327168, 
54321768},{54327168, 54372168},{54163782, 54167382},{54163782, 54163728},{54163782, 54613782},{54361728, 54361782},{54361728, 54367128},{54361728, 54631728},{54361728, 
54316728},{31764582, 37164582},{31764582, 31764528},{31764582, 31746582},{54326718, 54362718},{54326718, 54326781},{54326718, 54326178},{31746852, 37146852},{31746852, 
31476852},{31746852, 31746582},{27165438, 21765438},{27165438, 27615438},{27165438, 27165483},{54167328, 54617328},{54167328, 54167382},{54167328, 54163728},{45176328, 
45716328},{45176328, 41576328},{45176328, 45176382},{17265483, 12765483},{17265483, 71265483},{17265483, 17265438},{17265483, 17625483},{17265483, 17265843},{51643782, 
51647382},{51643782, 56143782},{51643782, 51643728},{54362178, 54362718},{54362178, 54632178},{54362178, 54326178},{16547328, 16574328},{16547328, 61547328},{16547328, 
16543728},{16547328, 16547382},{62175438, 62715438},{62175438, 62175483},{14758326, 14785326},{14758326, 14758362},{14758326, 17458326},{14758326, 14753826},{73146528, 
73416528},{73146528, 73146582},{73146528, 73164528},{31765428, 31765482},{31765428, 37165428},{17364825, 17634825},{17364825, 71364825},{17364825, 13764825},{17364825, 
17368425},{17364825, 17364285},{37614258, 37614528},{37614258, 37641258},{37614258, 37164258},{37614258, 73614258},{56143728, 56143782},{56143728, 51643728},{56143728, 
56147328},{56143728, 56143278},{56143728, 56413728},{74315268, 74351268},{74315268, 74315628},{21765483, 21765438},{21765483, 27165483},{21765483, 21765843},{17643258, 
17643528},{17643258, 71643258},{64321758, 64327158},{64321758, 64321785},{34176852, 31476852},{34176852, 34716852},{34176852, 34178652},{34176852, 34176582},{17365428, 
71365428},{17365428, 17635428},{17365428, 17365482},{17365428, 13765428},{54167382, 54163782},{54167382, 54617382},{54167382, 54167328},{54167382, 54167832},{54317682, 
54317628},{54317682, 54317862},{54317682, 54371682},{41756382, 41576382},{41756382, 41756832},{41756382, 41753682},{41756382, 47156382},{41756382, 41756328},{16543872, 
61543872},{16543872, 16548372},{71632845, 17632845},{71632845, 71632485},{71632845, 71638245},{71632845, 76132845},{17265843, 12765843},{17265843, 71265843},{17265843, 
17268543},{17265843, 17625843},{17265843, 17265483},{17628354, 17623854},{17628354, 71628354},{17628354, 17682354},{17628354, 17628534},{12876354, 12873654},{12876354, 
12876534},{12876354, 18276354},{74135826, 74135286},{74135826, 71435826},{14387652, 41387652},{14387652, 14837652},{17268534, 17268354},{17268534, 17265834},{17268534, 
12768534},{17268534, 71268534},{17823654, 17826354},{17823654, 17283654},{71365428, 17365428},{71365428, 71365482},{71365428, 71635428},{74153628, 74153268},{74153628, 
74513628},{74153628, 74156328},{74153628, 74153682},{37416582, 37461582},{37416582, 37416528},{37416582, 37416852},{37416582, 73416582},{54613782, 54163782},{54613782, 
56413782},{54613782, 54613728},{54327618, 54327681},{54327618, 54372618},{17653248, 17653428},{17653248, 71653248},{54361782, 54361728},{54361782, 54316782},{54361782, 
54367182},{54361782, 54631782},{54367128, 54361728},{54367128, 54637128},{14758362, 17458362},{14758362, 14758326},{14758362, 14785362},{14758362, 14753862},{13768452, 
13768425},{13768452, 13764852},{13768452, 13786452},{13768452, 17368452},{13872654, 13876254},{13872654, 13827654},{13872654, 18372654},{17453862, 17458362},{17453862, 
14753862},{17453862, 17435862},{17453862, 71453862},{12786534, 12768534},{12786534, 12786354},{23765481, 23765418},{23765481, 23765841},{23765481, 27365481},{41287653, 
14287653},{41287653, 41827653},{61542873, 61548273},{61542873, 16542873},{61542873, 65142873},{54327186, 54321786},{54327186, 54327816},{54327186, 54372186},{74351268, 
74531268},{74351268, 74315268},{73416528, 37416528},{73416528, 73461528},{73416528, 73146528},{73416528, 73416582},{18273654, 18723654},{18273654, 12873654},{18273654, 
81273654},{18273654, 18276354},{18273654, 18237654},{16548273, 16548723},{16548273, 61548273},{16548273, 16584273},{16548273, 16542873},{65143287, 65413287},{65143287, 
61543287},{65143287, 65143827},{54371628, 54317628},{54371628, 54371682},{54371628, 54731628},{54371628, 54376128},{71543628, 71543268},{71543628, 17543628},{71543628, 
71543682},{71543628, 75143628},{71543628, 71546328},{47153682, 47513682},{47153682, 41753682},{47153682, 47153628},{47153682, 47156382},{71623854, 71263854},{71623854, 
17623854},{71623854, 71628354},{71623854, 76123854},{32765418, 32765481},{32765418, 37265418},{13786425, 13768425},{13786425, 13786452},{71543286, 75143286},{71543286, 
17543286},{71543286, 71543826},{37641258, 37614258},{37641258, 73641258},{17543826, 17548326},{17543826, 17543286},{17543826, 71543826},{34716852, 34176852},{34716852, 
34716582},{64217583, 64217853},{64217583, 64217538},{64217583, 64271583},{17365482, 17365842},{17365482, 17365428},{17365482, 71365482},{17365482, 17635482},{17365482, 
13765482},{56147328, 51647328},{56147328, 56143728},{56147328, 56147382},{17438562, 17483562},{17438562, 17438526},{17438562, 17435862},{17438562, 71438562},{17458326, 
17458362},{17458326, 14758326},{17458326, 17453826},{17458326, 71458326},{45176382, 41576382},{45176382, 45176832},{45176382, 45716382},{45176382, 45176328},{17465328, 
17465382},{17465328, 71465328},{17465328, 14765328},{17465328, 17645328},{17364852, 71364852},{17364852, 13764852},{17364852, 17634852},{17364852, 17368452},{41765328, 
41765382},{41765328, 47165328},{16482753, 61482753},{16482753, 16428753},{16482753, 16487253},{16482753, 16842753},{61547328, 16547328},{61547328, 65147328},{61547328, 
61574328},{61547328, 61543728},{61547328, 61547382},{71438526, 17438526},{71438526, 71483526},{71438526, 74138526},{71438526, 71438562},{17652438, 17652483},{17652438, 
17654238},{17652438, 17625438},{17652438, 71652438},{71453826, 17453826},{71453826, 71435826},{71453826, 71458326},{71453826, 71453286},{18327654, 81327654},{18327654, 
18372654},{16548327, 61548327},{16548327, 16584327},{16548327, 16543827},{16548327, 16548372},{34765128, 37465128},{34765128, 34761528},{54176328, 54176382},{54176328, 
54716328},{31487652, 31847652},{31487652, 34187652},{64327158, 64321758},{64327158, 64372158},{71364825, 71364285},{71364825, 71634825},{71364825, 17364825},{71364825, 
71368425},{17638245, 17632845},{17638245, 17683245},{17638245, 71638245},{54632178, 54362178},{54632178, 54632718},{54632178, 56432178},{17635428, 17365428},{17635428, 
17635482},{17635428, 17653428},{17635428, 71635428},{71634285, 71364285},{71634285, 71632485},{71634285, 71634825},{71634285, 76134285},{71634285, 17634285},{65143728, 
65143278},{65143728, 65413728},{65143728, 65147328},{65143728, 61543728},{65143728, 65143782},{73146582, 73164582},{73146582, 73146528},{73146582, 73146852},{73146582, 
73416582},{81543267, 81543627},{81543267, 18543267},{81543267, 85143267},{72165438, 72165483},{72165438, 72615438},{16574328, 16547328},{16574328, 16574382},{16574328, 
61574328},{16574328, 16754328},{47156328, 47153628},{47156328, 47156382},{47156328, 41756328},{27615438, 27651438},{27615438, 27165438},{27615438, 27615483},{27615438, 
72615438},{74138256, 74132856},{74138256, 71438256},{12768543, 12765843},{12768543, 17268543},{12768543, 12786543},{13847652, 13874652},{13847652, 13487652},{13847652, 
18347652},{15764328, 17564328},{15764328, 15764382},{74315628, 74351628},{74315628, 74315682},{74315628, 74315268},{54372168, 54327168},{54372168, 54372618},{54372168, 
54732168},{61428753, 61482753},{61428753, 16428753},{61428753, 64128753},{18543627, 81543627},{18543627, 18546327},{18543627, 18543672},{18543627, 18543267},{71625384, 
71625834},{71625384, 71265384},{71625384, 17625384},{71625384, 71652384},{71625384, 76125384},{17538264, 17538624},{17538264, 17532864},{17538264, 17583264},{17538264, 
71538264},{13765842, 17365842},{13765842, 13765482},{13765842, 13768542},{56143782, 56413782},{56143782, 56147382},{56143782, 56143728},{56143782, 51643782},{53716428, 
57316428},{53716428, 53176428},{53716428, 53761428},{53716428, 53716482},{71265483, 71265843},{71265483, 71265438},{71265483, 71625483},{71265483, 17265483},{17368425, 
13768425},{17368425, 71368425},{17368425, 17364825},{17368425, 17368452},{16547382, 16547328},{16547382, 16574382},{16547382, 16547832},{16547382, 61547382},{16547382, 
16543782},{73164528, 73614528},{73164528, 73164582},{73164528, 73164258},{73164528, 73146528},{71268354, 71263854},{71268354, 17268354},{71268354, 71268534},{56413728, 
56413782},{56413728, 56143728},{56413728, 56413278},{56413728, 54613728},{71483256, 71483526},{71483256, 17483256},{71483256, 71438256},{37614528, 73614528},{37614528, 
37164528},{37614528, 37614582},{37614528, 37614258},{64271538, 64721538},{64271538, 64217538},{64271538, 64271583},{64271538, 64275138},{76132485, 76312485},{76132485, 
71632485},{76132485, 76134285},{76132485, 76132845},{73614258, 73614528},{73614258, 73164258},{73614258, 37614258},{73614258, 73641258},{74513268, 74531268},{74513268, 
74153268},{74513268, 74513628},{74513268, 47513268},{74312856, 74312586},{74312856, 74318256},{74312856, 74132856},{54631728, 54361728},{54631728, 56431728},{54631728, 
54631782},{54631728, 54637128},{17625483, 17652483},{17625483, 17625843},{17625483, 71625483},{17625483, 17265483},{17625483, 17625438},{17543682, 17543628},{17543682, 
17546382},{17543682, 71543682},{71265834, 71625834},{71265834, 71265384},{71265834, 17265834},{71265834, 71268534},{81237654, 81273654},{81237654, 18237654},{17483526, 
17483562},{17483526, 17438526},{17483526, 71483526},{17483526, 17483256},{17483526, 17843526},{64321785, 64321758},{64321785, 64327185},{34178652, 34176852},{34178652, 
34718652},{34178652, 31478652},{14765382, 17465382},{14765382, 14765328},{14765382, 14765832},{37461528, 37465128},{37461528, 37461582},{37461528, 34761528},{37461528, 
37416528},{37461528, 73461528},{61543782, 61543728},{61543782, 61547382},{61543782, 65143782},{61543782, 16543782},{75143268, 71543268},{75143268, 75413268},{75143268, 
75143628},{47531268, 74531268},{47531268, 47513268},{17643285, 17643825},{17643285, 71643285},{71625438, 71265438},{71625438, 71625483},{71625438, 76125438},{71625438, 
17625438},{71625438, 71652438},{31765482, 31765842},{31765482, 31765428},{31765482, 37165482},{14785326, 14785362},{14785326, 14758326},{13784652, 13786452},{13784652, 
13748652},{34761582, 34761528},{34761582, 37461582},{34761582, 34716582},{27165483, 27165843},{27165483, 27165438},{27165483, 27615483},{27165483, 21765483},{21765843, 
21768543},{21765843, 27165843},{21765843, 21765483},{54326781, 54326718},{54326781, 54362781},{17625834, 71625834},{17625834, 17265834},{17625834, 17625384},{14827653, 
14872653},{14827653, 14287653},{74321586, 74325186},{74321586, 74321856},{74321658, 74326158},{74321658, 74321685},{17634825, 71634825},{17634825, 17364825},{17634825, 
17634285},{51647382, 51674382},{51647382, 51647328},{51647382, 51647832},{51647382, 56147382},{51647382, 51643782},{37146852, 31746852},{37146852, 37146582},{17843256, 
17483256},{17843256, 17843526},{17382654, 17832654},{17382654, 71382654},{17382654, 17328654},{17382654, 17386254},{45716328, 45176328},{45716328, 45716382},{45716328, 
45761328},{71435862, 74135862},{71435862, 17435862},{71435862, 71453862},{71435862, 71438562},{41576832, 41578632},{41576832, 41576382},{41576832, 45176832},{41576832, 
41756832},{53176482, 53176428},{53176482, 53176842},{53176482, 53716482},{47513628, 74513628},{47513628, 47513682},{47513628, 47513268},{47513628, 47153628},{74325168, 
74321568},{74325168, 74352168},{74325168, 74325618},{71283654, 71823654},{71283654, 71286354},{71283654, 17283654},{71283654, 71238654},{37165428, 37615428},{37165428, 
31765428},{37165428, 37165482},{71532864, 75132864},{71532864, 17532864},{71532864, 71538264},{17546328, 17564328},{17546328, 17543628},{17546328, 17546382},{17546328, 
71546328},{18543276, 81543276},{18543276, 18543726},{56431278, 54631278},{56431278, 56413278},{71643258, 17643258},{71643258, 71643528},{71643258, 76143258},{17652384, 
17652834},{17652384, 17625384},{17652384, 71652384},{61543827, 61548327},{61543827, 16543827},{61543827, 61543287},{61543827, 65143827},{17632854, 17638254},{17632854, 
71632854},{17542863, 71542863},{17542863, 17548263},{17286354, 17826354},{17286354, 71286354},{17286354, 17286534},{17286354, 17283654},{51674328, 51674382},{51674328, 
56174328},{51674328, 51647328},{31827654, 38127654},{31827654, 31287654},{31827654, 31872654},{54617328, 54671328},{54617328, 56417328},{54617328, 54617382},{54617328, 
54167328},{62715438, 62175438},{62715438, 67215438},{62715438, 62715483},{62715438, 62751438},{17643528, 17643258},{17643528, 71643528},{17643528, 17643582},{17643528, 
17645328},{65321748, 65327148},{65321748, 65321784},{71328654, 73128654},{71328654, 71382654},{71328654, 17328654},{17348652, 71348652},{17348652, 17384652},{17348652, 
13748652},{65413278, 65143278},{65413278, 65413728},{65413278, 65431278},{62175483, 62175438},{62175483, 62175843},{62175483, 62715483},{63175428, 63175482},{63175428, 
63715428},{15287643, 51287643},{15287643, 15827643},{37164582, 31764582},{37164582, 37164528},{37164582, 37146582},{37164582, 37614582},{54362718, 54362178},{54362718, 
54367218},{54362718, 54632718},{54362718, 54326718},{54362718, 54362781},{27365418, 23765418},{27365418, 72365418},{27365418, 27365481},{27365418, 27635418},{16754328, 
16574328},{16754328, 16754382},{54371682, 54371628},{54371682, 54317682},{54371682, 54731682},{13876425, 13876452},{13876425, 18376425},{81327654, 83127654},{81327654, 
18327654},{81327654, 81372654},{17642853, 71642853},{17642853, 17648253},{54376128, 54371628},{54376128, 54736128},{17365842, 13765842},{17365842, 17368542},{17365842, 
17365482},{17365842, 17635842},{17365842, 71365842},{51287643, 15287643},{51287643, 51827643},{17654238, 71654238},{17654238, 17652438},{13876254, 13872654},{13876254, 
13876524},{13876254, 18376254},{23765841, 27365841},{23765841, 23768541},{23765841, 23765481},{16584327, 16854327},{16584327, 61584327},{16584327, 16548327},{16584327, 
16584372},{41387652, 14387652},{41387652, 41837652},{54362781, 54362718},{54362781, 54632781},{54362781, 54326781},{54362781, 54367281},{17653428, 17635428},{17653428, 
71653428},{17653428, 17653482},{17653428, 17653248},{47156382, 47156328},{47156382, 41756382},{47156382, 47153682},{47156382, 47156832},{63715428, 63751428},{63715428, 
63175428},{63715428, 67315428},{63715428, 63715482},{73614528, 37614528},{73614528, 73614582},{73614528, 73614258},{73614528, 73164528},{56417328, 54617328},{56417328, 
56417382},{56417328, 56471328},{67215438, 67215483},{67215438, 62715438},{67215438, 67251438},{71483526, 71483256},{71483526, 17483526},{71483526, 71483562},{71483526, 
71438526},{17268543, 12768543},{17268543, 17265843},{17268543, 71268543},{17682354, 17862354},{17682354, 71682354},{17682354, 17682534},{17682354, 17628354},{71365482, 
71635482},{71365482, 71365428},{71365482, 17365482},{71365482, 71365842},{27365481, 27365841},{27365481, 72365481},{27365481, 27365418},{27365481, 27635481},{27365481, 
23765481},{12786543, 12768543},{71438562, 74138562},{71438562, 71483562},{71438562, 71438526},{71438562, 71435862},{71438562, 17438562},{63175482, 63175428},{63175482, 
63175842},{63175482, 63715482},{74316528, 74361528},{74316528, 74316582},{17826354, 17286354},{17826354, 17862354},{17826354, 17823654},{17826354, 17826534},{31765842, 
37165842},{31765842, 31765482},{31765842, 31768542},{54716328, 57416328},{54716328, 54761328},{54716328, 54176328},{54716328, 54716382},{18743256, 81743256},{18743256, 
18743526},{75413268, 75413628},{75413268, 75431268},{75413268, 75143268},{17583264, 17538264},{17583264, 17853264},{17583264, 17583624},{17583264, 71583264},{37265418, 
37625418},{37265418, 37265481},{37265418, 32765418},{47165328, 41765328},{47165328, 47615328},{47165328, 47165382},{17386254, 17382654},{17386254, 71386254},{17386254, 
17836254},{17386254, 17386524},{71635428, 71635482},{71635428, 76135428},{71635428, 71365428},{71635428, 17635428},{71635428, 71653428},{54176382, 54176832},{54176382, 
54176328},{54176382, 54716382},{15764382, 17564382},{15764382, 15764832},{15764382, 15764328},{17683245, 17863245},{17683245, 17683425},{17683245, 17638245},{17683245, 
71683245},{74326158, 74362158},{74326158, 74321658},{65413287, 65431287},{65413287, 65413827},{65413287, 65143287},{73128654, 73182654},{73128654, 71328654},{54317862, 
54371862},{54317862, 54317682},{74156328, 74156382},{74156328, 74153628},{74156328, 74516328},{54167832, 54617832},{54167832, 54167382},{18372654, 13872654},{18372654, 
18327654},{18372654, 81372654},{18372654, 18376254},{64271583, 64271538},{64271583, 64217583},{64271583, 64721583},{16538742, 61538742},{16538742, 16583742},{73164582, 
73614582},{73164582, 73146582},{73164582, 73164528},{47532168, 47532618},{47532168, 74532168},{64217853, 64217583},{64217853, 64271853},{76314258, 76341258},{76314258, 
76314528},{72165483, 72615483},{72165483, 72165843},{72165483, 72165438},{17386425, 17836425},{17386425, 17386452},{17386425, 71386425},{71538264, 75138264},{71538264, 
17538264},{71538264, 71532864},{71538264, 71538624},{71538264, 71583264},{14837652, 14387652},{14837652, 14873652},{14587632, 14857632},{16487253, 16847253},{16487253, 
16482753},{16487253, 16487523},{16487253, 61487253},{74325186, 74325816},{74325186, 74321586},{74325186, 74352186},{64721538, 67421538},{64721538, 64271538},{64721538, 
64721583},{64721538, 64725138},{17643582, 17645382},{17643582, 17643528},{17643582, 71643582},{74315682, 74351682},{74315682, 74315628},{17546382, 17564382},{17546382, 
17546328},{17546382, 17546832},{17546382, 71546382},{17546382, 17543682},{17832654, 17382654},{17832654, 17836254},{15864327, 15864372},{15864327, 18564327},{74183256, 
74813256},{74183256, 74183526},{41765382, 41765328},{41765382, 41765832},{41765382, 47165382},{31872654, 31827654},{31872654, 31876254},{31872654, 38172654},{64128753, 
64182753},{64128753, 61428753},{57316428, 57316482},{57316428, 53716428},{57316428, 57361428},{37465128, 37645128},{37465128, 37461528},{37465128, 73465128},{37465128, 
34765128},{75143286, 71543286},{75143286, 75143826},{75143286, 75413286},{64372158, 64327158},{64372158, 64372518},{64372158, 64732158},{64175328, 64175382},{64175328, 
64715328},{41756832, 41756382},{41756832, 41576832},{41756832, 47156832},{17635482, 71635482},{17635482, 17365482},{17635482, 17635428},{17635482, 17635842},{17635482, 
17653482},{71625483, 76125483},{71625483, 71265483},{71625483, 71625843},{71625483, 17625483},{71625483, 71652483},{71625483, 71625438},{76125438, 76125483},{76125438, 
76152438},{76125438, 71625438},{74325618, 74325681},{74325618, 74325168},{74325618, 74352618},{65142873, 65412873},{65142873, 65148273},{65142873, 61542873},{17483562, 
17483526},{17483562, 71483562},{17483562, 17438562},{17483562, 17843562},{27165843, 27168543},{27165843, 27165483},{27165843, 21765843},{27165843, 27615843},{74321856, 
74328156},{74321856, 74321586},{17638254, 17638524},{17638254, 17683254},{17638254, 17632854},{17638254, 71638254},{71632854, 76132854},{71632854, 17632854},{71632854, 
71638254},{51647832, 51674832},{51647832, 51647382},{51647832, 56147832},{71543682, 75143682},{71543682, 71543628},{71543682, 71546382},{71543682, 17543682},{76123854, 
76128354},{76123854, 71623854},{18276354, 12876354},{18276354, 18726354},{18276354, 18273654},{18276354, 81276354},{18276354, 18276534},{71653248, 71653428},{71653248, 
76153248},{71653248, 17653248},{14765832, 14768532},{14765832, 14765382},{14765832, 17465832},{61548327, 61584327},{61548327, 61548372},{61548327, 16548327},{61548327, 
61543827},{61548327, 65148327},{21768543, 27168543},{21768543, 21786543},{21768543, 21765843},{16547832, 16574832},{16547832, 16547382},{16547832, 61547832},{17652834, 
71652834},{17652834, 17652384},{17652834, 17658234},{74318256, 74312856},{74318256, 74381256},{17638425, 17638452},{17638425, 17683425},{17638425, 71638425},{17485326, 
17845326},{17485326, 71485326},{17485326, 17485362},{75216438, 75261438},{75216438, 75216483},{41827653, 41872653},{41827653, 48127653},{41827653, 41287653},{56431728, 
56431782},{56431728, 54631728},{56431728, 56437128},{54637128, 54367128},{54637128, 54673128},{54637128, 54631728},{54637128, 56437128},{81543627, 81543672},{81543627, 
85143627},{81543627, 81546327},{81543627, 81543267},{81543627, 18543627},{81543276, 85143276},{81543276, 18543276},{81543276, 81543726},{15387642, 51387642},{15387642, 
15837642},{61482753, 16482753},{61482753, 61487253},{61482753, 61428753},{13786452, 13784652},{13786452, 13768452},{13786452, 13786425},{62175843, 62715843},{62175843, 
62178543},{62175843, 62175483},{54732168, 57432168},{54732168, 54732618},{54732168, 54372168},{17384652, 71384652},{17384652, 17386452},{17384652, 17348652},{17384652, 
17834652},{75143628, 75413628},{75143628, 75143682},{75143628, 75146328},{75143628, 71543628},{75143628, 75143268},{18643275, 18643725},{18643275, 81643275},{16548372, 
61548372},{16548372, 16543872},{16548372, 16548327},{16548372, 16584372},{51674382, 51674832},{51674382, 51674328},{51674382, 51647382},{51674382, 56174382},{71643528, 
76143528},{71643528, 17643528},{71643528, 71643258},{71643528, 71645328},{71643528, 71643582},{18546327, 18564327},{18546327, 18546372},{18546327, 81546327},{18546327, 
18543627},{75132864, 75138264},{75132864, 75312864},{75132864, 71532864},{17528643, 71528643},{17528643, 17582643},{74513628, 74513268},{74513628, 74513682},{74513628, 
74153628},{74513628, 47513628},{76132845, 76312845},{76132845, 76138245},{76132845, 76132485},{76132845, 71632845},{61547382, 61574382},{61547382, 61547328},{61547382, 
61543782},{61547382, 16547382},{61547382, 65147382},{61547382, 61547832},{13768542, 13786542},{13768542, 13765842},{13768542, 17368542},{17645328, 17645382},{17645328, 
17643528},{17645328, 71645328},{17645328, 17465328},{37165482, 31765482},{37165482, 37165842},{37165482, 37165428},{37165482, 37615482},{17438652, 17483652},{17438652, 
71438652},{76312485, 76312845},{76312485, 76132485},{74135862, 74138562},{74135862, 71435862},{17543862, 71543862},{17543862, 17548362},{17548326, 71548326},{17548326, 
17543826},{17548326, 17548362},{17548326, 17584326},{73146852, 73416852},{73146852, 73146582},{47513682, 74513682},{47513682, 47153682},{47513682, 47513628},{56432178, 
54632178},{56432178, 56432718},{65143782, 61543782},{65143782, 65143728},{65143782, 65147382},{65143782, 65413782},{71652384, 76152384},{71652384, 71625384},{71652384, 
71652834},{71652384, 17652384},{65143827, 65413827},{65143827, 65143287},{65143827, 61543827},{65143827, 65148327},{32765481, 32765841},{32765481, 37265481},{32765481, 
32765418},{65421738, 65427138},{65421738, 65421783},{56413782, 56143782},{56413782, 54613782},{56413782, 56413728},{37416852, 37461852},{37416852, 73416852},{37416852, 
37416582},{71628354, 71682354},{71628354, 71628534},{71628354, 76128354},{71628354, 71623854},{71628354, 17628354},{37642158, 37642518},{37642158, 73642158},{17628534, 
17682534},{17628534, 71628534},{17628534, 17628354},{62751438, 62751483},{62751438, 62715438},{62751438, 62754138},{62751438, 67251438},{27653148, 72653148},{27653148, 
27653418},{71458326, 71458362},{71458326, 71453826},{71458326, 17458326},{53716482, 53716842},{53716482, 57316482},{53716482, 53761482},{53716482, 53716428},{53716482, 
53176482},{17564328, 17564382},{17564328, 17546328},{17564328, 71564328},{17564328, 15764328},{16574382, 16574328},{16574382, 61574382},{16574382, 16754382},{16574382, 
16547382},{16574382, 16574832},{54372186, 54732186},{54372186, 54372816},{54372186, 54327186},{16584273, 61584273},{16584273, 16548273},{16584273, 16854273},{16584273, 
16584723},{13874652, 13876452},{13874652, 13847652},{13874652, 18374652},{37641528, 37645128},{37641528, 37641582},{37641528, 73641528},{71453862, 71458362},{71453862, 
17453862},{71453862, 71435862},{85143267, 85413267},{85143267, 85143627},{85143267, 81543267},{54367182, 54361782},{54367182, 54367812},{54367182, 54637182},{34187652, 
31487652},{34187652, 34817652},{45761328, 47561328},{45761328, 45763128},{45761328, 45716328},{45761328, 45761382},{54327681, 54327861},{54327681, 54372681},{54327681, 
54327618},{56174328, 51674328},{56174328, 56714328},{56174328, 56174382},{51764283, 57164283},{51764283, 51764823},{14785362, 14785632},{14785362, 14785326},{14785362, 
14758362},{37615428, 37165428},{37615428, 73615428},{37615428, 37651428},{37615428, 37615482},{65327148, 65372148},{65327148, 65321748},{71643285, 71643825},{71643285, 
17643285},{71643285, 76143285},{27615483, 27615438},{27615483, 72615483},{27615483, 27165483},{27615483, 27615843},{27615483, 27651483},{72615438, 27615438},{72615438, 
72615483},{72615438, 72651438},{72615438, 72165438},{76125384, 76152384},{76125384, 71625384},{76125384, 76125834},{71543826, 71543286},{71543826, 71548326},{71543826, 
17543826},{71543826, 75143826},{74351628, 74351682},{74351628, 74356128},{74351628, 74315628},{74351628, 74531628},{38127654, 31827654},{38127654, 38172654},{37461582, 
73461582},{37461582, 34761582},{37461582, 37461528},{37461582, 37416582},{17643825, 71643825},{17643825, 17648325},{17643825, 17643285},{71634825, 17634825},{71634825, 
71364825},{71634825, 76134825},{71634825, 71634285},{51764328, 57164328},{51764328, 51764382},{65321784, 65327184},{65321784, 65321748},{81273654, 81237654},{81273654, 
18273654},{81273654, 81723654},{81273654, 81276354},{14758632, 14785632},{14758632, 17458632},{73641258, 37641258},{73641258, 73614258},{73641258, 76341258},{54731628, 
57431628},{54731628, 54371628},{54731628, 54736128},{54731628, 54731682},{71364852, 17364852},{71364852, 71368452},{71364852, 71634852},{17538624, 17538264},{17538624, 
71538624},{17538624, 17583624},{54367218, 54362718},{54367218, 54637218},{54367218, 54367281},{71286354, 71283654},{71286354, 17286354},{71286354, 71826354},{71286354, 
71286534},{27651438, 27615438},{27651438, 27654138},{27651438, 72651438},{27651438, 27651483},{17286534, 17286354},{17286534, 17826534},{17286534, 71286534},{31847652, 
31487652},{31847652, 38147652},{31847652, 31874652},{53176842, 53716842},{53176842, 53178642},{53176842, 53176482},{74153682, 74156382},{74153682, 74513682},{74153682, 
74153628},{74321685, 74326185},{74321685, 74321658},{71652438, 71654238},{71652438, 17652438},{71652438, 71652483},{71652438, 71625438},{71652438, 76152438},{16548723, 
16548273},{16548723, 16584723},{16548723, 61548723},{71625834, 71625384},{71625834, 17625834},{71625834, 76125834},{71625834, 71265834},{16287543, 16827543},{16287543, 
61287543},{34761852, 34768152},{34761852, 37461852},{71542863, 71548263},{71542863, 75142863},{71542863, 17542863},{71638245, 76138245},{71638245, 17638245},{71638245, 
71683245},{71638245, 71632845},{54372618, 54372681},{54372618, 54732618},{54372618, 54372168},{54372618, 54327618},{74138526, 74138562},{74138526, 71438526},{74138526, 
74183526},{17843526, 17483526},{17843526, 17845326},{17843526, 17843256},{17843526, 17843562},{18543726, 18543276},{18543726, 81543726},{18543726, 18547326},{27635418, 
72635418},{27635418, 27365418},{27635418, 27635481},{27635418, 27653418},{74531268, 74351268},{74531268, 74513268},{74531268, 47531268},{65413728, 65143728},{65413728, 
65413278},{65413728, 65413782},{17465382, 71465382},{17465382, 17645382},{17465382, 14765382},{17465382, 17465832},{17465382, 17465328},{12876534, 12876354},{12876534, 
18276534},{65431278, 65413278},{71843256, 71843526},{71843256, 78143256},{71368425, 71364825},{71368425, 71368452},{71368425, 17368425},{15827643, 15287643},{15827643, 
15872643},{45716382, 45716328},{45716382, 45716832},{45716382, 45176382},{45716382, 45761382},{18347652, 81347652},{18347652, 13847652},{18347652, 18374652},{64275138, 
64271538},{64275138, 64725138},{54671328, 54617328},{54671328, 54673128},{54671328, 56471328},{54671328, 54671382},{54617382, 54617832},{54617382, 54617328},{54617382, 
56417382},{54617382, 54167382},{54617382, 54671382},{71265843, 71265483},{71265843, 71625843},{71265843, 17265843},{71265843, 71268543},{14875326, 18475326},{14875326, 
14875362},{71348652, 71384652},{71348652, 17348652},{76321458, 76324158},{34718652, 34178652},{34718652, 34781652},{37614582, 37614528},{37614582, 37164582},{37614582, 
73614582},{56147382, 51647382},{56147382, 56143782},{56147382, 56147832},{56147382, 56147328},{76143258, 76143528},{76143258, 71643258},{76143258, 76413258},{54631782, 
54361782},{54631782, 56431782},{54631782, 54637182},{54631782, 54631728},{71823654, 71283654},{71823654, 71826354},{71823654, 78123654},{42765318, 47265318},{42765318, 
42765381},{54327816, 54372816},{54327816, 54327186},{65147328, 61547328},{65147328, 65143728},{65147328, 65147382},{76134285, 76132485},{76134285, 76134825},{76134285, 
71634285},{18543672, 81543672},{18543672, 18546372},{18543672, 18543627},{61543872, 61548372},{61543872, 16543872},{61543872, 65143872},{62715483, 67215483},{62715483, 
62715843},{62715483, 62751483},{62715483, 62715438},{62715483, 62175483},{53761428, 53761482},{53761428, 53716428},{53761428, 57361428},{53761428, 53764128},{71546328, 
17546328},{71546328, 71564328},{71546328, 75146328},{71546328, 71543628},{71546328, 71546382},{34765218, 37465218},{34765218, 34765281},{17652483, 17652438},{17652483, 
17625483},{17652483, 71652483},{47531628, 47531682},{47531628, 47536128},{47531628, 74531628},{61548273, 61584273},{61548273, 16548273},{61548273, 65148273},{61548273, 
61542873},{61548273, 61548723},{65317428, 65317482},{65317428, 65371428},{73165428, 73615428},{73165428, 73165482},{17625843, 71625843},{17625843, 17625483},{17625843, 
17265843},{72365418, 72635418},{72365418, 72365481},{72365418, 27365418},{34765182, 37465182},{34765182, 34765812},{17653284, 71653284},{17653284, 17653824},{64327518, 
64327581},{64327518, 64372518},{17548263, 17584263},{17548263, 71548263},{17548263, 17548623},{17548263, 17542863},{18723654, 18726354},{18723654, 18273654},{18723654, 
81723654},{14872653, 14876253},{14872653, 18472653},{14872653, 14827653},{17634852, 17638452},{17634852, 17364852},{17634852, 71634852},{45176832, 45178632},{45176832, 
41576832},{45176832, 45716832},{45176832, 45176382},{73461528, 73461582},{73461528, 73416528},{73461528, 37461528},{73461528, 73465128},{75321648, 75321684},{75321648, 
75326148},{71465328, 71465382},{71465328, 71645328},{71465328, 17465328},{17368452, 17364852},{17368452, 13768452},{17368452, 71368452},{17368452, 17368425},{71382654, 
17382654},{71382654, 71386254},{71382654, 71328654},{47516328, 47516382},{47516328, 47561328},{47516328, 74516328},{16842753, 16847253},{16842753, 16482753},{61753284, 
67153284},{61753284, 61753824},{41578632, 45178632},{41578632, 41576832},{54632718, 54362718},{54632718, 54632781},{54632718, 54632178},{54632718, 54637218},{54632718, 
56432718},{17458362, 14758362},{17458362, 71458362},{17458362, 17453862},{17458362, 17458326},{61574328, 16574328},{61574328, 61574382},{61574328, 61547328},{74352168, 
74532168},{74352168, 74325168},{74352168, 74352618},{73416582, 73461582},{73416582, 73416528},{73416582, 73416852},{73416582, 37416582},{73416582, 73146582},{64327185, 
64372185},{64327185, 64321785},{64327185, 64327815},{18427653, 81427653},{18427653, 18472653},{71268534, 17268534},{71268534, 71268354},{71268534, 71265834},{51764382, 
57164382},{51764382, 51764832},{51764382, 51764328},{74325816, 74325186},{74325816, 74352816},{47561328, 74561328},{47561328, 47561382},{47561328, 47563128},{47561328, 
47516328},{47561328, 45761328},{17564382, 17564328},{17564382, 15764382},{17564382, 17564832},{17564382, 17546382},{17564382, 71564382},{41765832, 41768532},{41765832, 
47165832},{41765832, 41765382},{73182654, 73812654},{73182654, 73128654},{73182654, 73186254},{81543672, 81543627},{81543672, 85143672},{81543672, 81546372},{81543672, 
18543672},{73416852, 37416852},{73416852, 73146852},{73416852, 73416582},{73416852, 73461852},{17638524, 71638524},{17638524, 17683524},{17638524, 17638254},{17652843, 
71652843},{17652843, 17658243},{76153248, 76153428},{76153248, 76513248},{76153248, 71653248},{17834652, 17836452},{17834652, 17384652},{16548732, 61548732},{16548732, 
16584732},{37642518, 73642518},{37642518, 37642158},{37642518, 37645218},{37642518, 37642581},{17845326, 17485326},{17845326, 17845362},{17845326, 17843526},{72615483, 
72615843},{72615483, 72651483},{72615483, 72165483},{72615483, 27615483},{72615483, 72615438},{75143682, 75146382},{75143682, 71543682},{75143682, 75413682},{75143682, 
75143628},{41872653, 41876253},{41872653, 48172653},{41872653, 41827653},{18376425, 18376452},{18376425, 13876425},{18376425, 81376425},{18376425, 18736425},{75216483, 
75216843},{75216483, 75261483},{75216483, 75216438},{54367281, 54367218},{54367281, 54367821},{54367281, 54637281},{54367281, 54362781},{17843562, 17483562},{17843562, 
17845362},{17843562, 17843526},{71638254, 71638524},{71638254, 71683254},{71638254, 17638254},{71638254, 71632854},{71638254, 76138254},{75138264, 75138624},{75138264, 
75132864},{75138264, 71538264},{61538742, 16538742},{61538742, 61583742},{61538742, 65138742},{62751483, 62715483},{62751483, 62751438},{62751483, 67251483},{85143276, 
85413276},{85143276, 81543276},{85143276, 85143726},{71638425, 76138425},{71638425, 71683425},{71638425, 17638425},{71638425, 71638452},{71485326, 71485362},{71485326, 
17485326},{71485326, 71845326},{41587632, 41857632},{41587632, 45187632},{31874652, 38174652},{31874652, 31847652},{31874652, 31876452},{64732158, 64372158},{64732158, 
67432158},{64732158, 64732518},{47156832, 41756832},{47156832, 47156382},{76143285, 76413285},{76143285, 76143825},{76143285, 71643285},{61574382, 16574382},{61574382, 
61574328},{61574382, 61547382},{61574382, 61574832},{14876325, 18476325},{14876325, 14876352},{67153284, 61753284},{67153284, 67513284},{67153284, 67153824},{17683425, 
17683245},{17683425, 71683425},{17683425, 17638425},{17683425, 17683452},{17683425, 17863425},{74315862, 74351862},{74315862, 74318562},{76135428, 76153428},{76135428, 
71635428},{76135428, 76135482},{57164283, 51764283},{57164283, 57164823},{57164283, 57614283},{76341258, 76314258},{76341258, 73641258},{45716832, 45176832},{45716832, 
45716382},{81372654, 81376254},{81372654, 81327654},{81372654, 18372654},{18743526, 18745326},{18743526, 81743526},{18743526, 18743562},{18743526, 18743256},{74362158, 
74326158},{74362158, 74362518},{74362158, 74632158},{17836425, 17836452},{17836425, 17386425},{17836425, 17863425},{21786543, 21768543},{21786543, 27186543},{76143528, 
76143582},{76143528, 71643528},{76143528, 76413528},{76143528, 76145328},{76143528, 76143258},{18527643, 18572643},{18527643, 81527643},{75163284, 75613284},{75163284, 
75163824},{64175382, 64175328},{64175382, 64715382},{64175382, 64175832},{71645328, 71643528},{71645328, 71645382},{71645328, 76145328},{71645328, 71465328},{71645328, 
17645328},{61287543, 61827543},{61287543, 16287543},{78123654, 71823654},{78123654, 78126354},{74381256, 74318256},{74381256, 74831256},{17862354, 17826354},{17862354, 
17862534},{17862354, 17682354},{45763128, 47563128},{45763128, 45761328},{13876452, 18376452},{13876452, 13874652},{13876452, 13876425},{17653824, 17658324},{17653824, 
17653284},{17653824, 71653824},{27654138, 27651438},{27654138, 72654138},{71643825, 17643825},{71643825, 76143825},{71643825, 71643285},{71643825, 71648325},{17654328, 
17654382},{17654328, 71654328},{56437128, 56473128},{56437128, 56431728},{56437128, 54637128},{14857632, 14875632},{14857632, 14587632},{14857632, 18457632},{71652483, 
17652483},{71652483, 71625483},{71652483, 76152483},{71652483, 71652438},{27651483, 72651483},{27651483, 27651438},{27651483, 27615483},{34765281, 34765821},{34765281, 
37465281},{34765281, 34765218},{65174283, 65714283},{65174283, 65174823},{74156382, 74516382},{74156382, 74156328},{74156382, 74153682},{74156382, 74156832},{17853264, 
17853624},{17853264, 17583264},{57416328, 54716328},{57416328, 57461328},{57416328, 57416382},{62754138, 67254138},{62754138, 62751438},{23768541, 23786541},{23768541, 
23765841},{23768541, 27368541},{18276534, 12876534},{18276534, 18726534},{18276534, 18276354},{18276534, 81276534},{37418652, 73418652},{37418652, 37481652},{47165382, 
47615382},{47165382, 47165832},{47165382, 41765382},{47165382, 47165328},{53764128, 53761428},{53764128, 57364128},{75312864, 75132864},{75312864, 75318264},{71654238, 
76154238},{71654238, 17654238},{71654238, 71652438},{64327581, 64372581},{64327581, 64327851},{64327581, 64327518},{16583742, 16538742},{16583742, 61583742},{16583742, 
16853742},{16583742, 16587342},{56714328, 56714382},{56714328, 56174328},{56714328, 56741328},{74356128, 74536128},{74356128, 74351628},{83127654, 83172654},{83127654, 
81327654},{72165843, 72615843},{72165843, 72165483},{72165843, 72168543},{73148652, 73418652},{73148652, 73184652},{67251438, 67254138},{67251438, 67215438},{67251438, 
62751438},{67251438, 67251483},{76321485, 76321845},{76321485, 76324185},{76125483, 76125843},{76125483, 71625483},{76125483, 76125438},{76125483, 76152483},{47532618, 
47532681},{47532618, 47532168},{47532618, 47536218},{47532618, 74532618},{56431782, 56431728},{56431782, 56437182},{56431782, 54631782},{61754328, 67154328},{61754328, 
61754382},{17654283, 71654283},{17654283, 17654823},{75142863, 71542863},{75142863, 75148263},{75142863, 75412863},{52764318, 52764381},{52764318, 57264318},{75413286, 
75143286},{75413286, 75431286},{75413286, 75413826},{17658234, 71658234},{17658234, 17685234},{17658234, 17652834},{64275183, 64275813},{64275183, 64725183},{71643582, 
76143582},{71643582, 71645382},{71643582, 71643528},{71643582, 17643582},{67215483, 67215438},{67215483, 62715483},{67215483, 67251483},{67215483, 67215843},{74138562, 
74135862},{74138562, 74138526},{74138562, 71438562},{74138562, 74183562},{31768542, 31765842},{31768542, 37168542},{31768542, 31786542},{56417382, 54617382},{56417382, 
56417328},{56417382, 56417832},{56417382, 56471382},{47615328, 47651328},{47615328, 47615382},{47615328, 64715328},{47615328, 47165328},{65432178, 65432718},{81743256, 
81743526},{81743256, 18743256},{81743256, 87143256},{75431268, 75413268},{18475326, 18745326},{18475326, 81475326},{18475326, 14875326},{18475326, 18475362},{64725138, 
64721538},{64725138, 67425138},{64725138, 64275138},{76324158, 76342158},{76324158, 76324518},{76324158, 76321458},{76152384, 76512384},{76152384, 76152834},{76152384, 
71652384},{76152384, 76125384},{74165328, 74165382},{74165328, 74615328},{41875326, 41875362},{41875326, 48175326},{74532168, 47532168},{74532168, 74352168},{74532168, 
74532618},{17643852, 17645382},{17643852, 71643852},{17643852, 17648352},{16387542, 61387542},{16387542, 16837542},{18564327, 18546327},{18564327, 81564327},{18564327, 
15864327},{18564327, 18564372},{17584326, 71584326},{17584326, 17548326},{17584326, 17854326},{17584326, 17584362},{54376182, 54376812},{54376182, 54736182},{61548723, 
16548723},{61548723, 61548273},{61548723, 61584723},{61548723, 65148723},{17465832, 17645832},{17465832, 17465382},{17465832, 71465832},{17465832, 17468532},{17465832, 
14765832},{34768152, 37468152},{34768152, 34768512},{34768152, 34786152},{34768152, 34761852},{67421538, 64721538},{67421538, 67425138},{67421538, 67421583},{15872643, 
18572643},{15872643, 15827643},{15872643, 15876243},{74325681, 74352681},{74325681, 74325618},{85413267, 85413627},{85413267, 85143267},{85413267, 85431267},{18543762, 
81543762},{18543762, 18547362},{64271853, 64217853},{64271853, 64278153},{64271853, 64721853},{64715328, 64751328},{64715328, 47615328},{64715328, 64175328},{64715328, 
64715382},{76314528, 76314582},{76314528, 76314258},{76314528, 76341528},{65413782, 65413728},{65413782, 65143782},{76152438, 76154238},{76152438, 76125438},{76152438, 
76512438},{76152438, 76152483},{76152438, 71652438},{25387641, 52387641},{25387641, 25837641},{71682354, 71682534},{71682354, 71628354},{71682354, 17682354},{17645382, 
71645382},{17645382, 17643582},{17645382, 17465382},{17645382, 17643852},{17645382, 17645328},{18437652, 81437652},{18437652, 18473652},{72365481, 72365841},{72365481, 
72635481},{72365481, 72365418},{72365481, 27365481},{71538624, 17538624},{71538624, 75138624},{71538624, 71583624},{71538624, 71538264},{18472653, 14872653},{18472653, 
18476253},{18472653, 18427653},{18472653, 81472653},{56471328, 54671328},{56471328, 56417328},{56471328, 56473128},{56471328, 56471382},{56471328, 56741328},{27653184, 
27653814},{27653184, 72653184},{62178543, 62718543},{62178543, 62175843},{71268543, 71265843},{71268543, 17268543},{47265318, 47265381},{47265318, 42765318},{47265318, 
47625318},{31876425, 31876452},{31876425, 38176425},{74328156, 74321856},{74328156, 74382156},{37625418, 73625418},{37625418, 37652418},{37625418, 37265418},{37625418, 
37625481},{47632158, 47632518},{47632158, 74632158},{72653148, 76253148},{72653148, 72653418},{72653148, 27653148},{81427653, 18427653},{81427653, 84127653},{81427653, 
81472653},{56432718, 56437218},{56432718, 56432781},{56432718, 54632718},{56432718, 56432178},{57361428, 57316428},{57361428, 53761428},{57361428, 57364128},{57361428, 
57361482},{64721583, 64721538},{64721583, 64725183},{64721583, 67421583},{64721583, 64271583},{17628543, 17682543},{17628543, 71628543},{64182753, 64812753},{64182753, 
64187253},{64182753, 64128753},{18726354, 18723654},{18726354, 81726354},{18726354, 18726534},{18726354, 18276354},{18726354, 18762354},{71384652, 71834652},{71384652, 
71386452},{71384652, 71348652},{71384652, 17384652},{38147652, 38174652},{38147652, 31847652},{14768532, 14786532},{14768532, 17468532},{14768532, 14765832},{65431728, 
65437128},{65431728, 65431782},{56147832, 51647832},{56147832, 56147382},{56174382, 56714382},{56174382, 51674382},{56174382, 56174328},{56174382, 56174832},{61754283, 
67154283},{61754283, 61754823},{81643275, 18643275},{81643275, 86143275},{81643275, 81643725},{71832654, 71836254},{71832654, 78132654},{65412873, 65142873},{65412873, 
65418273},{18643725, 18647325},{18643725, 18643275},{18643725, 81643725},{73265418, 73625418},{73265418, 73265481},{17548623, 71548623},{17548623, 17584623},{17548623, 
17548263},{54371862, 54731862},{54371862, 54317862},{54371862, 54378162},{81543726, 81543276},{81543726, 81547326},{81543726, 18543726},{81543726, 85143726},{75326148, 
75362148},{75326148, 75321648},{71386425, 71386452},{71386425, 71836425},{71386425, 17386425},{65147382, 65147328},{65147382, 65147832},{65147382, 61547382},{65147382, 
65143782},{71583264, 71583624},{71583264, 17583264},{71583264, 71538264},{14875362, 14875326},{14875362, 18475362},{14875362, 14875632},{74326185, 74362185},{74326185, 
74326815},{74326185, 74321685},{76312845, 76312485},{76312845, 76318245},{76312845, 76132845},{57432168, 54732168},{57432168, 57432618},{37641582, 73641582},{37641582, 
37645182},{37641582, 37641528},{61753824, 61753284},{61753824, 61758324},{61753824, 67153824},{54732618, 54736218},{54732618, 54372618},{54732618, 54732168},{54732618, 
54732681},{54732618, 57432618},{71653428, 76153428},{71653428, 71653482},{71653428, 17653428},{71653428, 71653248},{71653428, 71635428},{16574832, 16578432},{16574832, 
16754832},{16574832, 16574382},{16574832, 16547832},{16574832, 61574832},{27653418, 27653481},{27653418, 72653418},{27653418, 27653148},{27653418, 27635418},{12876543, 
18276543},{18547326, 81547326},{18547326, 18574326},{18547326, 18547362},{18547326, 18543726},{16847253, 16847523},{16847253, 16842753},{16847253, 16487253},{15874326, 
15874362},{15874326, 18574326},{15864372, 15864327},{15864372, 15864732},{15864372, 18564372},{71642853, 71648253},{71642853, 17642853},{71642853, 76142853},{18653274, 
18653724},{18653274, 81653274},{74165283, 74615283},{74165283, 74165823},{16584723, 16548723},{16584723, 16584273},{16584723, 16854723},{16584723, 61584723},{71438652, 
17438652},{71438652, 74138652},{71438652, 71483652},{16487523, 16847523},{16487523, 16487253},{16487523, 61487523},{51764823, 51764283},{51764823, 57164823},{51764823, 
51768423},{37615482, 73615482},{37615482, 37651482},{37615482, 37615428},{37615482, 37615842},{37615482, 37165482},{53716842, 57316842},{53716842, 53176842},{53716842, 
53716482},{37652148, 37652418},{37652148, 73652148},{54732186, 54372186},{54732186, 57432186},{54732186, 54732816},{65413827, 65413287},{65413827, 65143827},{81723654, 
18723654},{81723654, 81726354},{81723654, 87123654},{81723654, 81273654},{75146328, 75146382},{75146328, 75143628},{75146328, 71546328},{85321647, 85326147},{85321647, 
85321674},{17635842, 71635842},{17635842, 17365842},{17635842, 17635482},{65327418, 65372418},{65327418, 65327481},{81546327, 81543627},{81546327, 18546327},{81546327, 
81546372},{81546327, 81564327},{81546327, 85146327},{18376254, 81376254},{18376254, 13876254},{18376254, 18736254},{18376254, 18376524},{18376254, 18372654},{75316428, 
75361428},{75316428, 75316482},{57316482, 57316428},{57316482, 57316842},{57316482, 57361482},{57316482, 53716482},{27168543, 27165843},{27168543, 21768543},{37265481, 
32765481},{37265481, 37265841},{37265481, 37265418},{37265481, 37625481},{71635482, 71635842},{71635482, 71653482},{71635482, 17635482},{71635482, 71365482},{71635482, 
76135482},{71635482, 71635428},{47531682, 47531628},{47531682, 47536182},{47531682, 74531682},{41837652, 41387652},{41837652, 41873652},{41837652, 48137652},{65427138, 
65421738},{65427138, 65472138},{71286534, 71286354},{71286534, 17286534},{71286534, 71826534},{14873652, 18473652},{14873652, 14876352},{14873652, 14837652},{65174328, 
65174382},{65174328, 65714328},{71465382, 71645382},{71465382, 17465382},{71465382, 71465832},{71465382, 71465328},{13786542, 13768542},{71826354, 71823654},{71826354, 
71286354},{71826354, 71826534},{71826354, 71862354},{71826354, 78126354},{17368542, 17365842},{17368542, 71368542},{17368542, 13768542},{15487632, 51487632},{15487632, 
15847632},{34817652, 34187652},{34817652, 34871652},{27635481, 27635841},{27635481, 27653481},{27635481, 72635481},{27635481, 27365481},{27635481, 27635418},{75143826, 
75148326},{75143826, 75143286},{75143826, 75413826},{75143826, 71543826},{76132854, 71632854},{76132854, 76138254},{76132854, 76312854},{65421783, 65421738},{65421783, 
65427183},{38172654, 38127654},{38172654, 38712654},{38172654, 38176254},{38172654, 31872654},{17584263, 71584263},{17584263, 17854263},{17584263, 17584623},{17584263, 
17548263},{54327861, 54327681},{54327861, 54372861},{53761482, 53761428},{53761482, 53716482},{53761482, 57361482},{14876253, 14876523},{14876253, 14872653},{14876253, 
18476253},{71368452, 71364852},{71368452, 71368425},{71368452, 17368452},{74513682, 74513628},{74513682, 47513682},{74513682, 74153682},{54176832, 54176382},{54176832, 
54716832},{54176832, 54178632},{54372816, 54372186},{54372816, 54327816},{54372816, 54378216},{54372816, 54732816},{17458632, 17485632},{17458632, 14758632},{17458632, 
71458632},{31876254, 31876524},{31876254, 38176254},{31876254, 31872654},{65148327, 61548327},{65148327, 65148372},{65148327, 65143827},{17638452, 17634852},{17638452, 
17638425},{17638452, 71638452},{17638452, 17683452},{18642753, 18647253},{18642753, 81642753},{74361528, 74316528},{74361528, 74631528},{74361528, 74365128},{74361528, 
74361582},{65327184, 65327814},{65327184, 65321784},{65327184, 65372184},{54376218, 54376281},{54376218, 54736218},{54637218, 56437218},{54637218, 54367218},{54637218, 
54632718},{54637218, 54673218},{54637218, 54637281},{47536128, 74536128},{47536128, 47531628},{47536128, 47563128},{81276354, 81726354},{81276354, 81273654},{81276354, 
18276354},{81276354, 81276534},{54731682, 54371682},{54731682, 54736182},{54731682, 57431682},{54731682, 54731628},{74516328, 74561328},{74516328, 74516382},{74516328, 
74156328},{74516328, 47516328},{61842753, 68142753},{61842753, 61847253},{64372185, 64372815},{64372185, 64327185},{64372185, 64732185},{76138245, 71638245},{76138245, 
76132845},{17548362, 71548362},{17548362, 17543862},{17548362, 17548326},{17548362, 17584362},{63175842, 63715842},{63175842, 63178542},{63175842, 63175482},{17483652, 
17438652},{17483652, 17843652},{17483652, 71483652},{17483652, 17486352},{71528643, 75128643},{71528643, 17528643},{71528643, 71582643},{65148273, 61548273},{65148273, 
65148723},{65148273, 65142873},{76125834, 71625834},{76125834, 76125384},{76413258, 76413528},{76413258, 76431258},{76413258, 76143258},{54761328, 54716328},{54761328, 
57461328},{54761328, 54763128},{54761328, 54761382},{17582643, 17528643},{17582643, 17586243},{17582643, 17852643},{17582643, 71582643},{63751428, 63754128},{63751428, 
67351428},{63751428, 63751482},{63751428, 63715428},{47516382, 47516832},{47516382, 74516382},{47516382, 47561382},{47516382, 47516328},{65431287, 65413287},{65431287, 
65431827},{37465182, 73465182},{37465182, 37645182},{37465182, 34765182},{37465182, 37465812},{81347652, 81374652},{81347652, 18347652},{64327815, 64327185},{64327815, 
64372815},{17583624, 17538624},{17583624, 17853624},{17583624, 71583624},{17583624, 17583264},{27615843, 72615843},{27615843, 27165843},{27615843, 27615483},{61743852, 
67143852},{61743852, 61748352},{78143256, 78143526},{78143256, 78413256},{78143256, 71843256},{65371428, 65374128},{65371428, 65371482},{65371428, 65317428},{65371428, 
65731428},{14785632, 14785362},{14785632, 14758632},{73615428, 73651428},{73615428, 73615482},{73615428, 37615428},{73615428, 73165428},{57164328, 57164382},{57164328, 
51764328},{57164328, 57614328},{74318526, 74381526},{74318526, 74318562},{54673128, 54671328},{54673128, 56473128},{54673128, 54637128},{71628534, 76128534},{71628534, 
71682534},{71628534, 71628354},{71628534, 17628534},{34781652, 34786152},{34781652, 34718652},{17648253, 71648253},{17648253, 17648325},{17648253, 17642853},{17648253, 
17684253},{17648325, 17643825},{17648325, 17684325},{17648325, 17648253},{17648325, 71648325},{71365842, 71635842},{71365842, 17365842},{71365842, 71368542},{71365842, 
71365482},{74352618, 74352681},{74352618, 74352168},{74352618, 74532618},{74352618, 74325618},{74352618, 74356218},{37645128, 37465128},{37645128, 37641528},{37645128, 
73645128},{71548326, 75148326},{71548326, 71548362},{71548326, 71584326},{71548326, 17548326},{71548326, 71543826},{18743265, 81743265},{18743265, 18743625},{42765381, 
47265381},{42765381, 42765318},{42765381, 42765831},{34765812, 34768512},{34765812, 34765182},{34765812, 37465812},{51387642, 15387642},{51387642, 51837642},{18374652, 
18734652},{18374652, 18376452},{18374652, 13874652},{18374652, 81374652},{18374652, 18347652},{65417328, 65471328},{65417328, 65417382},{54671382, 54671328},{54671382, 
54617382},{54671382, 56471382},{61547832, 16547832},{61547832, 65147832},{61547832, 61574832},{61547832, 61547382},{17485362, 71485362},{17485362, 17845362},{17485362, 
17485632},{17485362, 17485326},{75321684, 75321648},{75321684, 75326184},{62715843, 62175843},{62715843, 62715483},{62715843, 67215843},{71483562, 17483562},{71483562, 
71483526},{71483562, 71438562},{47532186, 74532186},{47532186, 47532816},{54632781, 54632718},{54632781, 56432781},{54632781, 54362781},{54632781, 54637281},{16754382, 
16574382},{16754382, 16754832},{16754382, 16754328},{76128354, 76128534},{76128354, 71628354},{76128354, 76123854},{76128354, 76182354},{76215438, 76251438},{76215438, 
76215483},{61487253, 61482753},{61487253, 61847253},{61487253, 16487253},{61487253, 61487523},{71634852, 71364852},{71634852, 76134852},{71634852, 17634852},{71634852, 
71638452},{13876524, 13876254},{13876524, 18376524},{37465218, 37645218},{37465218, 73465218},{37465218, 37465281},{37465218, 34765218},{61752843, 67152843},{61752843, 
61758243},{75261438, 75264138},{75261438, 75261483},{75261438, 75216438},{75261438, 75621438},{71564328, 17564328},{71564328, 71564382},{71564328, 71546328},{76134825, 
76134285},{76134825, 71634825},{71683245, 17683245},{71683245, 71683425},{71683245, 71638245},{54637182, 54673182},{54637182, 54637812},{54637182, 54367182},{54637182, 
56437182},{54637182, 54631782},{74316582, 74316528},{74316582, 74361582},{74316582, 74316852},{65317482, 65371482},{65317482, 65317428},{65317482, 65317842},{37651428, 
73651428},{37651428, 37651482},{37651428, 37615428},{37651428, 37654128},{45761382, 47561382},{45761382, 45716382},{45761382, 45761328},{32765841, 32765481},{32765841, 
37265841},{32765841, 32768541},{76321548, 76325148},{76321548, 76321584},{75413628, 75413268},{75413628, 75413682},{75413628, 75143628},{16827543, 16287543},{16827543, 
16872543},{72635418, 72635481},{72635418, 72653418},{72635418, 72365418},{72635418, 76235418},{72635418, 27635418},{72651438, 72651483},{72651438, 76251438},{72651438, 
27651438},{72651438, 72615438},{72651438, 72654138},{15764832, 15764382},{15764832, 15768432},{15764832, 17564832},{85143627, 81543627},{85143627, 85413627},{85143627, 
85143672},{85143627, 85146327},{85143627, 85143267},{18546372, 18546327},{18546372, 81546372},{18546372, 18543672},{18546372, 18564372},{18546372, 18546732},{17386524, 
17836524},{17386524, 71386524},{17386524, 17386254},{51827643, 51287643},{51827643, 51872643},{51827643, 58127643},{73461582, 37461582},{73461582, 73461528},{73461582, 
73416582},{54367812, 54637812},{54367812, 54367182},{17682534, 17685234},{17682534, 71682534},{17682534, 17862534},{17682534, 17682354},{17682534, 17628534},{71653284, 
76153284},{71653284, 17653284},{71653284, 71653824},{37461852, 37468152},{37461852, 37416852},{37461852, 34761852},{37461852, 73461852},{43765218, 43765281},{43765218, 
47365218},{51763842, 57163842},{51763842, 51768342},{53178642, 53718642},{53178642, 53176842},{73641528, 73641582},{73641528, 37641528},{73641528, 73645128},{73641528, 
76341528},{65143872, 65148372},{65143872, 65413872},{65143872, 61543872},{17653482, 71653482},{17653482, 17635482},{17653482, 17653428},{37165842, 31765842},{37165842, 
37168542},{37165842, 37615842},{37165842, 37165482},{17863245, 17683245},{17863245, 17863425},{71543862, 71548362},{71543862, 17543862},{71543862, 75143862},{73614582, 
73614528},{73614582, 73164582},{73614582, 37614582},{73642158, 73642518},{73642158, 76342158},{73642158, 37642158},{18732654, 18736254},{18732654, 81732654},{67315428, 
67315482},{67315428, 67351428},{67315428, 63715428},{54736128, 57436128},{54736128, 54731628},{54736128, 54376128},{71843526, 78143526},{71843526, 71843562},{71843526, 
71843256},{71843526, 71845326},{73165482, 73615482},{73165482, 73165428},{73165482, 73165842},{74352186, 74325186},{74352186, 74352816},{74352186, 74532186},{16854327, 
16854372},{16854327, 16584327},{74326518, 74326581},{74326518, 74362518},{57431628, 57436128},{57431628, 57431682},{57431628, 54731628},{54372681, 54327681},{54372681, 
54372618},{54372681, 54732681},{71652834, 71658234},{71652834, 17652834},{71652834, 76152834},{71652834, 71652384},{61584327, 61548327},{61584327, 16584327},{61584327, 
61584372},{75421638, 75426138},{75421638, 75421683},{61548372, 61548327},{61548372, 65148372},{61548372, 61543872},{61548372, 61584372},{61548372, 16548372},{48127653, 
48172653},{48127653, 41827653},{73465128, 37465128},{73465128, 73461528},{73465128, 73645128},{74531628, 74351628},{74531628, 74536128},{74531628, 47531628},{74531628, 
74531682},{61584273, 61548273},{61584273, 16584273},{61584273, 61584723},{27365841, 27635841},{27365841, 72365841},{27365841, 23765841},{27365841, 27365481},{27365841, 
27368541},{51864327, 58164327},{51864327, 51864372},{17386452, 17836452},{17386452, 71386452},{17386452, 17386425},{17386452, 17384652},{45178632, 41578632},{45178632, 
45718632},{45178632, 45176832},{74813256, 74813526},{74813256, 78413256},{74813256, 74183256},{74813256, 74831256},{71625843, 71265843},{71625843, 76125843},{71625843, 
17625843},{71625843, 71625483},{17836254, 17832654},{17836254, 17836524},{17836254, 17386254},{74183526, 74813526},{74183526, 74183256},{74183526, 74138526},{74183526, 
74183562},{16584372, 16854372},{16584372, 16584327},{16584372, 16584732},{16584372, 61584372},{16584372, 16548372},{15837642, 15873642},{15837642, 15387642},{17538642, 
17583642},{17538642, 71538642},{54617832, 54617382},{54617832, 56417832},{54617832, 54167832},{54617832, 54671832},{65372148, 65732148},{65372148, 65372418},{65372148, 
65327148},{74351682, 74351628},{74351682, 74315682},{74351682, 74356182},{74351682, 74531682},{17286543, 71286543},{17286543, 17826543},{16854273, 16584273},{16854273, 
16854723},{71386254, 71386524},{71386254, 71836254},{71386254, 71382654},{71386254, 17386254},{17683254, 71683254},{17683254, 17683524},{17683254, 17638254},{17683254, 
17863254},{71546382, 71546832},{71546382, 75146382},{71546382, 17546382},{71546382, 71543682},{71546382, 71564382},{71546382, 71546328},{64275318, 64275381},{64275318, 
64725318},{54716382, 54176382},{54716382, 54716328},{54716382, 57416382},{54716382, 54716832},{54716382, 54761382},{51674832, 51674382},{51674832, 51647832},{51674832, 
56174832},{51674832, 51678432},{71548263, 71548623},{71548263, 71584263},{71548263, 71542863},{71548263, 75148263},{71548263, 17548263},{37642185, 73642185},{37642185, 
37642815},{71458362, 17458362},{71458362, 71453862},{71458362, 71458326},{17546832, 71546832},{17546832, 17564832},{17546832, 17546382},{64372518, 64372581},{64372518, 
64372158},{64372518, 64732518},{64372518, 64327518},{17826534, 17826354},{17826534, 17862534},{17826534, 17286534},{63715482, 63715842},{63715482, 67315482},{63715482, 
63751482},{63715482, 63175482},{63715482, 63715428},{72168543, 72165843},{72168543, 72618543},{17654823, 71654823},{17654823, 17654283},{17654823, 17648523},{64721853, 
64728153},{64721853, 67421853},{64721853, 64271853},{16854372, 16854327},{16854372, 16584372},{16854372, 16854732},{17653842, 17654382},{17653842, 71653842},{17653842, 
17638542},{71682534, 71685234},{71682534, 71682354},{71682534, 17682534},{71682534, 71628534},{81546372, 81543672},{81546372, 85146372},{81546372, 81564372},{81546372, 
81546732},{81546372, 18546372},{81546372, 81546327},{75431286, 75431826},{75431286, 75413286},{37645182, 37641582},{37645182, 37465182},{37645182, 37645812},{37645182, 
73645182},{75164328, 71654328},{75164328, 75164382},{75164328, 75416328},{34765821, 34765281},{34765821, 34768521},{34765821, 37465821},{63751482, 63751428},{63751482, 
67351482},{63751482, 63715482},{17584362, 17583642},{17584362, 71584362},{17584362, 17854362},{17584362, 17548362},{17584362, 17584326},{17658243, 17685243},{17658243, 
17658324},{17658243, 17652843},{17658243, 71658243},{61753842, 67153842},{61753842, 61738542},{61753842, 61754382},{76153428, 76153482},{76153428, 76315428},{76153428, 
76135428},{76153428, 71653428},{76153428, 76153248},{51837642, 51873642},{51837642, 51387642},{51837642, 58137642},{52764381, 52764831},{52764381, 52764318},{52764381, 
57264381},{16853742, 16583742},{16853742, 16857342},{71483652, 71486352},{71483652, 17483652},{71483652, 71438652},{31876452, 31876425},{31876452, 31874652},{31876452, 
38176452},{71836254, 71836524},{71836254, 71386254},{71836254, 78136254},{71836254, 71832654},{17468532, 71468532},{17468532, 14768532},{17468532, 17465832},{18742653, 
81742653},{18742653, 18746253},{81472653, 81427653},{81472653, 18472653},{81472653, 81476253},{34786152, 34768152},{34786152, 34781652},{34786152, 34786512},{71548623, 
71548263},{71548623, 71584623},{71548623, 17548623},{71548623, 75148623},{42765831, 42765381},{42765831, 47265831},{42765831, 42768531},{37651482, 73651482},{37651482, 
37651428},{37651482, 37615482},{76138425, 76138452},{76138425, 71638425},{76138425, 76183425},{54378216, 54378261},{54378216, 54738216},{54378216, 54372816},{54367821, 
54637821},{54367821, 54367281},{65274318, 65724318},{65274318, 65274381},{56471382, 56417382},{56471382, 56741382},{56471382, 56471328},{56471382, 54671382},{18627543, 
18672543},{18627543, 81627543},{65731428, 65731482},{65731428, 65734128},{65731428, 57631428},{65731428, 65371428},{65732148, 65372148},{65732148, 57632148},{65732148, 
65732418},{73615482, 73651482},{73615482, 73615428},{73615482, 73615842},{73615482, 73165482},{73615482, 37615482},{75138624, 75138264},{75138624, 71538624},{75138624, 
75183624},{17862534, 17862354},{17862534, 17682534},{17862534, 17826534},{17862534, 17865234},{74362518, 74362158},{74362518, 74326518},{74362518, 74362581},{74362518, 
74632518},{17648352, 17645832},{17648352, 71648352},{17648352, 17643852},{17648352, 17486352},{17648352, 17648523},{37645218, 37645281},{37645218, 37465218},{37645218, 
37642518},{37645218, 73645218},{54637281, 54637821},{54637281, 54632781},{54637281, 54637218},{54637281, 54367281},{54637281, 56437281},{54637281, 54673281},{47532816, 
47532186},{47532816, 74532816},{47532816, 47538216},{57631428, 57634128},{57631428, 57631482},{57631428, 65731428},{57431682, 57436182},{57431682, 57431628},{57431682, 
54731682},{74138652, 74183652},{74138652, 71438652},{71834652, 71384652},{71834652, 71836452},{71834652, 78134652},{76342158, 76342518},{76342158, 73642158},{76342158, 
76324158},{71583624, 71538624},{71583624, 17583624},{71583624, 71583264},{65714283, 65174283},{65714283, 65714823},{65714283, 65741283},{65714283, 57614283},{75416283, 
75164283},{75416283, 75416823},{75416283, 75461283},{48172653, 48712653},{48172653, 41872653},{48172653, 48127653},{48172653, 48176253},{47563128, 47561328},{47563128, 
45763128},{47563128, 74563128},{47563128, 47536128},{17648523, 17648352},{17648523, 17654823},{17648523, 17486523},{17648523, 71648523},{47365218, 43765218},{47365218, 
47365281},{47365218, 47635218},{71582643, 71586243},{71582643, 71528643},{71582643, 17582643},{37468152, 73468152},{37468152, 34768152},{37468152, 37461852},{37468152, 
37468512},{27653481, 72653481},{27653481, 27635481},{27653481, 27653418},{75426138, 75462138},{75426138, 75421638},{18763245, 18763425},{18763245, 81763245},{65147832, 
65147382},{65147832, 61547832},{18647325, 18643725},{18647325, 81647325},{18647325, 18476325},{18647325, 18647352},{85146327, 85146372},{85146327, 85143627},{85146327, 
81546327},{17826543, 17286543},{17826543, 17862543},{67154283, 67415283},{67154283, 67154823},{67154283, 61754283},{47625318, 47265318},{47625318, 74625318},{47625318, 
47632518},{47625318, 47625381},{65427183, 65472183},{65427183, 65427813},{65427183, 65421783},{81376254, 81376524},{81376254, 81372654},{81376254, 81736254},{81376254, 
18376254},{54736218, 54736281},{54736218, 54376218},{54736218, 57436218},{54736218, 54732618},{37265841, 32765841},{37265841, 37625841},{37265841, 37268541},{37265841, 
37265481},{78413256, 78431256},{78413256, 74813256},{78413256, 78413526},{78413256, 78143256},{65432718, 65432178},{65432718, 65437218},{65432718, 65432781},{71648253, 
71642853},{71648253, 76148253},{71648253, 71684253},{71648253, 17648253},{71648253, 71648325},{54732816, 54732186},{54732816, 54738216},{54732816, 57432816},{54732816, 
54372816},{17852643, 17856243},{17852643, 17582643},{81374652, 81347652},{81374652, 81376452},{81374652, 18374652},{81374652, 81734652},{74531682, 74351682},{74531682, 
47531682},{74531682, 74536182},{74531682, 74531628},{15847632, 15874632},{15847632, 15487632},{18537642, 81537642},{18537642, 18573642},{41857632, 48157632},{41857632, 
41875632},{41857632, 41587632},{76325148, 76352148},{76325148, 76321548},{64327851, 64327581},{64327851, 64372851},{75613284, 75631284},{75613284, 67513284},{75613284, 
75613824},{75613284, 75163284},{76521348, 76523148},{18475362, 18745362},{18475362, 18475632},{18475362, 18475326},{18475362, 14875362},{18475362, 81475362},{67431528, 
74631528},{67431528, 67435128},{67431528, 67431582},{74532618, 47532618},{74532618, 74532168},{74532618, 74532681},{74532618, 74536218},{74532618, 74352618},{57432618, 
57432168},{57432618, 57436218},{57432618, 54732618},{57432618, 57432681},{76135482, 76153482},{76135482, 71635482},{76135482, 76135842},{76135482, 76135428},{76512384, 
76152384},{76512384, 76512834},{74362185, 74326185},{74362185, 74362815},{74362185, 74632185},{72365841, 27365841},{72365841, 72635841},{72365841, 72365481},{72365841, 
72368541},{71643852, 76143852},{71643852, 71645382},{71643852, 71648352},{71643852, 17643852},{75162843, 75612843},{75162843, 71652843},{75162843, 75168243},{71465832, 
71645832},{71465832, 71465382},{71465832, 71468532},{71465832, 17465832},{76183245, 76813245},{76183245, 76183425},{75413826, 75413286},{75413826, 75143826},{86321475, 
86324175},{86321475, 86321745},{63178542, 63175842},{63178542, 63718542},{67421583, 67421538},{67421583, 67425183},{67421583, 64721583},{53718642, 53781642},{53718642, 
53178642},{53718642, 57318642},{17683524, 17863524},{17683524, 17683254},{17683524, 17638524},{17683524, 71683524},{64375218, 64375281},{64375218, 64735218},{74265318, 
74625318},{74265318, 74265381},{76125843, 76125483},{76125843, 71625843},{71654283, 71654823},{71654283, 75164283},{71654283, 17654283},{47632185, 74632185},{47632185, 
47632815},{73165842, 73615842},{73165842, 73168542},{73165842, 73165482},{48137652, 41837652},{48137652, 48173652},{67215843, 67215483},{67215843, 62715843},{67215843, 
67251843},{18736425, 18736452},{18736425, 81736425},{18736425, 18376425},{18736425, 18763425},{17583642, 17538642},{17583642, 17853642},{17583642, 71583642},{17583642, 
17584362},{67415283, 67415823},{67415283, 67451283},{67415283, 74615283},{67415283, 67154283},{74516382, 47516382},{74516382, 74156382},{74516382, 74561382},{74516382, 
74516328},{74516382, 74516832},{75183264, 75813264},{75183264, 75183624},{37652184, 37652814},{37652184, 73652184},{27186543, 21786543},{27186543, 27816543},{65174382, 
65714382},{65174382, 65173842},{65174382, 65174328},{71538642, 17538642},{71538642, 71583642},{71538642, 75138642},{87143256, 87413256},{87143256, 81743256},{87143256, 
87143526},{84127653, 84172653},{84127653, 81427653},{65148723, 65148273},{65148723, 65184723},{65148723, 61548723},{34768512, 34768152},{34768512, 34765812},{34768512, 
37468512},{34768512, 34786512},{76153284, 71653284},{76153284, 76315284},{76153284, 76153824},{71546832, 75146832},{71546832, 17546832},{71546832, 71564832},{71546832, 
71546382},{76314582, 76314528},{76314582, 76341582},{71386452, 71384652},{71386452, 17386452},{71386452, 71836452},{71386452, 71386425},{37481652, 37486152},{37481652, 
37841652},{37481652, 37418652},{37481652, 73481652},{67521438, 67521483},{67521438, 67524138},{67521438, 75621438},{65138742, 61538742},{65138742, 65183742},{75416328, 
75416382},{75416328, 75461328},{75416328, 75164328},{17486523, 17846523},{17486523, 71486523},{17486523, 17486352},{17486523, 17648523},{75412863, 75142863},{75412863, 
75418263},{18745326, 18745362},{18745326, 18475326},{18745326, 81745326},{18745326, 18743526},{64372581, 64732581},{64372581, 64327581},{64372581, 64372518},{15874362, 
15873642},{15874362, 15874326},{15874362, 18574362},{61583742, 61538742},{61583742, 16583742},{61583742, 61587342},{17658324, 17653824},{17658324, 71658324},{17658324, 
17685324},{17658324, 17658243},{14876352, 14876325},{14876352, 18476352},{14876352, 14873652},{17386542, 71386542},{17386542, 17836542},{74831256, 78431256},{74831256, 
74813256},{74831256, 74381256},{14875632, 18475632},{14875632, 14857632},{14875632, 14875362},{34871652, 38471652},{34871652, 34817652},{34871652, 34876152},{54671832, 
54678132},{54671832, 54617832},{54671832, 56471832},{76253148, 76253418},{76253148, 72653148},{76253148, 76523148},{17654382, 17653842},{17654382, 17654328},{17654382, 
71654382},{18654327, 18654372},{18654327, 81654327},{27654318, 27654381},{27654318, 72654318},{74352681, 74325681},{74352681, 74532681},{74352681, 74356281},{74352681, 
74352618},{75148263, 71548263},{75148263, 75142863},{75148263, 75148623},{53764182, 57364182},{53764182, 53764812},{75326418, 75326481},{75326418, 75362418},{57364128, 
57634128},{57364128, 57361428},{57364128, 53764128},{64715382, 64715832},{64715382, 47615382},{64715382, 64175382},{64715382, 64715328},{64715382, 64751382},{57361482, 
57316482},{57361482, 53761482},{57361482, 57361428},{54376281, 54376821},{54376281, 54736281},{54376281, 54376218},{15873642, 15874362},{15873642, 18573642},{15873642, 
15837642},{56432781, 54632781},{56432781, 56432718},{56432781, 56437281},{74165823, 74165283},{74165823, 74615823},{74165823, 74168523},{75264138, 75261438},{75264138, 
75624138},{73465182, 37465182},{73465182, 73465812},{73465182, 73645182},{52387641, 25387641},{52387641, 52837641},{76312854, 76318254},{76312854, 76132854},{81527643, 
85127643},{81527643, 18527643},{81527643, 81572643},{86143275, 86143725},{86143275, 81643275},{86143275, 86413275},{75431628, 75436128},{75431628, 75431682},{81743526, 
81743562},{81743526, 81743256},{81743526, 81745326},{81743526, 18743526},{81743526, 87143526},{81726354, 18726354},{81726354, 81723654},{81726354, 87126354},{81726354, 
81762354},{81726354, 81276354},{81726354, 81726534},{76413528, 76143528},{76413528, 76413582},{76413528, 76413258},{64751328, 47651328},{64751328, 64753128},{64751328, 
65471328},{64751328, 64715328},{64751328, 64751382},{47632518, 47632581},{47632518, 47632158},{47632518, 47625318},{47632518, 74632518},{67143852, 67413852},{67143852, 
67148352},{67143852, 61743852},{71652843, 75162843},{71652843, 17652843},{71652843, 71658243},{64372815, 64372185},{64372815, 64327815},{64372815, 64732815},{64372815, 
64378215},{37654128, 73654128},{37654128, 37651428},{73461852, 73468152},{73461852, 37461852},{73461852, 73416852},{41876325, 48176325},{41876325, 41876352},{75148326, 
75148362},{75148326, 71548326},{75148326, 75143826},{78143526, 71843526},{78143526, 78145326},{78143526, 78143256},{78143526, 78413526},{78143526, 78143562},{18572643, 
15872643},{18572643, 18527643},{18572643, 18576243},{18572643, 81572643},{18476253, 18476523},{18476253, 14876253},{18476253, 18647253},{18476253, 18472653},{18476253, 
81476253},{76324185, 76324815},{76324185, 76342185},{76324185, 76321485},{47536218, 47532618},{47536218, 74536218},{47536218, 47563218},{47536218, 47536281},{71862354, 
78162354},{71862354, 71826354},{71862354, 71862534},{64725183, 67425183},{64725183, 64721583},{64725183, 64725813},{64725183, 64275183},{48175326, 41875326},{48175326, 
48175362},{48175326, 48715326},{75326184, 75321684},{75326184, 75362184},{75326184, 75326814},{18652743, 18657243},{18652743, 81652743},{85413627, 85413267},{85413627, 
85143627},{85413627, 85413672},{74326581, 74362581},{74326581, 74326851},{74326581, 74326518},{72651483, 72615483},{72651483, 76251483},{72651483, 72651438},{72651483, 
27651483},{47536182, 47531682},{47536182, 47563182},{47536182, 47536812},{47536182, 74536182},{54673218, 54637218},{54673218, 56473218},{54673218, 54673281},{75261483, 
75261438},{75261483, 75621483},{75261483, 75216483},{16854723, 16857423},{16854723, 16854273},{16854723, 16584723},{17682543, 71682543},{17682543, 17862543},{17682543, 
17628543},{17682543, 17684253},{71648325, 71643825},{71648325, 71648253},{71648325, 17648325},{71648325, 76148325},{71648325, 71684325},{65372184, 65327184},{65372184, 
65372814},{65372184, 65732184},{17684253, 71684253},{17684253, 17684325},{17684253, 17648253},{17684253, 17682543},{17684253, 17864253},{47651328, 47653128},{47651328, 
47651382},{47651328, 64751328},{47651328, 47615328},{17685234, 71685234},{17685234, 17682534},{17685234, 17865234},{17685234, 17658234},{81743265, 18743265},{81743265, 
87143265},{81743265, 81743625},{18743625, 18743265},{18743625, 81743625},{18743625, 18746325},{53761842, 57361842},{53761842, 53768142},{71485362, 71485632},{71485362, 
71485326},{71485362, 71845362},{71485362, 17485362},{67425138, 67421538},{67425138, 67452138},{67425138, 64725138},{47165832, 47615832},{47165832, 41765832},{47165832, 
47168532},{47165832, 47165382},{37465281, 37645281},{37465281, 34765281},{37465281, 37465218},{37465281, 37465821},{37465281, 73465281},{37641852, 73641852},{37641852, 
37648152},{61754823, 61748523},{61754823, 67154823},{61754823, 61754283},{61548732, 16548732},{61548732, 65148732},{61548732, 61584732},{61827543, 61872543},{61827543, 
61287543},{61827543, 68127543},{17843652, 17846352},{17843652, 17483652},{18574326, 15874326},{18574326, 18574362},{18574326, 81574326},{18574326, 18547326},{71843562, 
71845362},{71843562, 71843526},{71843562, 78143562},{17836524, 17863524},{17836524, 17836254},{17836524, 17386524},{41768532, 41765832},{41768532, 47168532},{41768532, 
41786532},{51768342, 57168342},{51768342, 51763842},{51768342, 51768423},{51768342, 51786342},{81642753, 18642753},{81642753, 86142753},{81642753, 81647253},{75621438, 
75261438},{75621438, 75621483},{75621438, 67521438},{75621438, 75624138},{81643725, 18643725},{81643725, 81647325},{81643725, 86143725},{81643725, 81643275},{16578432, 
16758432},{16578432, 61578432},{16578432, 16574832},{18743562, 81743562},{18743562, 18745362},{18743562, 18743526},{47531862, 47538162},{47531862, 74531862},{76321845, 
76328145},{76321845, 76321485},{57264318, 57624318},{57264318, 52764318},{57264318, 57264381},{76215483, 76215843},{76215483, 76251483},{76215483, 76215438},{42875316, 
48275316},{42875316, 42875361},{67251483, 67215483},{67251483, 62751483},{67251483, 67251438},{51748632, 57148632},{51748632, 51764832},{51748632, 51784632},{45187632, 
45817632},{45187632, 41587632},{76182354, 76182534},{76182354, 76128354},{76182354, 76812354},{71658234, 71685234},{71658234, 71652834},{71658234, 17658234},{71658234, 
76158234},{38642175, 83642175},{38642175, 38642715},{62751843, 67251843},{62751843, 62758143},{57316842, 53716842},{57316842, 57316482},{57316842, 57361842},{37642815, 
37642185},{37642815, 73642815},{37642815, 37648215},{71683425, 71683452},{71683425, 17683425},{71683425, 71638425},{71683425, 71683245},{68142753, 68147253},{68142753, 
68412753},{68142753, 61842753},{64732185, 64372185},{64732185, 64732815},{64732185, 67432185},{54736182, 57436182},{54736182, 54731682},{54736182, 54376182},{54736182, 
54736812},{18546732, 81546732},{18546732, 18546372},{18546732, 18564732},{64175832, 64715832},{64175832, 64178532},{64175832, 64175382},{71863245, 71863425},{71863245, 
78163245},{81543762, 18543762},{81543762, 85143762},{81543762, 81547362},{73641582, 37641582},{73641582, 73641528},{73641582, 73645182},{73641582, 76341582},{71584263, 
17584263},{71584263, 71548263},{71584263, 71584623},{65437128, 65473128},{65437128, 65431728},{71386524, 71836524},{71386524, 71386254},{71386524, 17386524},{75413682, 
75413628},{75413682, 75143682},{78132654, 78312654},{78132654, 71832654},{78132654, 78136254},{16584732, 16548732},{16584732, 61584732},{16584732, 16584372},{16584732, 
16854732},{81276534, 18276534},{81276534, 81276354},{81276534, 81726534},{54178632, 54718632},{54178632, 54176832},{47265381, 47265318},{47265381, 47265831},{47265381, 
42765381},{47265381, 47625381},{73186425, 73186452},{73186425, 73816425},{71653482, 76153482},{71653482, 71635482},{71653482, 71653428},{71653482, 17653482},{73812654, 
73816254},{73812654, 73182654},{73812654, 78312654},{18473652, 18476352},{18473652, 18437652},{18473652, 81473652},{18473652, 14873652},{74165382, 74165328},{74165382, 
74615382},{74165382, 74163852},{67432158, 67432518},{67432158, 64732158},{17584623, 17584263},{17584623, 71584623},{17584623, 17548623},{17584623, 17854623},{57614283, 
57614823},{57614283, 65714283},{57614283, 57641283},{57614283, 57164283},{71653824, 71658324},{71653824, 71653284},{71653824, 17653824},{71653824, 76153824},{37465812, 
37465182},{37465812, 34765812},{37465812, 73465812},{37465812, 37468512},{37465812, 37645812},{76154238, 71654238},{76154238, 76514238},{76154238, 76152438},{65372418, 
65372148},{65372418, 65732418},{65372418, 65372481},{65372418, 65327418},{37652418, 37652148},{37652418, 73652418},{37652418, 37625418},{37652418, 37652481},{71584326, 
71548326},{71584326, 71584362},{71584326, 17584326},{83172654, 83127654},{83172654, 83712654},{83172654, 83176254},{65148372, 61548372},{65148372, 65143872},{65148372, 
65148327},{76138254, 76138524},{76138254, 76132854},{76138254, 71638254},{61847253, 68147253},{61847253, 61847523},{61847253, 61487253},{61847253, 61842753},{75163824, 
75613824},{75163824, 75163284},{75163824, 75168324},{18457632, 81457632},{18457632, 18475632},{18457632, 14857632},{65418273, 65412873},{65418273, 65418723},{65418273, 
65481273},{74351862, 74315862},{74351862, 74358162},{74351862, 74531862},{67154328, 67415328},{67154328, 61754328},{67154328, 67154382},{18653724, 81653724},{18653724, 
18653274},{18653724, 18657324},{81653274, 86153274},{81653274, 81653724},{81653274, 18653274},{64812753, 64182753},{64812753, 68412753},{64812753, 64817253},{56417832, 
54617832},{56417832, 56417382},{56417832, 56471832},{25837641, 25387641},{25837641, 25873641},{16837542, 16873542},{16837542, 16387542},{74156832, 74156382},{74156832, 
74516832},{58127643, 58172643},{58127643, 51827643},{17863425, 17863245},{17863425, 17836425},{17863425, 17683425},{17863425, 17863452},{85413276, 85143276},{85413276, 
85413726},{85413276, 85431276},{85326147, 85321647},{85326147, 85362147},{61758324, 61785324},{61758324, 67158324},{61758324, 61753824},{61758324, 61758243},{75318264, 
75312864},{75318264, 75318624},{75318264, 75381264},{54673182, 56473182},{54673182, 54637182},{54673182, 54673812},{73652148, 75362148},{73652148, 37652148},{73652148, 
73652418},{18547362, 18574362},{18547362, 18543762},{18547362, 81547362},{18547362, 18547326},{65417382, 65471382},{65417382, 65417328},{65417382, 65417832},{17683452, 
17638452},{17683452, 71683452},{17683452, 17683425},{17683452, 17863452},{76235418, 76253418},{76235418, 76235481},{76235418, 72635418},{85321674, 85321647},{85321674, 
85326174},{18376452, 13876452},{18376452, 81376452},{18376452, 18736452},{18376452, 18376425},{18376452, 18374652},{67254138, 62754138},{67254138, 67524138},{67254138, 
67251438},{76134852, 76138452},{76134852, 71634852},{17548632, 71548632},{17548632, 17584632},{17548632, 17564832},{71836425, 71863425},{71836425, 78136425},{71836425, 
71386425},{71836425, 71836452},{57163842, 51763842},{57163842, 57168342},{57163842, 57613842},{47561382, 47516382},{47561382, 47561328},{47561382, 74561382},{47561382, 
45761382},{76431258, 76413258},{61854327, 68154327},{61854327, 61854372},{16587342, 16583742},{16587342, 61587342},{16587342, 16857342},{16587342, 16587423},{18762354, 
18726354},{18762354, 18762534},{18762354, 81762354},{71635842, 76135842},{71635842, 71635482},{71635842, 17635842},{71635842, 71365842},{72615843, 72615483},{72615843, 
72165843},{72615843, 27615843},{62718543, 67218543},{62718543, 62781543},{62718543, 62178543},{72653418, 76253418},{72653418, 72653481},{72653418, 72635418},{72653418, 
72653148},{72653418, 27653418},{85421637, 85421673},{85421637, 85426137},{41876253, 41876523},{41876253, 41872653},{41876253, 48176253},{14786532, 14768532},{71564382, 
17564382},{71564382, 71564328},{71564382, 71564832},{71564382, 71546382},{57614328, 57614382},{57614328, 57164328},{57614328, 57641328},{57614328, 65714328},{37615842, 
37165842},{37615842, 73615842},{37615842, 37615482},{65427318, 65472318},{65427318, 65427381},{74631528, 74361528},{74631528, 74631582},{74631528, 67431528},{74631528, 
74635128},{76513248, 76531248},{76513248, 76153248},{76513248, 76513428},{18476325, 14876325},{18476325, 18476352},{18476325, 18647325},{18476325, 81476325},{74381526, 
74831526},{74381526, 74318526},{74381526, 74385126},{74381526, 74381562},{76143825, 76413825},{76143825, 71643825},{76143825, 76148325},{76143825, 76143285},{74361582, 
74361528},{74361582, 74316582},{74361582, 74631582},{31786542, 31768542},{31786542, 37186542},{54732681, 54736281},{54732681, 54372681},{54732681, 54732618},{54732681, 
57432681},{61584723, 61584273},{61584723, 16584723},{61584723, 61548723},{54378162, 54378612},{54378162, 54738162},{54378162, 54371862},{67153824, 67153284},{67153824, 
67513824},{67153824, 61753824},{67153824, 67158324},{74536128, 74563128},{74536128, 74356128},{74536128, 47536128},{74536128, 74531628},{74352816, 74325816},{74352816, 
74532816},{74352816, 74358216},{74352816, 74352186},{63715842, 63175842},{63715842, 63715482},{63715842, 67315842},{75164283, 75164823},{75164283, 71654283},{75164283, 
75416283},{57461328, 57461382},{57461328, 57463128},{57461328, 57416328},{57461328, 54761328},{54763128, 57463128},{54763128, 54761328},{71853264, 71853624},{71853264, 
78153264},{75421683, 75426183},{75421683, 75421638},{76512438, 76512483},{76512438, 76514238},{76512438, 76152438},{78126354, 71826354},{78126354, 78162354},{78126354, 
78126534},{78126354, 78123654},{51864372, 51864327},{51864372, 58164372},{51864372, 51864732},{73418652, 37418652},{73418652, 73148652},{73418652, 73481652},{74813526, 
74813562},{74813526, 74813256},{74813526, 74183526},{74813526, 78413526},{74326815, 74326185},{74326815, 74362815},{45763218, 45763281},{45763218, 47563218},{76318245, 
76312845},{76318245, 76381245},{74328516, 74382516},{74328516, 74328561},{76321584, 76321548},{76321584, 76325184},{61574832, 61574382},{61574832, 61578432},{61574832, 
16574832},{61574832, 61547832},{41873652, 41837652},{41873652, 41876352},{41873652, 48173652},{65184327, 65184372},{65184327, 65814327},{81376425, 81376452},{81376425, 
18376425},{81376425, 81736425},{52864317, 58264317},{52864317, 52864371},{85143672, 81543672},{85143672, 85146372},{85143672, 85143627},{85143672, 85413672},{83147652, 
83174652},{83147652, 83417652},{71286543, 17286543},{71286543, 71826543},{74356182, 74356812},{74356182, 74351682},{74356182, 74536182},{18647253, 18642753},{18647253, 
18476253},{18647253, 18647523},{18647253, 81647253},{65472138, 65472318},{65472138, 64752138},{65472138, 65427138},{67315482, 67351482},{67315482, 67315428},{67315482, 
67315842},{67315482, 63715482},{65174823, 65174283},{65174823, 65178423},{65174823, 65714823},{15687432, 15867432},{17863254, 17863524},{17863254, 17683254},{65374128, 
65734128},{65374128, 65371428},{27635841, 27365841},{27635841, 72635841},{27635841, 27635481},{65418327, 65481327},{65418327, 65418372},{81475326, 18475326},{81475326, 
81745326},{81475326, 81475362},{47615382, 47615832},{47615382, 47651382},{47615382, 47615328},{47615382, 47165382},{47615382, 64715382},{61738542, 61783542},{61738542, 
61753842},{61738542, 67138542},{17845362, 17845326},{17845362, 17845632},{17845362, 17843562},{17845362, 17485362},{65714328, 65714382},{65714328, 57614328},{65714328, 
65741328},{65714328, 65174328},{62754183, 62754813},{62754183, 67254183},{71458632, 71485632},{71458632, 17458632},{76142853, 71642853},{76142853, 76148253},{76142853, 
76412853},{31876524, 38176524},{31876524, 31876254},{67415328, 67154328},{67415328, 67451328},{67415328, 67415382},{67415328, 74615328},{45718632, 45178632},{45718632, 
45781632},{76413285, 76413825},{76413285, 76431285},{76413285, 76143285},{71368542, 17368542},{71368542, 71365842},{17854326, 17854362},{17854326, 17584326},{71638452, 
17638452},{71638452, 71683452},{71638452, 76138452},{71638452, 71638425},{71638452, 71634852},{65431827, 65431287},{65431827, 65438127},{57416382, 57461382},{57416382, 
57416832},{57416382, 57416328},{57416382, 54716382},{85431267, 85413267},{38417652, 38471652},{38417652, 83417652},{64275381, 64725381},{64275381, 64275831},{64275381, 
64275318},{76143582, 76143528},{76143582, 76145382},{76143582, 76413582},{76143582, 71643582},{74561328, 47561328},{74561328, 74563128},{74561328, 74561382},{74561328, 
74516328},{74532186, 74532816},{74532186, 47532186},{74532186, 74352186},{38712654, 38716254},{38712654, 83712654},{38712654, 38172654},{62754318, 62754381},{62754318, 
67254318},{54637812, 54367812},{54637812, 54637182},{54637812, 56437812},{54637812, 54673812},{64732518, 64725318},{64732518, 64732581},{64732518, 67432518},{64732518, 
64372518},{64732518, 64732158},{18564372, 15864372},{18564372, 18564327},{18564372, 81564372},{18564372, 18546372},{18564372, 18564732},{85143726, 85143276},{85143726, 
85413726},{85143726, 81543726},{85143726, 85147326},{51768423, 57168423},{51768423, 51786423},{51768423, 51768342},{51768423, 51764823},{14876523, 18476523},{14876523, 
14876253},{81437652, 18437652},{81437652, 84137652},{81437652, 81473652},{23786541, 23768541},{65327814, 65327184},{65327814, 65372814},{65184273, 65814273},{65184273, 
65184723},{81564327, 18564327},{81564327, 81564372},{81564327, 81546327},{45763182, 45763812},{45763182, 47563182},{76341528, 73641528},{76341528, 76314528},{76341528, 
76345128},{76341528, 76341582},{61754382, 61753842},{61754382, 67154382},{61754382, 61754328},{72654138, 27654138},{72654138, 76254138},{72654138, 72651438},{17586324, 
17856324},{17586324, 17586243},{17586324, 71586324},{76128534, 76182534},{76128534, 71628534},{76128534, 76128354},{17645832, 71645832},{17645832, 17648352},{17645832, 
17465832},{81547326, 81543726},{81547326, 81574326},{81547326, 85147326},{81547326, 81547362},{81547326, 18547326},{72635481, 76235481},{72635481, 72635418},{72635481, 
72365481},{72635481, 72653481},{72635481, 27635481},{72635481, 72635841},{64275813, 64278513},{64275813, 64275183},{64275813, 64725813},{75143862, 75148362},{75143862, 
71543862},{75143862, 75413862},{76152834, 76152384},{76152834, 76512834},{76152834, 71652834},{76152834, 76158234},{65173842, 65713842},{65173842, 65174382},{65173842, 
65178342},{18376524, 18736524},{18376524, 81376524},{18376524, 13876524},{18376524, 18376254},{27651843, 72651843},{27651843, 27658143},{51487632, 51847632},{51487632, 
15487632},{75362148, 75362418},{75362148, 73652148},{75362148, 75326148},{75216843, 75216483},{75216843, 75261843},{76145328, 76145382},{76145328, 76143528},{76145328, 
71645328},{16847523, 16847253},{16847523, 16874523},{16847523, 16487523},{45761832, 45768132},{45761832, 47561832},{51874326, 58174326},{51874326, 51874362},{71826534, 
71826354},{71826534, 78126534},{71826534, 71286534},{71826534, 71862534},{15876243, 15872643},{15876243, 15876324},{15876243, 18576243},{26387541, 62387541},{26387541, 
26837541},{76152483, 76125483},{76152483, 76512483},{76152483, 71652483},{76152483, 76152438},{74356218, 74356281},{74356218, 74536218},{74356218, 74352618},{38174652, 
38147652},{38174652, 31874652},{38174652, 38714652},{38174652, 38176452},{74365128, 74361528},{74365128, 74635128},{54731862, 54738162},{54731862, 54371862},{54731862, 
57431862},{51764832, 57164832},{51764832, 51748632},{51764832, 51764382},{61387542, 16387542},{61387542, 61837542},{18643752, 81643752},{18643752, 18647352},{57432186, 
54732186},{57432186, 57432816},{57436128, 57431628},{57436128, 57463128},{57436128, 54736128},{67351428, 63751428},{67351428, 67354128},{67351428, 67351482},{67351428, 
67315428},{74163852, 74613852},{74163852, 74165382},{74163852, 74168352},{61487523, 61847523},{61487523, 61487253},{61487523, 16487523},{18276543, 81276543},{18276543, 
18726543},{18276543, 12876543},{67513284, 67153284},{67513284, 67513824},{67513284, 75613284},{67513284, 67531284},{17853624, 17856324},{17853624, 17853264},{17853624, 
17583624},{74615283, 74651283},{74615283, 67415283},{74615283, 74615823},{74615283, 74165283},{15876324, 18576324},{15876324, 15876243},{75432168, 75432618},{17485632, 
71485632},{17485632, 17845632},{17485632, 17458632},{17485632, 17485362},{15864732, 15864372},{15864732, 15867432},{15864732, 18564732},{74632158, 74362158},{74632158, 
47632158},{74632158, 74632518},{61748352, 61748523},{61748352, 67148352},{61748352, 61743852},{61748352, 61784352},{73186254, 73816254},{73186254, 73182654},{73186254, 
73186524},{73642518, 76342518},{73642518, 37642518},{73642518, 73642158},{73642518, 73645218},{73642518, 73642581},{71683254, 17683254},{71683254, 71683524},{71683254, 
71638254},{65371482, 65731482},{65371482, 65317482},{65371482, 65371428},{75361428, 75316428},{75361428, 73651428},{75361428, 75364128},{75361428, 75361482},{16874325, 
16874253},{16874325, 18674325},{65413872, 65418372},{65413872, 65143872},{41875362, 41875326},{41875362, 48175362},{41875362, 41875632},{18736254, 18732654},{18736254, 
18736524},{18736254, 81736254},{18736254, 18376254},{37642581, 37645281},{37642581, 37642518},{37642581, 73642581},{71628543, 76128543},{71628543, 71682543},{71628543, 
17628543},{74183562, 74813562},{74183562, 74138562},{74183562, 74183526},{71638524, 76138524},{71638524, 17638524},{71638524, 71683524},{71638524, 71638254},{64725318, 
67425318},{64725318, 64725381},{64725318, 64732518},{64725318, 64275318},{15768432, 15786432},{15768432, 15764832},{15768432, 17568432},{65317842, 65317482},{65317842, 
65371842},{17586243, 71586243},{17586243, 17856243},{17586243, 17582643},{17586243, 17586324},{17854263, 17584263},{17854263, 17854623},{57164823, 57614823},{57164823, 
57168423},{57164823, 57164283},{57164823, 51764823},{74318562, 74318526},{74318562, 74315862},{74318562, 74381562},{54716832, 57416832},{54716832, 54176832},{54716832, 
54716382},{65431782, 65431728},{65431782, 65437182},{16872543, 16874253},{16872543, 16827543},{16872543, 18672543},{47516832, 47516382},{47516832, 47561832},{47516832, 
74516832},{16874253, 16874325},{16874253, 18674253},{16874253, 16872543},{56473128, 54673128},{56473128, 56471328},{56473128, 56743128},{56473128, 56437128},{32768541, 
32765841},{32768541, 37268541},{32768541, 32786541},{17684325, 17864325},{17684325, 17648325},{17684325, 17684253},{17684325, 71684325},{38176254, 38716254},{38176254, 
38176524},{38176254, 31876254},{38176254, 38172654},{73465218, 37465218},{73465218, 73645218},{73465218, 73465281},{54372861, 54327861},{54372861, 54378261},{54372861, 
54732861},{61584372, 61584327},{61584372, 61548372},{61584372, 61584732},{61584372, 16584372},{75316482, 75316428},{75316482, 75316842},{75316482, 75361482},{27368541, 
27365841},{27368541, 23768541},{27368541, 72368541},{18734652, 18736452},{18734652, 18374652},{18734652, 81734652},{16487532, 61487532},{16487532, 16847532},{17836452, 
17836425},{17836452, 17386452},{17836452, 17863452},{17836452, 17834652},{17564832, 17564382},{17564832, 17548632},{17564832, 17546832},{17564832, 15764832},{17564832, 
71564832},{75146382, 75146832},{75146382, 75143682},{75146382, 75146328},{75146382, 71546382},{76315284, 76315824},{76315284, 76153284},{76315284, 76351284},{74615328, 
67415328},{74615328, 74165328},{74615328, 74615382},{74615328, 74651328},{71845326, 71485326},{71845326, 71845362},{71845326, 78145326},{71845326, 71843526},{64187253, 
64182753},{64187253, 64817253},{64187253, 64187523},{56741328, 56714328},{56741328, 56741382},{56741328, 56471328},{56741328, 56743128},{76421538, 76425138},{76421538, 
76421583},{18753264, 81753264},{18753264, 18753624},{27654183, 27654813},{27654183, 72654183},{61748523, 67148523},{61748523, 61784523},{61748523, 61748352},{61748523, 
61754823},{28653174, 28653714},{28653174, 82653174},{58164327, 51864327},{58164327, 58614327},{58164327, 58164372},{65471328, 65473128},{65471328, 64751328},{65471328, 
65471382},{65471328, 65417328},{57632148, 65732148},{57632148, 57632418},{81732654, 87132654},{81732654, 18732654},{81732654, 81736254},{37625481, 37625841},{37625481, 
37265481},{37625481, 37625418},{37625481, 37652481},{37625481, 73625481},{13876542, 18376542},{72653184, 72653814},{72653184, 76253184},{72653184, 27653184},{75128643, 
75182643},{75128643, 71528643},{71645382, 71465382},{71645382, 17645382},{71645382, 71643852},{71645382, 76145382},{71645382, 71645328},{71645382, 71643582},{76324518, 
76342518},{76324518, 76324581},{76324518, 76324158},{73184652, 73814652},{73184652, 73186452},{73184652, 73148652},{53764218, 53764281},{53764218, 57364218},{76315428, 
76153428},{76315428, 76351428},{76315428, 76315482},{64752138, 47652138},{64752138, 65472138},{64752138, 64752318},{61758243, 67158243},{61758243, 61752843},{61758243, 
61758324},{61758243, 61785243},{17638542, 17653842},{17638542, 71638542},{17638542, 17683542},{16587423, 61587423},{16587423, 16857423},{16587423, 16587342},{51678432, 
51674832},{51678432, 56178432},{73625418, 73265418},{73625418, 73652418},{73625418, 37625418},{73625418, 73625481},{16754832, 16758432},{16754832, 16754382},{16754832, 
16574832},{73642185, 37642185},{73642185, 73642815},{73642185, 76342185},{63754128, 67354128},{63754128, 63751428},{73265481, 73265418},{73265481, 73265841},{73265481, 
73625481},{43765281, 47365281},{43765281, 43765218},{43765281, 43765821},{27653814, 72653814},{27653814, 27658314},{27653814, 27653184},{51872643, 58172643},{51872643, 
51876243},{51872643, 51827643},{74382156, 74328156},{74382156, 74832156},{74382156, 74382516},{56437182, 56431782},{56437182, 56437812},{56437182, 54637182},{56437182, 
56473182},{74325861, 74352861},{74325861, 74328561},{47532681, 47532618},{47532681, 74532681},{47532681, 47536281},{56437218, 54637218},{56437218, 56432718},{56437218, 
56473218},{56437218, 56437281},{37168542, 37165842},{37168542, 31768542},{54376812, 54378612},{54376812, 54376182},{54376812, 54736812},{76251438, 76254138},{76251438, 
76251483},{76251438, 72651438},{76251438, 76215438},{42587631, 42857631},{42587631, 45287631},{17486352, 17846352},{17486352, 71486352},{17486352, 17483652},{17486352, 
17648352},{17486352, 17486523},{18726534, 18726354},{18726534, 18762534},{18726534, 18276534},{18726534, 81726534},{64278153, 64728153},{64278153, 64278513},{64278153, 
64271853},{54761382, 57461382},{54761382, 54761328},{54761382, 54716382},{56174832, 51674832},{56174832, 56178432},{56174832, 56714832},{56174832, 56174382},{73651428, 
73651482},{73651428, 73615428},{73651428, 73654128},{73651428, 75361428},{73651428, 37651428},{67152843, 67158243},{67152843, 61752843},{67152843, 67512843},{71548362, 
71584362},{71548362, 75148362},{71548362, 71548326},{71548362, 17548362},{71548362, 71543862},{57164382, 57164832},{57164382, 57614382},{57164382, 57164328},{57164382, 
51764382},{74185326, 74815326},{74185326, 74185362},{87123654, 87126354},{87123654, 81723654},{73645128, 37645128},{73645128, 73641528},{73645128, 73465128},{73645128, 
76345128},{71654328, 75164328},{71654328, 71654382},{71654328, 17654328},{74316852, 74361852},{74316852, 74316582},{27618543, 27681543},{27618543, 72618543},{38176425, 
31876425},{38176425, 38716425},{38176425, 38176452},{56714382, 56714328},{56714382, 56741382},{56714382, 56714832},{56714382, 56174382},{65327481, 65327841},{65327481, 
65372481},{65327481, 65327418},{47652138, 64752138},{47652138, 47652318},{61854273, 61854723},{61854273, 68154273},{18654273, 18654723},{18654273, 81654273},{74615382, 
67415382},{74615382, 74613852},{74615382, 74165382},{74615382, 74615328},{74615382, 74631582},{85146372, 85143672},{85146372, 81546372},{85146372, 85146732},{85146372, 
85146327},{18674325, 81674325},{18674325, 16874325},{18674325, 18674253},{18674325, 18746325},{67431582, 67415382},{67431582, 67431528},{67431582, 74631582},{47632815, 
74632815},{47632815, 47632185},{47632815, 47638215},{65732184, 65732814},{65732184, 57632184},{65732184, 65372184},{76425138, 76254138},{76425138, 76421538},{67512843, 
75612843},{67512843, 67152843},{67512843, 67514283},{75426318, 75426381},{75426318, 75264318},{75426318, 75432618},{47265831, 47265381},{47265831, 47268531},{47265831, 
42765831},{47265831, 47625831},{54763218, 56473218},{54763218, 47563218},{54763218, 54763281},{75416823, 75164823},{75416823, 75416283},{71845362, 71843652},{71845362, 
71843562},{71845362, 71485362},{71845362, 71845326},{71845362, 78145362},{18736524, 81736524},{18736524, 18753624},{18736524, 18736254},{18736524, 18376524},{81763245, 
87163245},{81763245, 18763245},{81763245, 81763425},{54673281, 56473281},{54673281, 54673218},{54673281, 54637281},{54673281, 54673821},{17568432, 15768432},{17568432, 
17584632},{17568432, 51768432},{17846523, 17684523},{17846523, 17846352},{17846523, 17854623},{17846523, 17486523},{76318254, 76381254},{76318254, 76312854},{76318254, 
76318425},{71486523, 71486352},{71486523, 17486523},{71486523, 71648523},{57416832, 57164832},{57416832, 57416382},{57416832, 54716832},{75381264, 75318264},{75381264, 
75381624},{75381264, 75831264},{64817253, 64817523},{64817253, 64871253},{64817253, 64812753},{64817253, 68417253},{64817253, 64187253},{71863254, 71863425},{71863254, 
78163254},{71863254, 71862534},{74631582, 74631528},{74631582, 74361582},{74631582, 74615382},{74631582, 67431582},{74536218, 74365218},{74536218, 74536281},{74536218, 
47536218},{74536218, 74532618},{74536218, 74356218},{65178342, 65178423},{65178342, 61758342},{65178342, 65173842},{65178342, 65174832},{74168352, 71648352},{74168352, 
74165832},{74168352, 74168523},{74168352, 74163852},{67451283, 67415283},{67451283, 74651283},{67451283, 67451328},{67451283, 67514283},{67451283, 65741283},{61587423, 
61587342},{61587423, 61758423},{61587423, 16587423},{75614283, 75614328},{75614283, 75612843},{75614283, 76154283},{75614283, 75621483},{75614283, 67514283},{75614283, 
75461283},{74532816, 74538216},{74532816, 74352816},{74532816, 74532186},{74532816, 47532816},{76314852, 76143852},{76314852, 76315482},{87132654, 87312654},{87132654, 
81732654},{87132654, 87136254},{74652138, 67452138},{74652138, 75462138},{74652138, 74651328},{37841652, 37481652},{37841652, 37846152},{47532861, 74532861},{47532861, 
47538261},{57364218, 53764218},{57364218, 57436218},{57364218, 57364281},{85413672, 85413627},{85413672, 85143672},{61783542, 61738542},{61783542, 61758342},{61783542, 
17683542},{61783542, 61784352},{71685234, 71658234},{71685234, 17685234},{71685234, 71682534},{73654128, 73651428},{73654128, 75364128},{73654128, 37654128},{71486352, 
71486523},{71486352, 71648352},{71486352, 71483652},{71486352, 17486352},{61578432, 16578432},{61578432, 61574832},{76325418, 76342518},{76325418, 76253418},{76325418, 
76325481},{37465821, 37468521},{37465821, 73465821},{37465821, 34765821},{37465821, 37465281},{37465821, 37645821},{74358162, 74351862},{74358162, 74538162},{74358162, 
74358612},{67531284, 75631284},{67531284, 67513284},{67531284, 67531428},{75624138, 75264138},{75624138, 67524138},{75624138, 75621438},{51786342, 51786423},{51786342, 
17586342},{51786342, 51784632},{51786342, 51768342},{57461382, 57461328},{57461382, 57416382},{57461382, 54761382},{67218543, 62718543},{67218543, 67281543},{71584623, 
71548623},{71584623, 71584263},{71584623, 17584623},{75413862, 75416382},{75413862, 75143862},{75631428, 75632148},{75631428, 75631284},{75631428, 75614328},{75631428, 
67531428},{75631428, 76351428},{28753164, 28753614},{28753164, 82753164},{54718632, 47518632},{54718632, 54781632},{54718632, 54178632},{57432816, 57432186},{57432816, 
54732816},{57432816, 57438216},{81473652, 81437652},{81473652, 18473652},{81473652, 81476352},{83417652, 83147652},{83417652, 83471652},{83417652, 38417652},{54736812, 
54376812},{54736812, 54736182},{54736812, 57436812},{71645832, 17645832},{71645832, 71648352},{71645832, 71465832},{71645832, 74165832},{71852643, 71854263},{71852643, 
71826543},{71852643, 78152643},{64753128, 65473128},{64753128, 47653128},{64753128, 64751328},{47561832, 47516832},{47561832, 54761832},{47561832, 45761832},{47561832, 
47568132},{81376452, 18376452},{81376452, 81374652},{81376452, 81376425},{81376452, 81736452},{18576243, 81576243},{18576243, 18572643},{18576243, 18576324},{18576243, 
15876243},{18576243, 18657243},{86321745, 86321475},{86321745, 86327145},{73465281, 73645281},{73465281, 73465821},{73465281, 73465218},{73465281, 37465281},{18746325, 
18743625},{18746325, 81746325},{18746325, 18746253},{18746325, 18674325},{61785243, 61784523},{61785243, 17685243},{61785243, 61785324},{61785243, 61758243},{71684325, 
71684253},{71684325, 17684325},{71684325, 71648325},{65731482, 65371482},{65731482, 57631482},{65731482, 65714382},{65731482, 65731428},{65178423, 61758423},{65178423, 
65174823},{65178423, 65178342},{57164832, 57148632},{57164832, 57416832},{57164832, 51764832},{57164832, 57164382},{71468532, 71465832},{71468532, 17468532},{64735218, 
64375218},{64735218, 47635218},{64735218, 64735281},{64735218, 64752318},{67531428, 67514328},{67531428, 75631428},{67531428, 67532148},{67531428, 67531284},{71854326, 
71854263},{71854326, 78154326},{67315842, 67153842},{67315842, 63715842},{67315842, 67315482},{75168243, 75162843},{75168243, 75168324},{75168243, 71658243},{45781632, 
45718632},{45781632, 45786132},{76318425, 76318254},{76318425, 76381425},{76342518, 73642518},{76342518, 76342581},{76342518, 76324518},{76342518, 76342158},{76342518, 
76325418},{74813562, 74813526},{74813562, 78413562},{74813562, 74183562},{76128543, 76152843},{76128543, 71628543},{27638541, 72638541},{27638541, 27683541},{67415382, 
67415328},{67415382, 67413852},{67415382, 67154382},{67415382, 74615382},{67415382, 67431582},{87413256, 87431256},{87413256, 87143256},{87413256, 87413526},{75461283, 
74651283},{75461283, 75614283},{75461283, 75461328},{75461283, 75416283},{61874325, 61874253},{61874325, 68174325},{81376524, 81376254},{81376524, 81736524},{81376524, 
18376524},{73186524, 73816524},{73186524, 73186254},{65372814, 65732814},{65372814, 65327814},{65372814, 65372184},{65372814, 65378214},{76143852, 76138452},{76143852, 
71643852},{76143852, 76145382},{76143852, 76314852},{37625841, 73625841},{37625841, 37265841},{37625841, 37625481},{54378261, 54378216},{54378261, 54738261},{54378261, 
54372861},{74265381, 74625381},{74265381, 74265318},{74265381, 74265831},{75362184, 75362814},{75362184, 75326184},{75362184, 73652184},{67251843, 62751843},{67251843, 
67258143},{67251843, 67215843},{41875632, 41857632},{41875632, 41875362},{41875632, 48175632},{85326174, 85326714},{85326174, 85362174},{85326174, 85321674},{72654318, 
27654318},{72654318, 75264318},{72654318, 72654381},{17864253, 17864325},{17864253, 17862543},{17864253, 17684253},{83176425, 83176452},{83176425, 83716425},{75614328, 
67514328},{75614328, 75614283},{75614328, 76154328},{75614328, 75461328},{75614328, 75631428},{67432518, 67425318},{67432518, 67432581},{67432518, 67432158},{67432518, 
64732518},{72653481, 27653481},{72653481, 72635481},{72653481, 72653418},{72653481, 76253481},{61785324, 61758324},{61785324, 17685324},{61785324, 61785243},{72635841, 
76235841},{72635841, 27635841},{72635841, 72365841},{72635841, 72635481},{47625381, 47632581},{47625381, 47265381},{47625381, 74625381},{47625381, 47625831},{47625381, 
47625318},{85143762, 81543762},{85143762, 85147362},{85143762, 85413762},{65184723, 65814723},{65184723, 65184273},{65184723, 65148723},{83176254, 83172654},{83176254, 
83716254},{83176254, 83176524},{73816425, 73186425},{73816425, 78316425},{73816425, 73816452},{73816425, 73861425},{64752183, 64752813},{64752183, 47652183},{64752183, 
65472183},{61853742, 61854372},{61853742, 68153742},{61853742, 61837542},{85416327, 85461327},{85416327, 85416372},{37268541, 37265841},{37268541, 32768541},{76145382, 
76143852},{76145382, 76143582},{76145382, 71645382},{76145382, 76145328},{81457632, 81475632},{81457632, 18457632},{57631482, 65731482},{57631482, 57614382},{57631482, 
57631428},{74165832, 71645832},{74165832, 74158632},{74165832, 74516832},{74165832, 74168352},{48173652, 48176352},{48173652, 48713652},{48173652, 48137652},{48173652, 
41873652},{18564732, 18547632},{18564732, 81564732},{18564732, 15864732},{18564732, 18564372},{18564732, 18546732},{74632518, 74625318},{74632518, 74632581},{74632518, 
47632518},{74632518, 74362518},{74632518, 74632158},{72368541, 72365841},{72368541, 27368541},{65742138, 67452138},{65742138, 57642138},{65742138, 65741328},{76138524, 
71638524},{76138524, 76138254},{76138524, 76153824},{51786423, 17586423},{51786423, 51768423},{51786423, 51786342},{16758432, 16578432},{16758432, 16754832},{16758432, 
16587432},{17854623, 17846523},{17854623, 17854263},{17854623, 17584623},{54738216, 54783216},{54738216, 54378216},{54738216, 54738261},{54738216, 54732816},{54738216, 
57438216},{37486152, 73486152},{37486152, 37481652},{37486152, 37846152},{37486152, 37486512},{76521384, 76513284},{76521384, 76521438},{71826543, 78126543},{71826543, 
71852643},{71826543, 71286543},{18754326, 81754326},{18754326, 18754263},{74381562, 74381526},{74381562, 74318562},{74381562, 74831562},{47615832, 64715832},{47615832, 
47615382},{47615832, 47165832},{67254318, 67254381},{67254318, 67425318},{67254318, 62754318},{58174326, 51874326},{58174326, 58714326},{58174326, 58174362},{71658324, 
17658324},{71658324, 75168324},{71658324, 71586324},{71658324, 71658243},{71658324, 71653824},{61854723, 61854273},{61854723, 68154723},{61854723, 61847523},{76514238, 
76154238},{76514238, 76521438},{76514238, 76512438},{48275316, 48725316},{48275316, 42875316},{48275316, 48275361},{18763425, 18763245},{18763425, 81763425},{18763425, 
18763254},{18763425, 18736425},{85426137, 85421637},{85426137, 85462137},{65184372, 65814372},{65184372, 65184327},{65184372, 65183742},{51876324, 58176324},{51876324, 
51876243},{27654813, 27654183},{27654813, 72654813},{27654813, 27658413},{74362581, 74326581},{74362581, 74632581},{74362581, 74362518},{47518632, 47581632},{47518632, 
54718632},{76152843, 75612843},{76152843, 76154283},{76152843, 76215843},{76152843, 76128543},{78136425, 78163425},{78136425, 71836425},{78136425, 78136452},{16873542, 
16837542},{16873542, 17683542},{16873542, 16874352},{81762354, 81726354},{81762354, 87162354},{81762354, 81762534},{81762354, 18762354},{76415283, 76154283},{76415283, 
76415328},{76415283, 76421583},{76415283, 76412853},{37652481, 37652418},{37652481, 73652481},{37652481, 37625481},{75148623, 75164823},{75148623, 71548623},{75148623, 
75148263},{87143526, 81743526},{87143526, 87145326},{87143526, 87143562},{87143526, 87143256},{87143526, 87413526},{65374182, 65374812},{65374182, 63754182},{65374182, 
65437182},{71584362, 71548362},{71584362, 71584326},{71584362, 71583642},{71584362, 17584362},{32786541, 32768541},{32786541, 37286541},{57632184, 65732184},{57632184, 
57632814},{71836524, 78136524},{71836524, 71853624},{71836524, 71386524},{71836524, 71836254},{65427813, 65472813},{65427813, 65427183},{76328145, 76321845},{76328145, 
76382145},{76351284, 75631284},{76351284, 76513284},{76351284, 76315284},{76351284, 76351428},{73186452, 73186425},{73186452, 73184652},{73186452, 73816452},{71658243, 
71586243},{71658243, 71658324},{71658243, 71652843},{71658243, 75168243},{71658243, 17658243},{76341582, 73641582},{76341582, 76314582},{76341582, 76341528},{76341582, 
76315482},{76512483, 76512438},{76512483, 76152483},{76432158, 76431528},{57148632, 57164832},{57148632, 51748632},{54732861, 54738261},{54732861, 54372861},{54732861, 
57432861},{37648152, 37684152},{37648152, 37648512},{37648152, 73648152},{37648152, 37641852},{18754263, 18752643},{18754263, 81754263},{18754263, 18754326},{76413582, 
76143582},{76413582, 76413528},{52837641, 58237641},{52837641, 52873641},{52837641, 52387641},{76342185, 73642185},{76342185, 76342815},{76342185, 76324185},{64752318, 
65472318},{64752318, 64735218},{64752318, 64752138},{64752318, 64752381},{64752318, 47652318},{65417832, 65417382},{65417832, 65174832},{73468152, 37468152},{73468152, 
73468512},{73468152, 73461852},{47651382, 47651328},{47651382, 47615382},{47651382, 64751382},{53864217, 58364217},{53864217, 53864271},{28653714, 28657314},{28653714, 
28653174},{28653714, 82653714},{87126354, 81726354},{87126354, 87123654},{87126354, 87162354},{87126354, 87126534},{56714832, 56714382},{56714832, 56174832},{16874523, 
17684523},{16874523, 16875243},{16874523, 16847523},{16874523, 16874352},{43765821, 43765281},{43765821, 43768521},{43765821, 47365821},{57264381, 57264831},{57264381, 
52764381},{57264381, 57264318},{57264381, 57624381},{38714652, 38174652},{38714652, 38716452},{38714652, 83714652},{17486532, 17648532},{17486532, 41786532},{17486532, 
14876532},{76183254, 76182534},{76183254, 76813254},{76183254, 76183425},{74352861, 74532861},{74352861, 74358261},{74352861, 74325861},{17658423, 17684523},{17658423, 
17658342},{17658423, 17586423},{17658423, 61758423},{76154328, 75614328},{76154328, 76154283},{76154328, 76415328},{74613852, 67413852},{74613852, 74615382},{74613852, 
74163852},{74385126, 74381526},{74385126, 74835126},{75462138, 75426138},{75462138, 75461328},{75462138, 74652138},{18672543, 18674253},{18672543, 81672543},{18672543, 
18627543},{18672543, 16872543},{27658314, 27685314},{27658314, 72658314},{27658314, 27653814},{27658314, 27658341},{34876152, 38476152},{34876152, 34876512},{34876152, 
34871652},{58137642, 58173642},{58137642, 51837642},{38471652, 38476152},{38471652, 83471652},{38471652, 34871652},{38471652, 38417652},{71853624, 78153624},{71853624, 
71836524},{71853624, 71853264},{27681543, 27861543},{27681543, 27618543},{27681543, 27685143},{27681543, 72681543},{45763812, 47563812},{45763812, 45768312},{45763812, 
45763182},{61854372, 61853742},{61854372, 68154372},{61854372, 61854327},{67514283, 67451283},{67514283, 67512843},{67514283, 67514328},{67514283, 75614283},{67514283, 
67521483},{18743652, 18745362},{18743652, 18736452},{18743652, 81743652},{37645812, 37645182},{37645812, 73645812},{37645812, 37465812},{41786532, 41768532},{41786532, 
17486532},{76351428, 76352148},{76351428, 75631428},{76351428, 76315428},{76351428, 76351284},{76351428, 76513428},{86413275, 86413725},{86413275, 86431275},{86413275, 
86143275},{75631284, 75631428},{75631284, 75613284},{75631284, 76351284},{75631284, 67531284},{17854362, 17853642},{17854362, 17854326},{17854362, 17584362},{67513824, 
67513284},{67513824, 75613824},{67513824, 67153824},{56178432, 51768432},{56178432, 56174832},{56178432, 51678432},{76254138, 76425138},{76254138, 76251438},{76254138, 
72654138},{76431285, 76413285},{76431285, 76431528},{75436128, 75364128},{75436128, 75431628},{74362815, 74362185},{74362815, 74632815},{74362815, 74326815},{74362815, 
74368215},{27653841, 27658341},{27653841, 72653841},{75432618, 75426318},{75432618, 75432168},{75432618, 75432681},{81475362, 81475326},{81475362, 18475362},{81475362, 
81475632},{81475362, 81745362},{75364128, 73654128},{75364128, 75361428},{75364128, 75436128},{17658342, 17658423},{17658342, 17586342},{17658342, 61758342},{17658342, 
17683542},{17658342, 17654832},{54378612, 54376812},{54378612, 54378162},{54378612, 54738612},{18573642, 18537642},{18573642, 15873642},{18573642, 18574362},{18573642, 
81573642},{18574362, 15874362},{18574362, 18573642},{18574362, 18574326},{18574362, 18547362},{18574362, 81574362},{48176325, 48176352},{48176325, 48716325},{48176325, 
41876325},{74382516, 74382561},{74382516, 74328516},{74382516, 74382156},{74382516, 74832516},{65432781, 65432718},{65432781, 65437281},{47168532, 41768532},{47168532, 
47165832},{18657243, 18576243},{18657243, 81657243},{18657243, 18657324},{18657243, 18652743},{76315482, 76153482},{76315482, 76314852},{76315482, 76315428},{76315482, 
76341582},{15876342, 15874632},{15876342, 17586342},{15876342, 15876423},{47653128, 47651328},{47653128, 64753128},{65724318, 57624318},{65724318, 65724381},{65724318, 
65732418},{65724318, 65274318},{75813264, 75813624},{75813264, 75183264},{75813264, 75831264},{75813264, 78513264},{51784632, 17584632},{51784632, 51748632},{51784632, 
51768432},{51784632, 51786342},{78431256, 78413256},{78431256, 74831256},{62781543, 62718543},{62781543, 67281543},{62781543, 62785143},{37648215, 73648215},{37648215, 
37648251},{37648215, 37642815},{37648215, 37684215},{81572643, 81576243},{81572643, 18572643},{81572643, 81527643},{42857631, 42587631},{42857631, 42875631},{42857631, 
48257631},{16874352, 17684352},{16874352, 16873542},{16874352, 16874523},{76215843, 76152843},{76215843, 76215483},{17856324, 17853624},{17856324, 17856243},{17856324, 
17586324},{57634128, 65734128},{57634128, 57364128},{57634128, 57631428},{17856243, 17856324},{17856243, 17586243},{17856243, 17852643},{76235481, 76235841},{76235481, 
72635481},{76235481, 76253481},{76235481, 76235418},{65741283, 67451283},{65741283, 65714283},{65741283, 57641283},{65741283, 65741328},{51864732, 51847632},{51864732, 
58164732},{51864732, 51864372},{81564372, 81546372},{81564372, 81564732},{81564372, 81564327},{81564372, 18564372},{42875361, 42875316},{42875361, 42875631},{42875361, 
48275361},{76148325, 76148253},{76148325, 76143825},{76148325, 71648325},{57432681, 54732681},{57432681, 57432618},{57432681, 57436281},{81742653, 87142653},{81742653, 
81746253},{81742653, 18742653},{45763281, 45763821},{45763281, 47563281},{45763281, 45763218},{81647325, 18647325},{81647325, 81647352},{81647325, 86147325},{81647325, 
81476325},{81647325, 81643725},{18637542, 18376542},{18637542, 81637542},{18637542, 18653742},{17685324, 17685243},{17685324, 61785324},{17685324, 17658324},{17685324, 
16875324},{74615823, 67415823},{74615823, 74165823},{74615823, 74615283},{75431826, 75431286},{75431826, 75438126},{17683542, 61783542},{17683542, 17658342},{17683542, 
17684352},{17683542, 16873542},{17683542, 17638542},{56473218, 56437218},{56473218, 56473281},{56473218, 54673218},{56473218, 54763218},{57318642, 53718642},{57318642, 
57381642},{68127543, 61827543},{68127543, 68172543},{54187632, 54817632},{17684523, 17846523},{17684523, 61784523},{17684523, 17658423},{17684523, 17685243},{17684523, 
17684352},{17684523, 16874523},{61784523, 17684523},{61784523, 61748523},{61784523, 61758423},{61784523, 61785243},{61784523, 61784352},{67421853, 67428153},{67421853, 
64721853},{47538216, 74538216},{47538216, 47583216},{47538216, 47532816},{47538216, 47538261},{65148732, 61548732},{65148732, 65174832},{71654382, 17654382},{71654382, 
71653842},{71654382, 71654328},{71654382, 75164382},{63754182, 65374182},{63754182, 63754812},{63754182, 37654182},{71586324, 71586243},{71586324, 71658324},{71586324, 
17586324},{65481273, 65841273},{65481273, 65481723},{65481273, 65418273},{78143562, 78143526},{78143562, 78413562},{78143562, 71843562},{78143562, 78145362},{17648532, 
61748532},{17648532, 17654832},{17648532, 17486532},{47652183, 47652813},{47652183, 64752183},{54736281, 54376281},{54736281, 54736218},{54736281, 54736821},{54736281, 
54732681},{54736281, 57436281},{67154382, 67153842},{67154382, 67154328},{67154382, 67415382},{67154382, 61754382},{71648352, 71645832},{71648352, 71486352},{71648352, 
71643852},{71648352, 17648352},{71648352, 74168352},{71648352, 71648523},{65471382, 65471328},{65471382, 65417382},{65471382, 64751382},{81574326, 81547326},{81574326, 
18574326},{81574326, 81574362},{67521483, 75621483},{67521483, 67514283},{67521483, 67521438},{76158234, 71658234},{76158234, 76152834},{47652318, 47652381},{47652318, 
47652138},{47652318, 47635218},{47652318, 64752318},{76412853, 76415283},{76412853, 76142853},{41876523, 41876253},{41876523, 48176523},{84172653, 84176253},{84172653, 
84712653},{84172653, 84127653},{76182534, 76128534},{76182534, 76183254},{76182534, 76812534},{76182534, 76182354},{38716425, 38716452},{38716425, 83716425},{38716425, 
38761425},{38716425, 38176425},{74563128, 74536128},{74563128, 74561328},{74563128, 47563128},{38716254, 38761254},{38716254, 83716254},{38716254, 38712654},{38716254, 
38176254},{38716254, 38716524},{57641283, 57641328},{57641283, 65741283},{57641283, 57614283},{71564832, 71548632},{71564832, 71546832},{71564832, 17564832},{71564832, 
71564382},{63751842, 37651842},{63751842, 63758142},{63751842, 65371842},{51876243, 58176243},{51876243, 51872643},{51876243, 51876324},{74536182, 47536182},{74536182, 
74536812},{74536182, 74356182},{74536182, 74365182},{74536182, 74531682},{45768132, 45761832},{45768132, 45768312},{45768132, 47568132},{45768132, 45786132},{75148362, 
75148326},{75148362, 71548362},{75148362, 75143862},{57624318, 65724318},{57624318, 57264318},{57624318, 57632418},{57624318, 57624381},{76148253, 71648253},{76148253, 
76148325},{76148253, 76142853},{52864371, 52864317},{52864371, 52864731},{52864371, 58264371},{25873641, 25876341},{25873641, 25837641},{25873641, 28573641},{75316842, 
75163842},{75316842, 75316482},{57613842, 65713842},{57613842, 57614382},{57613842, 57163842},{81476325, 81647325},{81476325, 18476325},{81476325, 81476352},{75431682, 
75416382},{75431682, 75431628},{71862534, 71862354},{71862534, 78162534},{71862534, 71826534},{71862534, 71863254},{76352148, 75632148},{76352148, 76325148},{76352148, 
76351428},{34768521, 37468521},{34768521, 34786521},{34768521, 34765821},{18653742, 18654372},{18653742, 18637542},{18653742, 81653742},{71638542, 71386542},{71638542, 
71653842},{71638542, 17638542},{71638542, 73168542},{71485632, 71548632},{71485632, 71485362},{71485632, 17485632},{71485632, 71458632},{16847532, 16487532},{16847532, 
16854732},{57642138, 65742138},{57642138, 57641328},{56743128, 56473128},{56743128, 56741328},{74358216, 74538216},{74358216, 74352816},{74358216, 74358261},{78413526, 
74813526},{78413526, 78143526},{78413526, 78413256},{78413526, 78413562},{73652184, 73652814},{73652184, 75362184},{73652184, 37652184},{27386541, 27836541},{27386541, 
72386541},{74651283, 67451283},{74651283, 74615283},{74651283, 75461283},{74651283, 74651328},{74815326, 74185326},{74815326, 74851326},{74815326, 74815362},{74815326, 
78415326},{73816254, 73861254},{73816254, 73812654},{73816254, 78316254},{73816254, 73816524},{73816254, 73186254},{52764831, 52764381},{52764831, 57264831},{52764831, 
52768431},{65438127, 65483127},{65438127, 65431827},{74183652, 74138652},{74183652, 74185362},{74183652, 74813652},{73645218, 73642518},{73645218, 73645281},{73645218, 
74365218},{73645218, 37645218},{73645218, 73465218},{74632185, 74362185},{74632185, 74632815},{74632185, 47632185},{56437281, 56437218},{56437281, 56432781},{56437281, 
56473281},{56437281, 56437821},{56437281, 54637281},{73645182, 73641582},{73645182, 73465182},{73645182, 37645182},{73645182, 74365182},{73645182, 73645812},{73651482, 
73651428},{73651482, 73615482},{73651482, 37651482},{73651482, 75361482},{57614823, 65714823},{57614823, 57164823},{57614823, 57614283},{18476352, 18476325},{18476352, 
81476352},{18476352, 18473652},{18476352, 14876352},{18476352, 18647352},{76381245, 76318245},{76381245, 76831245},{75621483, 75614283},{75621483, 75261483},{75621483, 
67521483},{75621483, 75621438},{45817632, 45871632},{45817632, 45187632},{76431528, 76432158},{76431528, 76415328},{76431528, 76431285},{85147326, 81547326},{85147326, 
85147362},{85147326, 85143726},{82653174, 28653174},{82653174, 82653714},{82653174, 86253174},{64725813, 64275813},{64725813, 67425813},{64725813, 64725183},{17654832, 
17648532},{17654832, 17658342},{17654832, 61754832},{76154283, 75614283},{76154283, 76152843},{76154283, 76154328},{76154283, 76415283},{75164823, 71654823},{75164823, 
75164283},{75164823, 75416823},{75164823, 75148623},{71843652, 78143652},{71843652, 71845362},{71843652, 71836452},{67154823, 67415823},{67154823, 67148523},{67154823, 
67154283},{67154823, 61754823},{68154327, 68154372},{68154327, 68514327},{68154327, 61854327},{68412753, 64812753},{68412753, 68142753},{68412753, 68417253},{81647253, 
81647523},{81647253, 86147253},{81647253, 18647253},{81647253, 81642753},{81647253, 81476253},{67148352, 67148523},{67148352, 67143852},{67148352, 61748352},{76183425, 
76183254},{76183425, 76138425},{76183425, 76183245},{76183425, 76813425},{73168542, 71638542},{73168542, 73165842},{48176253, 48716253},{48176253, 41876253},{48176253, 
48172653},{48176253, 48176523},{54376821, 54376281},{54376821, 54378621},{54376821, 54736821},{81743562, 81743526},{81743562, 18743562},{81743562, 81745362},{81743562, 
87143562},{57463128, 57461328},{57463128, 54763128},{57463128, 57436128},{71684253, 71648253},{71684253, 71682543},{71684253, 71684325},{71684253, 17684253},{85413726, 
85413276},{85413726, 85143726},{17586423, 17658423},{17586423, 51786423},{17586423, 17586342},{17586423, 15876423},{61872543, 68172543},{61872543, 61827543},{61872543, 
61874253},{37468512, 37468152},{37468512, 34768512},{37468512, 73468512},{37468512, 37465812},{78312654, 78316254},{78312654, 73812654},{78312654, 78132654},{85362147, 
85326147},{85362147, 85632147},{85362147, 85362417},{73265841, 73625841},{73265841, 73265481},{73265841, 73268541},{76315824, 76315284},{76315824, 76153824},{62387541, 
62837541},{62387541, 26387541},{74365218, 73645218},{74365218, 74536218},{74365218, 74365281},{81643752, 86143752},{81643752, 81647352},{81643752, 18643752},{75418326, 
75481326},{75418326, 75418263},{18736452, 18376452},{18736452, 18734652},{18736452, 18743652},{18736452, 18736425},{18736452, 81736452},{75418263, 75418326},{75418263, 
75481263},{75418263, 75412863},{71836452, 71834652},{71836452, 71843652},{71836452, 71386452},{71836452, 71836425},{71836452, 78136452},{74168523, 74165823},{74168523, 
71648523},{74168523, 74168352},{18763254, 81763254},{18763254, 18762534},{18763254, 18763425},{17863452, 17836452},{17863452, 17683452},{17863452, 17863425},{75146832, 
71546832},{75146832, 75146382},{18476523, 14876523},{18476523, 18476253},{18476523, 18647523},{18476523, 81476523},{64375281, 64375821},{64375281, 64375218},{64375281, 
64735281},{57641328, 57641283},{57641328, 57642138},{57641328, 57614328},{57641328, 65741328},{16857423, 16854723},{16857423, 16857342},{16857423, 16587423},{75163842, 
75316842},{75163842, 71653842},{75163842, 75164382},{75163842, 75138642},{84137652, 84173652},{84137652, 81437652},{75264318, 75426318},{75264318, 75264381},{75264318, 
72654318},{54763182, 54763812},{54763182, 56473182},{54763182, 47563182},{47563218, 47563281},{47563218, 45763218},{47563218, 54763218},{47563218, 47536218},{65371842, 
65317842},{65371842, 65378142},{65371842, 63751842},{67435128, 67354128},{67435128, 67431528},{67435128, 74635128},{83174652, 83147652},{83174652, 83176452},{83174652, 
83714652},{51687432, 16587432},{51687432, 51768432},{76531248, 76513248},{67158324, 67158243},{67158324, 61758324},{67158324, 67153824},{81743625, 81743265},{81743625, 
18743625},{81743625, 81746325},{81743625, 87143625},{65418372, 65418327},{65418372, 65413872},{65418372, 65481372},{18753624, 18753264},{18753624, 18736524},{18753624, 
81753624},{83712654, 83716254},{83712654, 38712654},{83712654, 83172654},{61784352, 61783542},{61784352, 61784523},{61784352, 17684352},{61784352, 61748352},{74635128, 
74631528},{74635128, 67435128},{74635128, 74365128},{81753264, 18753264},{81753264, 87153264},{81753264, 81753624},{71683452, 71683425},{71683452, 71638452},{71683452, 
17683452},{65714823, 57614823},{65714823, 65714283},{65714823, 65174823},{18654372, 81654372},{18654372, 18653742},{18654372, 18654327},{83642175, 38642175},{83642175, 
86342175},{83642175, 83642715},{76324581, 76342581},{76324581, 76324518},{56473182, 54673182},{56473182, 56473812},{56473182, 54763182},{56473182, 56437182},{76253184, 
76253814},{76253184, 76325184},{76253184, 72653184},{61874253, 68174253},{61874253, 61872543},{61874253, 61874325},{65741328, 65742138},{65741328, 57641328},{65741328, 
67451328},{65741328, 65741283},{65741328, 65714328},{65437182, 65374182},{65437182, 65437812},{65437182, 65431782},{18752643, 18726543},{18752643, 18754263},{18752643, 
81752643},{67425183, 67425813},{67425183, 64725183},{67425183, 67254183},{67425183, 67421583},{81276543, 18276543},{81276543, 81726543},{81654273, 81654723},{81654273, 
18654273},{81654273, 86154273},{37652814, 73652814},{37652814, 37652184},{37652814, 37658214},{63754218, 63754281},{63754218, 37654218},{63754218, 65374218},{26837541, 
26873541},{26837541, 26387541},{73642581, 73642518},{73642581, 76342581},{73642581, 73645281},{73642581, 37642581},{71583642, 17583642},{71583642, 71584362},{71583642, 
71538642},{74531862, 74351862},{74531862, 74538162},{74531862, 47531862},{75138642, 75163842},{75138642, 71538642},{65327841, 65327481},{65327841, 65372841},{61487532, 
16487532},{61487532, 61748532},{74356812, 74356182},{74356812, 74536812},{75416382, 75413862},{75416382, 75416328},{75416382, 75164382},{75416382, 75431682},{18674253, 
16874253},{18674253, 18746253},{18674253, 18674325},{18674253, 18672543},{18674253, 81674253},{61587342, 61587423},{61587342, 61583742},{61587342, 61758342},{61587342, 
16587342},{61758423, 65178423},{61758423, 61587423},{61758423, 61784523},{61758423, 17658423},{61758423, 61758342},{73814652, 73184652},{73814652, 73816452},{73814652, 
78314652},{37642851, 37648251},{37642851, 73642851},{67432185, 67432815},{67432185, 64732185},{61837542, 61853742},{61837542, 61387542},{61837542, 68137542},{67153842, 
61753842},{67153842, 67154382},{67153842, 67138542},{67153842, 67315842},{75426183, 75421683},{75426183, 75426813},{75426183, 75264183},{78162354, 78612354},{78162354, 
71862354},{78162354, 78162534},{78162354, 78126354},{17864325, 17684325},{17864325, 17864253},{75182643, 75128643},{75182643, 75812643},{75182643, 75184263},{65814273, 
65814723},{65814273, 65841273},{65814273, 65184273},{65814273, 68514273},{56437812, 54637812},{56437812, 56473812},{56437812, 56437182},{74185362, 74185326},{74185362, 
74815362},{74185362, 74183652},{34786512, 34768512},{34786512, 34786152},{81734652, 18734652},{81734652, 87134652},{81734652, 81374652},{81734652, 81736452},{73625481, 
73625418},{73625481, 73625841},{73625481, 73265481},{73625481, 73652481},{73625481, 37625481},{76253418, 76253148},{76253418, 72653418},{76253418, 76253481},{76253418, 
76325418},{76253418, 76235418},{76324815, 76342815},{76324815, 76324185},{67452138, 65742138},{67452138, 67451328},{67452138, 67425138},{67452138, 74652138},{53781642, 
53718642},{53781642, 57381642},{53781642, 53786142},{76251483, 72651483},{76251483, 76251438},{76251483, 76215483},{56741382, 56714382},{56741382, 56471382},{56741382, 
56741328},{61748532, 17648532},{61748532, 61487532},{61748532, 64178532},{61748532, 61754832},{68154273, 61854273},{68154273, 68154723},{68154273, 68514273},{64378215, 
64372815},{64378215, 64378251},{64378215, 64738215},{75261843, 75268143},{75261843, 75216843},{75261843, 72651843},{65814327, 65814372},{65814327, 65841327},{65814327, 
68514327},{65814327, 65184327},{71863425, 71863245},{71863425, 78163425},{71863425, 71836425},{71863425, 71863254},{65734128, 65374128},{65734128, 57634128},{65734128, 
65731428},{67148523, 61748523},{67148523, 67154823},{67148523, 67148352},{18576324, 15876324},{18576324, 18576243},{18576324, 81576324},{18576324, 18657324},{76135842, 
71635842},{76135842, 76135482},{38176524, 31876524},{38176524, 38176254},{38176524, 38716524},{74365182, 74365812},{74365182, 73645182},{74365182, 74536182},{81546732, 
81546372},{81546732, 85146732},{81546732, 81564732},{81546732, 18546732},{71682543, 71684253},{71682543, 17682543},{71682543, 71628543},{17862543, 17826543},{17862543, 
17682543},{17862543, 17864253},{47536281, 47532681},{47536281, 47563281},{47536281, 47536821},{47536281, 74536281},{47536281, 47536218},{74831526, 78431526},{74831526, 
74381526},{74831526, 74831562},{74831526, 74835126},{17853642, 17583642},{17853642, 17854362},{17853642, 17836542},{18726543, 18752643},{18726543, 18276543},{18726543, 
81726543},{17685243, 17684523},{17685243, 16875243},{17685243, 17685324},{17685243, 61785243},{17685243, 17658243},{75461328, 75614328},{75461328, 75462138},{75461328, 
75461283},{75461328, 74651328},{75461328, 75416328},{64178532, 61748532},{64178532, 64175832},{28537641, 82537641},{28537641, 28573641},{37654182, 63754182},{37654182, 
37654812},{81476253, 18476253},{81476253, 81647253},{81476253, 81476523},{81476253, 81472653},{81627543, 86127543},{81627543, 81672543},{81627543, 18627543},{76345128, 
73645128},{76345128, 76341528},{65473128, 64753128},{65473128, 65437128},{65473128, 65471328},{57168423, 57168342},{57168423, 57164823},{57168423, 51768423},{72651843, 
72658143},{72651843, 75261843},{72651843, 27651843},{86324175, 86324715},{86324175, 86342175},{86324175, 86321475},{18475632, 18547632},{18475632, 81475632},{18475632, 
18475362},{18475632, 14875632},{18475632, 18457632},{76813245, 78613245},{76813245, 76183245},{76813245, 76831245},{76813245, 76813425},{38642715, 38642175},{38642715, 
38647215},{38642715, 83642715},{71653842, 17653842},{71653842, 71638542},{71653842, 75163842},{71653842, 71654382},{76421583, 76415283},{76421583, 76421538},{48715326, 
48751326},{48715326, 84715326},{48715326, 48175326},{48715326, 48715362},{65183742, 65813742},{65183742, 65138742},{65183742, 65184372},{81537642, 18537642},{81537642, 
85137642},{81537642, 81573642},{76513284, 76512834},{76513284, 76351284},{76513284, 76521384},{76513284, 76513428},{73652418, 73625418},{73652418, 37652418},{73652418, 
75362418},{73652418, 73652148},{73652418, 73652481},{73641852, 74361852},{73641852, 73648152},{73641852, 37641852},{75326814, 75362814},{75326814, 75326184},{56471832, 
54761832},{56471832, 56417832},{56471832, 56478132},{56471832, 54671832},{78126534, 71826534},{78126534, 78162534},{78126534, 78126354},{53764812, 53764182},{53764812, 
53768412},{53764812, 57364812},{78145326, 78143526},{78145326, 71845326},{78145326, 78145362},{78134652, 71834652},{78134652, 78136452},{73481652, 73418652},{73481652, 
73486152},{73481652, 37481652},{67415823, 67415283},{67415823, 67154823},{67415823, 74615823},{65713842, 65714382},{65713842, 65173842},{65713842, 57613842},{15867432, 
16587432},{15867432, 15864732},{15867432, 15687432},{76138452, 76143852},{76138452, 76134852},{76138452, 76138425},{76138452, 71638452},{85164327, 85164372},{85164327, 
85614327},{87143265, 87413265},{87143265, 81743265},{87143265, 87143625},{74328561, 74382561},{74328561, 74328516},{74328561, 74325861},{47563182, 47563812},{47563182, 
47536182},{47563182, 45763182},{47563182, 54763182},{75164382, 75416382},{75164382, 75163842},{75164382, 71654382},{75164382, 75164328},{38176452, 38174652},{38176452, 
38716452},{38176452, 31876452},{38176452, 38176425},{15876423, 15876342},{15876423, 17586423},{47632581, 74632581},{47632581, 47632518},{47632581, 47625381},{85127643, 
85172643},{85127643, 81527643},{86153274, 86153724},{86153274, 81653274},{86153274, 86513274},{65431872, 65438172},{76415328, 76154328},{76415328, 76431528},{76415328, 
76415283},{18647523, 18476523},{18647523, 81647523},{18647523, 18654723},{18647523, 18647253},{81736425, 87136425},{81736425, 81736452},{81736425, 18736425},{81736425, 
81376425},{81736425, 81763425},{71386542, 71638542},{71386542, 17386542},{37186542, 37816542},{37186542, 31786542},{47536812, 47563812},{47536812, 47536182},{47536812, 
74536812},{78136254, 78136524},{78136254, 71836254},{78136254, 78132654},{75612843, 67512843},{75612843, 75614283},{75612843, 76152843},{75612843, 75162843},{76413825, 
76413285},{76413825, 76143825},{15874632, 15876342},{15874632, 17584632},{15874632, 15847632},{78153264, 78153624},{78153264, 71853264},{78153264, 78513264},{48175362, 
41875362},{48175362, 48175326},{48175362, 48715362},{48175362, 48175632},{61758342, 61783542},{61758342, 17658342},{61758342, 61587342},{61758342, 61754832},{61758342, 
61758423},{61758342, 65178342},{61847523, 68147523},{61847523, 61854723},{61847523, 61847253},{61847523, 61487523},{17836542, 17853642},{17836542, 17386542},{64275831, 
64275381},{64275831, 64278531},{64275831, 64725831},{78163245, 71863245},{78163245, 78163425},{78163245, 78613245},{75264183, 75426183},{75264183, 75264813},{75264183, 
72654183},{75632148, 76352148},{75632148, 75631428},{75632148, 67532148},{74625318, 74625381},{74625318, 74265318},{74625318, 47625318},{74625318, 74632518},{18654723, 
81654723},{18654723, 18654273},{18654723, 18647523},{58164372, 58164327},{58164372, 58614372},{58164372, 58164732},{58164372, 51864372},{67451328, 67451283},{67451328, 
67514328},{67451328, 67415328},{67451328, 67452138},{67451328, 74651328},{67451328, 65741328},{68147253, 68147523},{68147253, 68142753},{68147253, 61847253},{74158632, 
71548632},{74158632, 74165832},{76812354, 78612354},{76812354, 76182354},{76812354, 76812534},{71683524, 71638524},{71683524, 17683524},{71683524, 71683254},{74516832, 
47516832},{74516832, 74516382},{74516832, 74165832},{74516832, 74156832},{65274381, 65274831},{65274381, 65724381},{65274381, 65274318},{54678132, 56478132},{54678132, 
54671832},{54678132, 54678312},{74326851, 74326581},{74326851, 74362851},{54738162, 54731862},{54738162, 54783162},{54738162, 54378162},{54738162, 57438162},{54738162, 
54738612},{53764281, 53764821},{53764281, 53764218},{53764281, 57364281},{18746253, 18674253},{18746253, 18746325},{18746253, 81746253},{18746253, 18742653},{17845632, 
17485632},{17845632, 17845362},{64732815, 67432815},{64732815, 64732185},{64732815, 64372815},{64732815, 64738215},{75361482, 73651482},{75361482, 75361428},{75361482, 
75316482},{18647352, 18476352},{18647352, 18643752},{18647352, 18647325},{18647352, 81647352},{62758143, 62751843},{62758143, 62758413},{62758143, 67258143},{62758143, 
62785143},{16854732, 16854372},{16854732, 16847532},{16854732, 16584732},{57436182, 57364182},{57436182, 54736182},{57436182, 57436812},{57436182, 57431682},{64728153, 
67428153},{64728153, 64782153},{64728153, 64728513},{64728153, 64278153},{64728153, 64721853},{57614382, 57164382},{57614382, 57631482},{57614382, 65714382},{57614382, 
57613842},{57614382, 57614328},{16875243, 17685243},{16875243, 16875324},{16875243, 16874523},{18762534, 18726534},{18762534, 18763254},{18762534, 81762534},{18762534, 
18762354},{57632418, 57624318},{57632418, 57632481},{57632418, 57632148},{57632418, 65732418},{85421673, 85421637},{85421673, 85426173},{65437218, 65432718},{65437218, 
65374218},{65437218, 65437281},{76153824, 76315824},{76153824, 76153284},{76153824, 76138524},{76153824, 71653824},{86143725, 86413725},{86143725, 86147325},{86143725, 
86143275},{86143725, 81643725},{72618543, 72168543},{72618543, 27618543},{72618543, 72681543},{18547632, 18475632},{18547632, 81547632},{18547632, 18564732},{58172643, 
58712643},{58172643, 58176243},{58172643, 51872643},{58172643, 58127643},{64278513, 64275813},{64278513, 64728513},{64278513, 64278153},{17846352, 17846523},{17846352, 
17843652},{17846352, 17684352},{17846352, 17486352},{57436218, 54736218},{57436218, 57436281},{57436218, 57432618},{57436218, 57364218},{73465812, 73468512},{73465812, 
73465182},{73465812, 73645812},{73465812, 37465812},{76321854, 76328154},{75184263, 75814263},{75184263, 75182643},{75184263, 75184326},{47635218, 64735218},{47635218, 
47365218},{47635218, 47652318},{47635218, 47635281},{72186543, 72816543},{81726534, 81726354},{81726534, 18726534},{81726534, 81762534},{81726534, 81276534},{81726534, 
87126534},{67158243, 67152843},{67158243, 67158324},{67158243, 61758243},{16587432, 51687432},{16587432, 15867432},{16587432, 16758432},{75326481, 75326841},{75326481, 
75362481},{75326481, 75326418},{17586342, 15876342},{17586342, 17658342},{17586342, 17584632},{17586342, 17586423},{17586342, 51786342},{72654183, 27654183},{72654183, 
72654813},{72654183, 75264183},{75613824, 67513824},{75613824, 75613284},{75613824, 75163824},{61754832, 61758342},{61754832, 61748532},{61754832, 65174832},{61754832, 
17654832},{42768531, 47268531},{42768531, 42765831},{42768531, 42786531},{67524138, 67254138},{67524138, 67521438},{67524138, 75624138},{81547362, 81543762},{81547362, 
81547326},{81547362, 85147362},{81547362, 18547362},{81547362, 81574362},{75184326, 75814326},{75184326, 75184263},{37645281, 73645281},{37645281, 37645218},{37645281, 
37642581},{37645281, 37465281},{37645281, 37645821},{67425318, 67432518},{67425318, 67254318},{67425318, 64725318},{67425318, 67425381},{67413852, 67415382},{67413852, 
74613852},{67413852, 67143852},{58614327, 85614327},{58614327, 58164327},{58614327, 58614372},{58614327, 58641327},{65427381, 65472381},{65427381, 65427831},{65427381, 
65427318},{67351482, 67315482},{67351482, 67351428},{67351482, 63751482},{85431276, 85413276},{85431276, 85431726},{63718542, 63781542},{63718542, 37618542},{63718542, 
63178542},{53768142, 57368142},{53768142, 53761842},{53768142, 53768412},{53768142, 53786142},{67254183, 67425183},{67254183, 67254813},{67254183, 62754183},{76513428, 
76513248},{76513428, 76513284},{76513428, 76351428},{85326417, 85326471},{85326417, 85362417},{37654218, 37654281},{37654218, 63754218},{15786432, 15768432},{18745362, 
18745326},{18745362, 18743562},{18745362, 18743652},{18745362, 18475362},{18745362, 81745362},{74832156, 78432156},{74832156, 74382156},{74832156, 74832516},{27654381, 
27654831},{27654381, 27654318},{27654381, 72654381},{57168342, 57168423},{57168342, 57163842},{57168342, 51768342},{17865234, 17685234},{17865234, 17862534},{65418723, 
65481723},{65418723, 65418273},{54673812, 54673182},{54673812, 56473812},{54673812, 54637812},{54673812, 54678312},{81736254, 81376254},{81736254, 81736524},{81736254, 
18736254},{81736254, 81732654},{81736254, 87136254},{67354128, 67435128},{67354128, 63754128},{67354128, 67351428},{65472183, 65472813},{65472183, 65427183},{65472183, 
64752183},{54761832, 54768132},{54761832, 47561832},{54761832, 56471832},{48157632, 41857632},{48157632, 48175632},{81653724, 81657324},{81653724, 18653724},{81653724, 
81653274},{81653724, 86153724},{65714382, 65731482},{65714382, 65713842},{65714382, 57614382},{65714382, 65174382},{65714382, 65714328},{74356281, 74352681},{74356281, 
74536281},{74356281, 74356821},{74356281, 74356218},{74651328, 74651283},{74651328, 75461328},{74651328, 67451328},{74651328, 74615328},{74651328, 74652138},{61584732, 
61548732},{61584732, 16584732},{61584732, 61584372},{62754813, 62758413},{62754813, 67254813},{62754813, 62754183},{57431862, 54731862},{57431862, 57438162},{37651842, 
63751842},{37651842, 37658142},{76521438, 76514238},{76521438, 76521384},{76521438, 76523148},{54637821, 54367821},{54637821, 56437821},{54637821, 54637281},{54637821, 
54673821},{57361842, 57368142},{57361842, 57316842},{57361842, 53761842},{75362418, 75362148},{75362418, 73652418},{75362418, 75362481},{75362418, 75326418},{47365281, 
43765281},{47365281, 47365218},{47365281, 47365821},{47365281, 47635281},{58632147, 58632417},{58632147, 85632147},{65372481, 65372418},{65372481, 65327481},{65372481, 
65732481},{51874362, 51873642},{51874362, 51874326},{51874362, 58174362},{81745326, 81743526},{81745326, 18745326},{81745326, 87145326},{81745326, 81475326},{81745326, 
81745362},{76523148, 76253148},{76523148, 76521438},{76523148, 76521348},{75318624, 75381624},{75318624, 75318264},{67514328, 75614328},{67514328, 67451328},{67514328, 
67514283},{67514328, 67531428},{65481327, 65483127},{65481327, 65418327},{65481327, 65841327},{65481327, 65481372},{17684352, 17684523},{17684352, 17846352},{17684352, 
17683542},{17684352, 61784352},{17684352, 16874352},{65374218, 65374281},{65374218, 63754218},{65374218, 65437218},{84175326, 84715326},{84175326, 84175362},{47538162, 
47531862},{47538162, 74538162},{47538162, 47538612},{47538162, 47583162},{64372851, 64732851},{64372851, 64327851},{64372851, 64378251},{37618542, 63718542},{37618542, 
37681542},{81652743, 86152743},{81652743, 81657243},{81652743, 18652743},{64751382, 47651382},{64751382, 64751328},{64751382, 65471382},{64751382, 64715382},{57364182, 
57436182},{57364182, 53764182},{57364182, 57364812},{76153482, 76153428},{76153482, 71653482},{76153482, 76315482},{76153482, 76135482},{86142753, 86147253},{86142753, 
81642753},{86142753, 86412753},{64715832, 47615832},{64715832, 64715382},{64715832, 64175832},{74532681, 47532681},{74532681, 74536281},{74532681, 74352681},{74532681, 
74532618},{16875324, 16875243},{16875324, 17685324},{67532148, 75632148},{67532148, 67531428},{41876352, 48176352},{41876352, 41873652},{41876352, 41876325},{51768432, 
51687432},{51768432, 56178432},{51768432, 51784632},{51768432, 17568432},{45287631, 42587631},{45287631, 45827631},{14876532, 17486532},{51873642, 58173642},{51873642, 
51837642},{51873642, 51874362},{64732581, 64372581},{64732581, 67432581},{64732581, 64725381},{64732581, 64732518},{17584632, 15874632},{17584632, 17548632},{17584632, 
17586342},{17584632, 51784632},{17584632, 17568432},{73642815, 73642185},{73642815, 73648215},{73642815, 76342815},{73642815, 37642815},{27816543, 27861543},{27816543, 
27186543},{74361852, 73641852},{74361852, 74316852},{74361852, 74368152},{72653814, 76253814},{72653814, 72658314},{72653814, 27653814},{72653814, 72653184},{65732418, 
65732148},{65732418, 65372418},{65732418, 65724318},{65732418, 57632418},{65732418, 65732481},{18657324, 81657324},{18657324, 18653724},{18657324, 18576324},{18657324, 
18657243},{65174832, 65148732},{65174832, 61754832},{65174832, 65178342},{65174832, 65417832},{25876314, 25876341},{25876314, 28576314},{71548632, 17548632},{71548632, 
71485632},{71548632, 74158632},{71548632, 71564832},{62754381, 67254381},{62754381, 62754831},{62754381, 62754318},{71654823, 75164823},{71654823, 71654283},{71654823, 
17654823},{71654823, 71648523},{58264317, 52864317},{58264317, 58624317},{58264317, 58264371},{48712653, 48716253},{48712653, 84712653},{48712653, 48172653},{74561382, 
74516382},{74561382, 74561328},{74561382, 47561382},{17863524, 17683524},{17863524, 17836524},{17863524, 17863254},{16857342, 16857423},{16857342, 16853742},{16857342, 
16587342},{85431627, 85436127},{85431627, 85431672},{64187523, 64817523},{64187523, 64187253},{71648523, 71486523},{71648523, 71654823},{71648523, 71648352},{71648523, 
17648523},{71648523, 74168523},{51847632, 58147632},{51847632, 51864732},{51847632, 51487632},{76325184, 76325814},{76325184, 76321584},{76325184, 76253184},{71586243, 
17586243},{71586243, 71586324},{71586243, 71658243},{71586243, 71582643},{71854263, 71852643},{71854263, 78154263},{71854263, 71854326},{73615842, 73615482},{73615842, 
73165842},{73615842, 37615842},{64725381, 64275381},{64725381, 64725318},{64725381, 64732581},{64725381, 64725831},{64725381, 67425381},{67138542, 67153842},{67138542, 
61738542},{75168324, 71658324},{75168324, 75168243},{75168324, 75163824},{27658143, 72658143},{27658143, 27658413},{27658143, 27685143},{27658143, 27651843},{75183624, 
75813624},{75183624, 75138624},{75183624, 75183264},{81654327, 81654372},{81654327, 18654327},{81654327, 86154327},{65472318, 65472381},{65472318, 65472138},{65472318, 
64752318},{65472318, 65427318},{18376542, 81376542},{18376542, 18637542},{18376542, 13876542},{76512834, 76512384},{76512834, 76513284},{76512834, 76152834},{64732851, 
64738251},{64732851, 64372851},{64732851, 67432851},{58176243, 58172643},{58176243, 58716243},{58176243, 58176324},{58176243, 51876243},{72658314, 72685314},{72658314, 
76258314},{72658314, 72653814},{72658314, 72658341},{72658314, 27658314},{65427831, 65427381},{65427831, 65472831},{81672543, 18672543},{81672543, 81674253},{81672543, 
81627543},{81574362, 18574362},{81574362, 81574326},{81574362, 81547362},{81574362, 81573642},{62785143, 62785413},{62785143, 67285143},{62785143, 62781543},{62785143, 
62758143},{81476523, 18476523},{81476523, 81647523},{81476523, 81476253},{75362814, 73652814},{75362814, 75326814},{75362814, 75368214},{75362814, 75362184},{58237641, 
58273641},{58237641, 52837641},{87145326, 87145362},{87145326, 81745326},{87145326, 87143526},{64871253, 68471253},{64871253, 64871523},{64871253, 64817253},{68154372, 
68514372},{68154372, 61854372},{68154372, 68154327},{68154372, 68153742},{65841327, 65841372},{65841327, 65481327},{65841327, 68541327},{65841327, 65843127},{65841327, 
65814327},{75438126, 75483126},{75438126, 75431826},{83714652, 83174652},{83714652, 38714652},{83714652, 83716452},{81753624, 81753264},{81753624, 87153624},{81753624, 
81736524},{81753624, 18753624},{47538261, 74538261},{47538261, 47583261},{47538261, 47538216},{47538261, 47532861},{78145362, 78143652},{78145362, 71845362},{78145362, 
78145326},{78145362, 78143562},{76342581, 76342518},{76342581, 76324581},{76342581, 76345281},{76342581, 73642581},{58147632, 51847632},{58147632, 58164732},{64375821, 
64378521},{64375821, 64375281},{64375821, 64735821},{54783162, 57483162},{54783162, 54738162},{54783162, 54783612},{54763812, 47563812},{54763812, 56473812},{54763812, 
54768312},{54763812, 54763182},{81754263, 81754326},{81754263, 18754263},{81754263, 87154263},{81754263, 81752643},{52768431, 52764831},{52768431, 57268431},{52768431, 
52786431},{54287631, 54827631},{78513264, 78513624},{78513264, 75813264},{78513264, 78153264},{78513264, 78531264},{57436812, 57436182},{57436812, 57364812},{57436812, 
54736812},{72681543, 27681543},{72681543, 72685143},{72681543, 72618543},{38476152, 38471652},{38476152, 38746152},{38476152, 83476152},{38476152, 38476512},{38476152, 
34876152},{65374812, 65374182},{65374812, 65378412},{65374812, 63754812},{65374812, 65437812},{73468512, 73468152},{73468512, 73465812},{73468512, 37468512},{57381642, 
57386142},{57381642, 53781642},{57381642, 57831642},{57381642, 57318642},{37652841, 37658241},{37652841, 73652841},{74851326, 74853126},{74851326, 74815326},{74851326, 
78451326},{74851326, 74851362},{85462137, 85462317},{85462137, 85426137},{85462137, 85642137},{74365812, 74536812},{74365812, 74365182},{74365812, 73645812},{74365812, 
74368512},{74385216, 74385261},{74385216, 74835216},{27685143, 27685413},{27685143, 27681543},{27685143, 27865143},{27685143, 72685143},{27685143, 27658143},{74385162, 
74385612},{74385162, 74835162},{84275316, 84275361},{84275316, 84725316},{81763254, 81763425},{81763254, 81762534},{81763254, 87163254},{81763254, 18763254},{64817523, 
68417523},{64817523, 64817253},{64817523, 64871523},{64817523, 64187523},{78316254, 73816254},{78316254, 78361254},{78316254, 78312654},{78316254, 78316524},{76381254, 
76318254},{76381254, 76831254},{76381254, 76381425},{76325481, 76352481},{76325481, 76253481},{76325481, 76325418},{76325481, 76325841},{68154723, 68147523},{68154723, 
61854723},{68154723, 68154273},{68154723, 68514723},{85172643, 85127643},{85172643, 85176243},{85172643, 85712643},{73648152, 73641852},{73648152, 37648152},{73648152, 
74368152},{73648152, 73684152},{73648152, 73648512},{37645821, 37645281},{37645821, 73645821},{37645821, 37465821},{48176523, 41876523},{48176523, 48716523},{48176523, 
48176253},{73486152, 73846152},{73486152, 37486152},{73486152, 73486512},{73486152, 73481652},{85362174, 85632174},{85362174, 85326174},{85362174, 85362714},{53764821, 
53764281},{53764821, 57364821},{53764821, 53768421},{72654813, 27654813},{72654813, 75264813},{72654813, 72654183},{72654813, 72658413},{54783216, 57483216},{54783216, 
54783261},{54783216, 54738216},{34876512, 38476512},{34876512, 34876152},{54738261, 54783261},{54738261, 54378261},{54738261, 54732861},{54738261, 57438261},{54738261, 
54738216},{81576324, 81576243},{81576324, 81756324},{81576324, 18576324},{86327145, 86372145},{86327145, 86321745},{53864271, 53864217},{53864271, 58364271},{53864271, 
53864721},{37658142, 37651842},{37658142, 63758142},{37658142, 37685142},{37658142, 37658412},{84173652, 84713652},{84173652, 84176352},{84173652, 84137652},{81736524, 
87136524},{81736524, 18736524},{81736524, 81753624},{81736524, 81376524},{81736524, 81736254},{65374281, 63754281},{65374281, 65374218},{65374281, 65374821},{65374281, 
65437281},{48716253, 84716253},{48716253, 48712653},{48716253, 48716523},{48716253, 48176253},{48716253, 48761253},{74358612, 74385612},{74358612, 74538612},{74358612, 
74358162},{28637541, 28673541},{28637541, 82637541},{64752381, 65472381},{64752381, 47652381},{64752381, 64735281},{64752381, 64752318},{78432156, 78432516},{78432156, 
74832156},{81674253, 81674325},{81674253, 18674253},{81674253, 81672543},{81674253, 81746253},{81573642, 81537642},{81573642, 18573642},{81573642, 81574362},{67425381, 
67425318},{67425381, 67425831},{67425381, 67254381},{67425381, 67432581},{67425381, 64725381},{85326714, 85326174},{85326714, 85362714},{63781542, 63785142},{63781542, 
63718542},{63781542, 37681542},{81637542, 81376542},{81637542, 18637542},{81637542, 86137542},{81637542, 81653742},{48176352, 48176325},{48176352, 48716352},{48176352, 
41876352},{48176352, 48173652},{42786531, 47286531},{42786531, 42768531},{52876314, 52876341},{52876314, 58276314},{58714326, 58741326},{58714326, 58174326},{58714326, 
58714362},{58714326, 85714326},{64728513, 64728153},{64728513, 64278513},{64728513, 67428513},{64728513, 64782513},{47652813, 64752813},{47652813, 47658213},{47652813, 
47652183},{65481372, 65841372},{65481372, 65481327},{65481372, 65418372},{38642751, 38647251},{38642751, 83642751},{87413265, 87143265},{87413265, 87413625},{87413265, 
87431265},{86431275, 86431725},{86431275, 86413275},{57368142, 57368412},{57368142, 57361842},{57368142, 53768142},{36874215, 36874251},{36874215, 38674215},{85146732, 
85146372},{85146732, 81546732},{75264381, 75426381},{75264381, 75264831},{75264381, 75264318},{75264381, 72654381},{87142653, 81742653},{87142653, 87146253},{87142653, 
87412653},{87153264, 87153624},{87153264, 81753264},{87153264, 87513264},{86147325, 81647325},{86147325, 86147352},{86147325, 86143725},{57436281, 54736281},{57436281, 
57436821},{57436281, 57436218},{57436281, 57364281},{57436281, 57432681},{76381425, 76831425},{76381425, 76381254},{76381425, 76318425},{76381425, 76384125},{85461327, 
85641327},{85461327, 85416327},{85461327, 85461372},{85461327, 85463127},{75813624, 78513624},{75813624, 75813264},{75813624, 75183624},{78154263, 71854263},{78154263, 
78514263},{78154263, 78154326},{78154263, 78152643},{85614327, 85641327},{85614327, 58614327},{85614327, 85164327},{85614327, 85614372},{28576314, 28576341},{28576314, 
82576314},{28576314, 28756314},{28576314, 25876314},{54817632, 54187632},{54817632, 58417632},{54817632, 54871632},{67425813, 67425183},{67425813, 67254813},{67425813, 
64725813},{85632147, 58632147},{85632147, 85362147},{85632147, 85632417},{86154327, 86154372},{86154327, 86514327},{86154327, 81654327},{81746253, 81742653},{81746253, 
81746325},{81746253, 18746253},{81746253, 81674253},{81746253, 87146253},{48275361, 48275631},{48275361, 48725361},{48275361, 48275316},{48275361, 42875361},{73841652, 
73846152},{73841652, 78341652},{37654281, 63754281},{37654281, 37654218},{37654281, 37654821},{78613245, 76813245},{78613245, 78631245},{78613245, 78613425},{78613245, 
78163245},{83176452, 83174652},{83176452, 83176425},{83176452, 83716452},{74358261, 74352861},{74358261, 74538261},{74358261, 74358216},{67258143, 67258413},{67258143, 
67251843},{67258143, 62758143},{83176524, 83716524},{83176524, 83176254},{67281543, 67821543},{67281543, 67218543},{67281543, 67285143},{67281543, 62781543},{81657243, 
81657324},{81657243, 81675243},{81657243, 86157243},{81657243, 81652743},{81657243, 18657243},{73642851, 73648251},{73642851, 76342851},{73642851, 37642851},{28573641, 
82573641},{28573641, 28576341},{28573641, 25873641},{28573641, 28537641},{74538216, 74583216},{74538216, 74538261},{74538216, 74532816},{74538216, 47538216},{74538216, 
74358216},{63754281, 37654281},{63754281, 65374281},{63754281, 63754218},{63754281, 63754821},{87163245, 87163425},{87163245, 87613245},{87163245, 81763245},{25876341, 
28576341},{25876341, 25873641},{25876341, 25876314},{27685314, 27685341},{27685314, 27865314},{27685314, 72685314},{27685314, 27658314},{38654217, 83654217},{38654217, 
38654271},{67254813, 67258413},{67254813, 67425813},{67254813, 67254183},{67254813, 62754813},{85426173, 85421673},{85426173, 85426713},{85426173, 85462173},{38761425, 
38716425},{38761425, 38761452},{38761425, 38764125},{38761425, 83761425},{72653841, 72658341},{72653841, 27653841},{72653841, 76253841},{74835126, 74831526},{74835126, 
78435126},{74835126, 74385126},{28657314, 28653714},{28657314, 82657314},{28657314, 28657341},{28657314, 28675314},{47563812, 45763812},{47563812, 54763812},{47563812, 
47563182},{47563812, 47568312},{47563812, 47536812},{47581632, 47851632},{47581632, 47518632},{47581632, 54781632},{47581632, 47586132},{68147523, 68147253},{68147523, 
61847523},{68147523, 68154723},{37648251, 37684251},{37648251, 73648251},{37648251, 37648215},{37648251, 37642851},{45768312, 45768132},{45768312, 45763812},{45768312, 
45786312},{45768312, 47568312},{65372841, 65327841},{65372841, 65732841},{65372841, 65378241},{58176324, 58176243},{58176324, 58716324},{58176324, 51876324},{64735281, 
64375281},{64735281, 64735218},{64735281, 64752381},{64735281, 64735821},{64735281, 47635281},{58632174, 85632174},{58632174, 58632714},{48175632, 48157632},{48175632, 
48175362},{48175632, 41875632},{48175632, 48715632},{65472381, 65472318},{65472381, 65427381},{65472381, 64752381},{81576243, 81756243},{81576243, 18576243},{81576243, 
81576324},{81576243, 81572643},{85147362, 85143762},{85147362, 85147326},{85147362, 81547362},{47538612, 47583612},{47538612, 47538162},{47538612, 74538612},{74362851, 
74326851},{74362851, 74632851},{74362851, 74368251},{85421763, 85427163},{56473812, 56478312},{56473812, 54763812},{56473812, 56473182},{56473812, 56437812},{56473812, 
54673812},{86342175, 86324175},{86342175, 83642175},{86342175, 86342715},{58364217, 58634217},{58364217, 53864217},{58364217, 58364271},{81762534, 81763254},{81762534, 
18762534},{81762534, 81762354},{81762534, 87162534},{81762534, 81726534},{83642715, 83642175},{83642715, 38642715},{83642715, 83647215},{83642715, 86342715},{64752813, 
65472813},{64752813, 64758213},{64752813, 47652813},{64752813, 64752183},{65483127, 65481327},{65483127, 65438127},{65483127, 65843127},{73648215, 73684215},{73648215, 
73642815},{73648215, 73648251},{73648215, 37648215},{73648215, 76348215},{45871632, 45817632},{45871632, 45876132},{45871632, 48571632},{83716254, 83716524},{83716254, 
83761254},{83716254, 38716254},{83716254, 83176254},{83716254, 83712654},{34786521, 34768521},{57624381, 57624318},{57624381, 57624831},{57624381, 65724381},{57624381, 
57642381},{57624381, 57264381},{81653742, 81654372},{81653742, 18653742},{81653742, 81637542},{81653742, 86153742},{58174362, 58173642},{58174362, 58174326},{58174362, 
58714362},{58174362, 51874362},{28653741, 28657341},{28653741, 82653741},{47568132, 45768132},{47568132, 47561832},{47568132, 54768132},{47568132, 47568312},{65732814, 
65738214},{65732814, 57632814},{65732814, 65732184},{65732814, 65372814},{86324715, 86324175},{86324715, 86342715},{73645281, 37645281},{73645281, 73645821},{73645281, 
73642581},{73645281, 73465281},{73645281, 73645218},{73645281, 74365281},{75481326, 75483126},{75481326, 75418326},{75481326, 75841326},{75481326, 75481263},{63754812, 
65374812},{63754812, 63754182},{63754812, 63758412},{63754812, 37654812},{37628541, 37682541},{37628541, 73628541},{45827631, 45872631},{45827631, 45287631},{73645812, 
73465812},{73645812, 74365812},{73645812, 37645812},{73645812, 73645182},{65437281, 65374281},{65437281, 65437821},{65437281, 65437218},{65437281, 65432781},{78415326, 
74815326},{78415326, 78451326},{78415326, 78415362},{57438162, 57483162},{57438162, 54738162},{57438162, 57438612},{57438162, 57431862},{78136524, 78153624},{78136524, 
71836524},{78136524, 78136254},{84157632, 84175632},{84157632, 84517632},{58624317, 58642317},{58624317, 58264317},{58624317, 58624371},{58624317, 85624317},{54768132, 
54761832},{54768132, 54786132},{54768132, 54768312},{54768132, 56478132},{54768132, 47568132},{74536812, 74356812},{74536812, 74365812},{74536812, 47536812},{74536812, 
74536182},{81564732, 81547632},{81564732, 81564372},{81564732, 81546732},{81564732, 18564732},{26873541, 28673541},{26873541, 26875341},{26873541, 26837541},{87143562, 
81743562},{87143562, 87145362},{87143562, 87413562},{87143562, 87143526},{76831245, 76381245},{76831245, 76813245},{76831245, 78631245},{74368152, 74361852},{74368152, 
73648152},{74368152, 74368512},{54673821, 54637821},{54673821, 54678321},{54673821, 54673281},{54673821, 56473821},{45763821, 45763281},{45763821, 47563821},{45763821, 
45768321},{27861543, 27681543},{27861543, 27816543},{27861543, 27865143},{65814372, 65841372},{65814372, 68514372},{65814372, 65813742},{65814372, 65184372},{65814372, 
65814327},{57264831, 52764831},{57264831, 57624831},{57264831, 57268431},{57264831, 57264381},{86127543, 86172543},{86127543, 81627543},{85436127, 85463127},{85436127, 
85431627},{87421536, 87425136},{87421536, 87421563},{81752643, 18752643},{81752643, 81726543},{81752643, 87152643},{81752643, 81754263},{65378142, 63758142},{65378142, 
65378412},{65378142, 65371842},{38647215, 38647251},{38647215, 38642715},{38647215, 83647215},{38647215, 38674215},{47635281, 47652381},{47635281, 47365281},{47635281, 
47635218},{47635281, 64735281},{47635281, 47635821},{78431526, 74831526},{78431526, 78435126},{78431526, 78431562},{67432815, 67438215},{67432815, 64732815},{67432815, 
67432185},{78163425, 71863425},{78163425, 78136425},{78163425, 78163254},{78163425, 78163245},{78163425, 78613425},{38741652, 38746152},{38741652, 83741652},{73816452, 
73861452},{73816452, 78316452},{73816452, 73814652},{73816452, 73186452},{73816452, 73816425},{87134652, 87136452},{87134652, 81734652},{65732481, 57632481},{65732481, 
65732418},{65732481, 65372481},{65732481, 65734281},{81743652, 18743652},{81743652, 81745362},{81743652, 87143652},{81743652, 81736452},{68137542, 68153742},{68137542, 
61837542},{57364281, 53764281},{57364281, 57364821},{57364281, 57364218},{57364281, 57436281},{85362417, 85326417},{85362417, 85362471},{85362417, 85362147},{85362417, 
85632417},{62837541, 62387541},{62837541, 68237541},{62837541, 62873541},{67254381, 62754381},{67254381, 67254318},{67254381, 67254831},{67254381, 67425381},{76324851, 
76342851},{76324851, 76328451},{85417326, 85471326},{85417326, 85417362},{36487521, 36847521},{36487521, 63487521},{87143625, 87146325},{87143625, 87143265},{87143625, 
81743625},{87143625, 87413625},{48716325, 48176325},{48716325, 48761325},{48716325, 48716352},{48716325, 84716325},{84176325, 84176352},{84176325, 84716325},{58264371, 
58264317},{58264371, 52864371},{58264371, 58624371},{58264371, 58264731},{76382145, 76382415},{76382145, 76832145},{76382145, 76328145},{45786132, 45768132},{45786132, 
45786312},{45786132, 45781632},{65814723, 65814273},{65814723, 65184723},{65814723, 68514723},{81647523, 81654723},{81647523, 18647523},{81647523, 81647253},{81647523, 
86147523},{81647523, 81476523},{47652381, 64752381},{47652381, 47652318},{47652381, 47635281},{67432581, 67432518},{67432581, 64732581},{67432581, 67425381},{72638541, 
27638541},{72638541, 76238541},{72638541, 72683541},{85174326, 85174362},{85174326, 85714326},{83716425, 38716425},{83716425, 83761425},{83716425, 83716452},{83716425, 
83176425},{47625831, 74625831},{47625831, 47265831},{47625831, 47625381},{68153742, 61853742},{68153742, 68513742},{68153742, 68154372},{68153742, 68137542},{28754316, 
82754316},{28754316, 28754361},{68174325, 68174253},{68174325, 68714325},{68174325, 61874325},{72386541, 27386541},{72386541, 72836541},{63758142, 63785142},{63758142, 
63758412},{63758142, 65378142},{63758142, 63751842},{63758142, 37658142},{38716452, 38716425},{38716452, 38761452},{38716452, 38714652},{38716452, 38176452},{38716452, 
83716452},{75381624, 75318624},{75381624, 75831624},{75381624, 75381264},{75381624, 75386124},{86513274, 86153274},{86513274, 86531274},{86513274, 86513724},{76253481, 
76253418},{76253481, 72653481},{76253481, 76235481},{76253481, 76325481},{64278531, 64728531},{64278531, 64275831},{82653714, 86253714},{82653714, 28653714},{82653714, 
82657314},{82653714, 82653174},{42875631, 48275631},{42875631, 42875361},{42875631, 42857631},{48715362, 84715362},{48715362, 48175362},{48715362, 48751362},{48715362, 
48715326},{48715362, 48715632},{57438216, 57483216},{57438216, 57438261},{57438216, 54738216},{57438216, 57432816},{78612354, 78612534},{78612354, 78162354},{78612354, 
76812354},{73861254, 73816254},{73861254, 78361254},{73861254, 73861524},{76328415, 76382415},{76328415, 76328451},{75326841, 75326481},{75326841, 75362841},{78413562, 
74813562},{78413562, 78413526},{78413562, 78143562},{87431256, 87413256},{47632851, 74632851},{47632851, 47638251},{47583216, 74583216},{47583216, 47583261},{47583216, 
47853216},{47583216, 47538216},{63287541, 63827541},{87413526, 87413562},{87413526, 87413256},{87413526, 87143526},{37681542, 37861542},{37681542, 63781542},{37681542, 
37685142},{37681542, 37618542},{76253814, 76325814},{76253814, 76258314},{76253814, 72653814},{76253814, 76253184},{85137642, 81537642},{85137642, 85173642},{74632815, 
74638215},{74632815, 74362815},{74632815, 74632185},{74632815, 47632815},{58642137, 58642317},{58642137, 85642137},{73268541, 73628541},{73268541, 73265841},{85264317, 
85264371},{85264317, 85624317},{53786142, 57386142},{53786142, 53781642},{53786142, 53786412},{53786142, 53768142},{56437821, 54637821},{56437821, 56473821},{56437821, 
56437281},{64725831, 67425831},{64725831, 64725381},{64725831, 64275831},{27683541, 27685341},{27683541, 27638541},{27683541, 27863541},{27683541, 72683541},{54678312, 
54678132},{54678312, 56478312},{54678312, 54673812},{27654831, 27658431},{27654831, 27654381},{27654831, 72654831},{76235841, 72635841},{76235841, 76235481},{74532861, 
74538261},{74532861, 74352861},{74532861, 47532861},{86153724, 86153274},{86153724, 81653724},{86153724, 86513724},{86153724, 86157324},{58712643, 58172643},{58712643, 
58716243},{58712643, 85712643},{86521374, 86523174},{86521374, 86521734},{48713652, 84713652},{48713652, 48173652},{48713652, 48716352},{47638215, 74638215},{47638215, 
47683215},{47638215, 47632815},{47638215, 47638251},{86412753, 86142753},{86412753, 86417253},{86253174, 86253714},{86253174, 86523174},{86253174, 82653174},{65378214, 
65738214},{65378214, 65378241},{65378214, 65372814},{75268143, 75268413},{75268143, 72658143},{75268143, 75261843},{81654372, 18654372},{81654372, 86154372},{81654372, 
81653742},{81654372, 81654327},{74538162, 74583162},{74538162, 47538162},{74538162, 74538612},{74538162, 74358162},{74538162, 74531862},{75426381, 75462381},{75426381, 
75426318},{75426381, 75426831},{75426381, 75264381},{81547632, 18547632},{81547632, 85147632},{81547632, 81564732},{81547632, 81475632},{75814326, 75814263},{75814326, 
78514326},{75814326, 75841326},{75814326, 75184326},{65724381, 65724318},{65724381, 57624381},{65724381, 65742381},{65724381, 65724831},{65724381, 65274381},{68514327, 
68514372},{68514327, 68154327},{68514327, 68541327},{68514327, 65814327},{65437812, 65374812},{65437812, 65437182},{37846152, 37846512},{37846152, 37486152},{37846152, 
37841652},{76812534, 78612534},{76812534, 76182534},{76812534, 76812354},{76812534, 76813254},{84715326, 84715362},{84715326, 84175326},{84715326, 84751326},{84715326, 
48715326},{47268531, 47265831},{47268531, 42768531},{73625841, 37625841},{73625841, 73265841},{73625841, 73625481},{76342815, 76324815},{76342815, 73642815},{76342815, 
76342185},{76342815, 76348215},{81476352, 18476352},{81476352, 81647352},{81476352, 81473652},{81476352, 81476325},{75812643, 78512643},{75812643, 75814263},{75812643, 
75182643},{65813742, 65814372},{65813742, 68513742},{65813742, 65183742},{78136452, 78136425},{78136452, 78143652},{78136452, 71836452},{78136452, 78134652},{47583162, 
47583612},{47583162, 74583162},{47583162, 47853162},{47583162, 47538162},{74365281, 74365218},{74365281, 73645281},{74365281, 74536281},{74365281, 74365821},{72654381, 
27654381},{72654381, 75264381},{72654381, 72654831},{72654381, 72654318},{65472813, 64752813},{65472813, 65472183},{65472813, 65427813},{65472813, 65478213},{81754326, 
81754263},{81754326, 87154326},{81754326, 18754326},{52864731, 52867431},{52864731, 52864371},{52864731, 58264731},{72658143, 75268143},{72658143, 72651843},{72658143, 
72685143},{72658143, 27658143},{72658143, 72658413},{81763425, 81763254},{81763425, 81736425},{81763425, 87163425},{81763425, 18763425},{81763425, 81763245},{82537641, 
82573641},{82537641, 85237641},{82537641, 28537641},{53768412, 57368412},{53768412, 53764812},{53768412, 53786412},{53768412, 53768142},{43768521, 43786521},{43768521, 
47368521},{43768521, 43765821},{57364812, 57364182},{57364812, 57368412},{57364812, 53764812},{57364812, 57436812},{47365821, 47368521},{47365821, 47365281},{47365821, 
43765821},{47365821, 47635821},{64738215, 64738251},{64738215, 67438215},{64738215, 64732815},{64738215, 64378215},{64738215, 64783215},{81654723, 81647523},{81654723, 
18654723},{81654723, 81654273},{81654723, 86154723},{67428153, 64728153},{67428153, 67421853},{67428153, 67428513},{67428153, 67482153},{48517632, 84517632},{48517632, 
48571632},{81746325, 81674325},{81746325, 87146325},{81746325, 81743625},{81746325, 18746325},{81746325, 81746253},{37286541, 32786541},{37286541, 37826541},{62754831, 
62754381},{62754831, 62758431},{62754831, 67254831},{74815362, 74815326},{74815362, 74185362},{74815362, 74813652},{74815362, 78415362},{74815362, 74851362},{75481263, 
75841263},{75481263, 75481326},{75481263, 75418263},{78163254, 78163425},{78163254, 71863254},{78163254, 78162534},{78163254, 78613254},{37658214, 37658241},{37658214, 
37652814},{37658214, 37685214},{37658214, 73658214},{54738612, 54738162},{54738612, 54378612},{54738612, 57438612},{54738612, 54783612},{65274831, 65278431},{65274831, 
65724831},{65274831, 65274381},{81726543, 81276543},{81726543, 18726543},{81726543, 81752643},{81726543, 87126543},{68174253, 68172543},{68174253, 68714253},{68174253, 
61874253},{68174253, 68174325},{76328154, 76328514},{76328154, 76321854},{76328154, 76382154},{86154273, 81654273},{86154273, 86154723},{86154273, 86514273},{52873641, 
58273641},{52873641, 52876341},{52873641, 52837641},{87162354, 87612354},{87162354, 87126354},{87162354, 87162534},{87162354, 81762354},{73652481, 73652418},{73652481, 
75362481},{73652481, 37652481},{73652481, 73625481},{87136254, 87136524},{87136254, 87132654},{87136254, 81736254},{56478132, 54678132},{56478132, 54768132},{56478132, 
56478312},{56478132, 56471832},{74356821, 74356281},{74356821, 74536821},{48725316, 48725361},{48725316, 48275316},{48725316, 48752316},{48725316, 84725316},{81376542, 
18376542},{81376542, 81637542},{74625381, 74632581},{74625381, 74625318},{74625381, 74265381},{74625381, 74625831},{74625381, 47625381},{65841273, 65841723},{65841273, 
68541273},{65841273, 65814273},{65841273, 65481273},{54781632, 54786132},{54781632, 47581632},{54781632, 54718632},{28753614, 82753614},{28753614, 28753164},{28753614, 
28756314},{65438172, 65431872},{65438172, 65483172},{65438172, 65438712},{74265831, 74268531},{74265831, 74625831},{74265831, 74265381},{73861425, 78361425},{73861425, 
73861452},{73861425, 73864125},{73861425, 73816425},{54763281, 54763821},{54763281, 47563281},{54763281, 56473281},{54763281, 54763218},{48257631, 48275631},{48257631, 
42857631},{76325814, 76253814},{76325814, 76325184},{74382561, 74832561},{74382561, 74382516},{74382561, 74328561},{84176253, 84172653},{84176253, 84716253},{84176253, 
84176523},{56473281, 56437281},{56473281, 56473218},{56473281, 56473821},{56473281, 54673281},{56473281, 54763281},{86147253, 86142753},{86147253, 81647253},{86147253, 
86147523},{38716524, 83716524},{38716524, 38761524},{38716524, 38716254},{38716524, 38176524},{58641327, 85641327},{58641327, 58641372},{58641327, 58614327},{58641327, 
58643127},{85413762, 85143762},{85413762, 85417362},{78154326, 78154263},{78154326, 78514326},{78154326, 71854326},{65481723, 65841723},{65481723, 65418723},{65481723, 
65487123},{65481723, 65481273},{57632814, 65732814},{57632814, 57632184},{57632814, 57638214},{78126543, 71826543},{78126543, 78152643},{58632417, 58634217},{58632417, 
58632147},{58632417, 58632471},{58632417, 85632417},{54378621, 54376821},{54378621, 54738621},{73816524, 73816254},{73816524, 73861524},{73816524, 78316524},{73816524, 
73186524},{74536281, 74532681},{74536281, 74356281},{74536281, 74536821},{74536281, 74536218},{74536281, 74365281},{74536281, 47536281},{84712653, 84172653},{84712653, 
84716253},{84712653, 48712653},{54736821, 54376821},{54736821, 54736281},{54736821, 57436821},{64378251, 64738251},{64378251, 64372851},{64378251, 64378215},{74813652, 
74183652},{74813652, 74815362},{74813652, 78413652},{87126534, 87126354},{87126534, 87162534},{87126534, 81726534},{78314652, 78341652},{78314652, 78316452},{78314652, 
73814652},{58173642, 51873642},{58173642, 58713642},{58173642, 58174362},{58173642, 58137642},{37684152, 37684512},{37684152, 37864152},{37684152, 37648152},{37684152, 
73684152},{38761254, 38761524},{38761254, 83761254},{38761254, 38716254},{83471652, 38471652},{83471652, 83476152},{83471652, 83417652},{48752136, 84752136},{48752136, 
48752316},{72816543, 78216543},{72816543, 72186543},{72816543, 72861543},{85426317, 85426371},{85426317, 85462317},{57432861, 57438261},{57432861, 54732861},{76813254, 
76183254},{76813254, 76831254},{76813254, 78613254},{76813254, 76813425},{76813254, 76812534},{37486512, 37846512},{37486512, 73486512},{37486512, 37486152},{78152643, 
78126543},{78152643, 71852643},{78152643, 78512643},{78152643, 78154263},{86413725, 86143725},{86413725, 86413275},{85416372, 85461372},{85416372, 85416327},{85416372, 
85416732},{87312654, 87132654},{87312654, 87316254},{75264813, 75268413},{75264813, 72654813},{75264813, 75426813},{75264813, 75264183},{64782153, 64728153},{64782153, 
64782513},{64782153, 67482153},{81647352, 81647325},{81647352, 81643752},{81647352, 81476352},{81647352, 86147352},{81647352, 18647352},{81745362, 81743562},{81745362, 
87145362},{81745362, 18745362},{81745362, 81743652},{81745362, 81745326},{81745362, 81475362},{86321754, 86327154},{68417253, 68471253},{68417253, 68417523},{68417253, 
64817253},{68417253, 68412753},{76813425, 76813245},{76813425, 76183425},{76813425, 76813254},{76813425, 78613425},{26875314, 26875341},{26875314, 28675314},{81674325, 
81746325},{81674325, 18674325},{81674325, 81674253},{74632581, 47632581},{74632581, 74362581},{74632581, 74625381},{74632581, 74632518},{47563281, 45763281},{47563281, 
47563821},{47563281, 54763281},{47563281, 47563218},{47563281, 47536281},{52687431, 52867431},{52687431, 56287431},{62758413, 67258413},{62758413, 62785413},{62758413, 
62754813},{62758413, 62758143},{84175362, 84715362},{84175362, 84175326},{84175362, 84175632},{85431726, 85437126},{85431726, 85431276},{27658341, 27685341},{27658341, 
72658341},{27658341, 27658314},{27658341, 27653841},{37684215, 37684251},{37684215, 73684215},{37684215, 37864215},{37684215, 37648215},{85326471, 85326417},{85326471, 
85326741},{85326471, 85362471},{81736452, 81376452},{81736452, 18736452},{81736452, 81736425},{81736452, 81743652},{81736452, 81734652},{81736452, 87136452},{37816542, 
37861542},{37816542, 37186542},{73652814, 75362814},{73652814, 37652814},{73652814, 73658214},{73652814, 73652184},{37648512, 37684512},{37648512, 37648152},{37648512, 
73648512},{86143752, 81643752},{86143752, 86147352},{86143752, 86413752},{27658413, 27654813},{27658413, 27685413},{27658413, 27658143},{27658413, 72658413},{58614372, 
58641372},{58614372, 58614327},{58614372, 58164372},{58614372, 58614732},{58614372, 85614372},{78162534, 78612534},{78162534, 78162354},{78162534, 78126534},{78162534, 
78163254},{78162534, 71862534},{82753164, 82753614},{82753164, 87253164},{82753164, 28753164},{74831562, 74831526},{74831562, 74835162},{74831562, 78431562},{74831562, 
74381562},{37654812, 63754812},{37654812, 37654182},{37654812, 37658412},{85431672, 85431627},{85431672, 85436172},{27836541, 27386541},{27836541, 27863541},{75814263, 
75841263},{75814263, 78514263},{75814263, 75814326},{75814263, 75812643},{75814263, 75184263},{47536821, 47563821},{47536821, 74536821},{47536821, 47536281},{78316425, 
78361425},{78316425, 78316452},{78316425, 73816425},{57632481, 57632418},{57632481, 65732481},{57632481, 57634281},{86152743, 86157243},{86152743, 86512743},{86152743, 
81652743},{74368215, 74638215},{74368215, 74362815},{74368215, 74368251},{75362481, 75326481},{75362481, 75362418},{75362481, 73652481},{75831264, 75813264},{75831264, 
75831624},{75831264, 75381264},{75831264, 78531264},{68514273, 68541273},{68514273, 65814273},{68514273, 68154273},{68514273, 68514723},{75432681, 75436281},{75432681, 
75432618},{81657324, 81675324},{81657324, 81653724},{81657324, 18657324},{81657324, 81657243},{81657324, 86157324},{68172543, 68174253},{68172543, 68712543},{68172543, 
61872543},{68172543, 68127543},{37468521, 34768521},{37468521, 73468521},{37468521, 37465821},{73465821, 73645821},{73465821, 73468521},{73465821, 37465821},{73465821, 
73465281},{78153624, 78136524},{78153624, 71853624},{78153624, 78513624},{78153624, 78153264},{78143652, 71843652},{78143652, 78136452},{78143652, 78413652},{78143652, 
78145362},{81475632, 18475632},{81475632, 81457632},{81475632, 81547632},{81475632, 81475362},{58164732, 58147632},{58164732, 58164372},{58164732, 51864732},{58164732, 
58614732},{75426813, 75426183},{75426813, 75264813},{74832516, 78432516},{74832516, 74832156},{74832516, 74832561},{74832516, 74382516},{74832516, 74835216},{87136425, 
81736425},{87136425, 87163425},{87136425, 87136452},{48751326, 48751362},{48751326, 84751326},{48751326, 48753126},{48751326, 48715326},{85164372, 85164327},{85164372, 
85614372},{85164372, 85164732},{81674352, 81746352},{81674352, 81674523},{81674352, 81673542},{81674352, 68174352},{56478312, 56473812},{56478312, 54768312},{56478312, 
56478132},{56478312, 54678312},{57468132, 56748132},{57468132, 74568132},{57468132, 57468312},{57468132, 57463812},{57468132, 57481632},{76452318, 76524318},{76452318, 
76452381},{76452318, 76435218},{76452318, 75642318},{76452318, 76453128},{45872631, 45876231},{45872631, 48572631},{45872631, 45827631},{83647215, 86347215},{83647215, 
83674215},{83647215, 83647251},{83647215, 38647215},{83647215, 83642715},{76415832, 76451832},{76415832, 76418352},{87431265, 87413265},{87431265, 87431625},{47658132, 
47658213},{47658132, 47681532},{47658132, 47685132},{47658132, 64758132},{47658132, 47653812},{65841372, 65814372},{65841372, 65841327},{65841372, 68541372},{65841372, 
65481372},{38746152, 38476152},{38746152, 38741652},{38746152, 83746152},{38746152, 38746512},{81736542, 78136542},{81736542, 81673542},{81736542, 81753642},{81736542, 
87136542},{75364812, 73654812},{75364812, 75436812},{75364812, 75364281},{75364812, 75368142},{75364812, 75368412},{76831254, 76831425},{76831254, 76381254},{76831254, 
78631254},{76831254, 76813254},{78514263, 78512643},{78514263, 75814263},{78514263, 78154263},{78514263, 78514326},{78514263, 78541263},{85624317, 85642317},{85624317, 
58624317},{85624317, 85624371},{85624317, 85264317},{84257631, 84527631},{84257631, 84275631},{68714253, 86714253},{68714253, 68174253},{68714253, 68712543},{68714253, 
68714325},{68714253, 68741253},{48753126, 48751326},{48753126, 84753126},{76451382, 75641382},{76451382, 76514382},{76451382, 76435182},{76451382, 76451823},{75483126, 
75843126},{75483126, 75481326},{75483126, 75438126},{67451832, 65741832},{67451832, 67458132},{67451832, 67514832},{67451832, 74651832},{75436812, 75364812},{75436812, 
75438162},{75436812, 75436281},{68237541, 62837541},{68237541, 68273541},{67438152, 67481352},{67438152, 67435812},{67438152, 67483152},{67438152, 74638152},{67438152, 
67438512},{37654821, 37654281},{37654821, 37658421},{37654821, 63754821},{78341652, 73841652},{78341652, 78346152},{78341652, 78314652},{57268431, 57264831},{57268431, 
52768431},{75624813, 75462813},{75624813, 75628143},{75624813, 75624381},{75624813, 67524813},{75624813, 76254813},{65843127, 65483127},{65843127, 65841327},{65843127, 
68543127},{76481325, 76814325},{76481325, 76483125},{76481325, 76481253},{76481325, 76438125},{76481325, 76841325},{78361425, 78316425},{78361425, 78361452},{78361425, 
73861425},{78361425, 78364125},{48176532, 48716532},{48176532, 47816532},{48176532, 81476532},{75634182, 75641382},{75634182, 76354182},{75634182, 67534182},{75634182, 
75634812},{75634182, 75463182},{57632841, 65732841},{57632841, 57638241},{68714325, 68741325},{68714325, 86714325},{68714325, 68714253},{68714325, 68174325},{52876341, 
52876314},{52876341, 52873641},{52876341, 58276341},{86157243, 86152743},{86157243, 81657243},{86157243, 86157324},{57463281, 57463821},{57463281, 56743281},{57463281, 
57463812},{57463281, 57634281},{57463281, 74563281},{57681342, 57861342},{57681342, 65781342},{57681342, 57638142},{57681342, 57681423},{57681342, 57816342},{86153742, 
86137542},{86153742, 86154372},{86153742, 81653742},{86153742, 86513742},{76185243, 76184523},{76185243, 76185324},{76185243, 76815243},{67418532, 74618532},{67418532, 
67481532},{85641327, 85461327},{85641327, 85614327},{85641327, 85643127},{85641327, 58641327},{85641327, 85641372},{76158342, 76154832},{76158342, 76158423},{76158342, 
76183542},{76158342, 75618342},{81675243, 81674523},{81675243, 81675324},{81675243, 81657243},{81675243, 68175243},{76352481, 75632481},{76352481, 76523481},{76352481, 
76352814},{76352481, 76325481},{75641823, 75641382},{75641823, 67541823},{75641823, 75648123},{75641823, 76451823},{78145632, 81745632},{78145632, 78146352},{78145632, 
74815632},{53786412, 57386412},{53786412, 53768412},{53786412, 53786142},{81745632, 81746352},{81745632, 87145632},{81745632, 78145632},{81745632, 81574632},{81754623, 
81754362},{81754623, 81756243},{81754623, 78154623},{81754623, 81746523},{81754623, 87154623},{68173542, 67813542},{68173542, 81673542},{68173542, 68174352},{68173542, 
68157342},{68173542, 68713542},{76428153, 76425813},{76428153, 76482153},{76428153, 76481253},{76428153, 76428513},{76523481, 76352481},{76523481, 76523814},{75614832, 
76154832},{75614832, 75461832},{75614832, 67514832},{75614832, 75618342},{68541273, 65841273},{68541273, 68514273},{68541273, 68541723},{68417523, 64817523},{68417523, 
68471523},{68417523, 68417253},{36847521, 36874521},{36847521, 36487521},{76345281, 76342581},{76345281, 76345821},{76345281, 74635281},{76345281, 76345812},{65817342, 
65814732},{65817342, 65817423},{65817342, 65781342},{65817342, 68517342},{65817342, 65871342},{65817342, 68157342},{87146253, 87146325},{87146253, 87142653},{87146253, 
81746253},{63754821, 63754281},{63754821, 65374821},{63754821, 37654821},{63754821, 63758421},{86324751, 86342751},{86324751, 86327451},{84715362, 84715326},{84715362, 
84751362},{84715362, 84175362},{84715362, 84715632},{84715362, 48715362},{71685423, 71685342},{71685423, 67185423},{71685423, 71856423},{75268413, 75268143},{75268413, 
75264813},{75268413, 72658413},{73468521, 37468521},{73468521, 73465821},{86531274, 86531724},{86531274, 86513274},{86154372, 81654372},{86154372, 86154327},{86154372, 
86514372},{86154372, 86153742},{75386124, 75381624},{75386124, 75836124},{78431562, 78431526},{78431562, 78435162},{78431562, 74831562},{76528134, 76581234},{76528134, 
76523814},{76528134, 76582134},{87163254, 81763254},{87163254, 87613254},{87163254, 87162534},{87163254, 87163425},{86417325, 86417352},{86417325, 86471325},{67814523, 
67481523},{67814523, 67814352},{67814523, 67815243},{67814523, 68174523},{74653218, 76453218},{74653218, 67453218},{74653218, 74653281},{78432516, 78435216},{78432516, 
78432156},{78432516, 74832516},{78432516, 78432561},{37864152, 37684152},{37864152, 37864512},{68712543, 68172543},{68712543, 68714253},{68712543, 86712543},{87314652, 
87316452},{87314652, 87341652},{67514832, 67451832},{67514832, 75614832},{67514832, 67518342},{76183542, 76158342},{76183542, 76185342},{76183542, 76813542},{85642137, 
85642317},{85642137, 58642137},{85642137, 85462137},{48571632, 48517632},{48571632, 45871632},{48571632, 84571632},{48571632, 48576132},{57643218, 57643281},{57643218, 
75643218},{65814732, 68514732},{65814732, 65481732},{65814732, 65817342},{65814732, 68154732},{18764352, 18764523},{18764352, 18764532},{18764352, 81764352},{84716253, 
84716523},{84716253, 84176253},{84716253, 48716253},{84716253, 84712653},{84716253, 84761253},{84176352, 84173652},{84176352, 84716352},{84176352, 84176325},{57436821, 
57463821},{57436821, 54736821},{57436821, 57436281},{76435218, 76453218},{76435218, 76452318},{76435218, 76435281},{65724831, 65274831},{65724831, 57624831},{65724831, 
65724381},{85714326, 85174326},{85714326, 85741326},{85714326, 58714326},{85714326, 85714362},{47683215, 47863215},{47683215, 47683251},{47683215, 74683215},{47683215, 
47638215},{85462173, 85426173},{85462173, 85642173},{85462173, 85462713},{76384125, 76834125},{76384125, 76381425},{73681542, 73658142},{73681542, 73816542},{73681542, 
73685142},{73681542, 67381542},{18674532, 17864532},{18674532, 18746532},{18674532, 18675342},{18674532, 18657432},{18674532, 81674532},{18746532, 18674532},{18746532, 
18764532},{18746532, 81746532},{58176423, 57816423},{58176423, 58176342},{58176423, 81576423},{58176423, 58716423},{83761254, 38761254},{83761254, 83716254},{83761254, 
83761524},{83761254, 87361254},{71863542, 71865342},{71863542, 78163542},{71863542, 71856342},{73861524, 73861254},{73861524, 73816524},{73861524, 78361524},{73861524, 
73865124},{75681324, 75683124},{75681324, 75681243},{75681324, 67581324},{75681324, 75816324},{75681324, 75638124},{76453128, 76534128},{76453128, 75643128},{76453128, 
76452318},{78146352, 78163452},{78146352, 81746352},{78146352, 74816352},{78146352, 78146523},{78146352, 78145632},{47653281, 64753281},{47653281, 47653821},{47653281, 
47653812},{67821543, 67281543},{67821543, 67825143},{65734812, 65473812},{65734812, 65738142},{65734812, 57634812},{65734812, 67354812},{65734812, 65734281},{18675423, 
81675423},{18675423, 18675342},{18675423, 18756423},{18675423, 17865423},{74625831, 74625381},{74625831, 74265831},{74625831, 47625831},{87136524, 81736524},{87136524, 
87163524},{87136524, 87136254},{58716243, 85716243},{58716243, 58712643},{58716243, 58176243},{58716243, 58761243},{58716243, 58716324},{78316452, 78316425},{78316452, 
78361452},{78316452, 73816452},{78316452, 78314652},{81574632, 81567432},{81574632, 58174632},{81574632, 81576342},{81574632, 81745632},{65718432, 67518432},{65718432, 
65781432},{65718432, 67158432},{81764325, 87164325},{81764325, 78164325},{81764325, 81764253},{81476532, 48176532},{81476532, 81746532},{73658142, 73681542},{73658142, 
67358142},{73658142, 73654812},{73658142, 73658412},{73658142, 75368142},{73658142, 73685142},{85426371, 85462371},{85426371, 85426317},{85426371, 85426731},{58417632, 
58471632},{58417632, 54817632},{75681243, 75628143},{75681243, 67581243},{75681243, 75816243},{75681243, 75681324},{64758132, 64781532},{64758132, 65478132},{64758132, 
64785132},{64758132, 64758213},{64758132, 64753812},{64758132, 47658132},{72685314, 27685314},{72685314, 72685341},{72685314, 72658314},{87163425, 87163245},{87163425, 
81763425},{87163425, 87163254},{87163425, 87613425},{87163425, 87136425},{68174352, 67814352},{68174352, 81674352},{68174352, 68714352},{68174352, 68174523},{68174352, 
68173542},{57481632, 57814632},{57481632, 57841632},{57481632, 57468132},{57481632, 57486132},{57481632, 74581632},{68514723, 65814723},{68514723, 68154723},{68514723, 
68514273},{74835216, 74835261},{74835216, 78435216},{74835216, 74385216},{74835216, 74832516},{48275631, 42875631},{48275631, 48725631},{48275631, 48257631},{48275631, 
48275361},{71864352, 71864523},{71864352, 71864532},{71864352, 78164352},{68147532, 81647532},{68147532, 64817532},{68147532, 68154732},{74638215, 74632815},{74638215, 
74368215},{74638215, 47638215},{74638215, 74683215},{74638215, 74638251},{67435812, 67435281},{67435812, 67438152},{67435812, 67354812},{67435812, 74635812},{38647251, 
38674251},{38647251, 38647215},{38647251, 83647251},{38647251, 38642751},{73628541, 73268541},{73628541, 37628541},{73628541, 73682541},{85712643, 85716243},{85712643, 
58712643},{85712643, 85172643},{75632814, 75632481},{75632814, 76352814},{75632814, 67532814},{75632814, 75638124},{75632814, 75638214},{47653812, 47658312},{47653812, 
64753812},{47653812, 47658132},{47653812, 47653281},{18756342, 18756423},{18756342, 18675342},{18756342, 18754632},{18756342, 81756342},{18756342, 18763542},{71685342, 
71685423},{71685342, 67185342},{71685342, 71856342},{71685342, 71684532},{56743812, 56748312},{56743812, 56748132},{56743812, 56743281},{56743812, 57463812},{85427163, 
85472163},{85427163, 85421763},{85427163, 85427613},{85173642, 85713642},{85173642, 85137642},{85173642, 85176342},{65741832, 65748132},{65741832, 67451832},{65741832, 
57641832},{54871632, 54876132},{54871632, 58471632},{54871632, 54817632},{65437821, 65473821},{65437821, 65437281},{47568312, 47563812},{47568312, 45768312},{47568312, 
54768312},{47568312, 47568132},{73652841, 73658241},{73652841, 37652841},{73652841, 76352841},{78165234, 76815234},{78165234, 78163524},{78165234, 78615234},{78165234, 
81765234},{76451823, 75641823},{76451823, 76458123},{76451823, 76514823},{76451823, 76451382},{82753614, 82756314},{82753614, 28753614},{82753614, 82753164},{82753614, 
87253614},{57816423, 57861423},{57816423, 58176423},{57816423, 57681423},{57816423, 57816342},{58273641, 58237641},{58273641, 58723641},{58273641, 52873641},{58273641, 
58276341},{85176243, 85716243},{85176243, 85172643},{85176243, 85176324},{76352814, 76358124},{76352814, 76358214},{76352814, 76352481},{76352814, 75632814},{76352814, 
76523814},{65472831, 65478231},{65472831, 65742831},{65472831, 65427831},{63487521, 63847521},{63487521, 36487521},{83642751, 86342751},{83642751, 83647251},{83642751, 
38642751},{87143652, 87145362},{87143652, 87413652},{87143652, 81743652},{87143652, 87136452},{78162543, 78612543},{78162543, 81762543},{78162543, 78156243},{78162543, 
76812543},{78162543, 78164253},{65743218, 65743281},{65743218, 67453218},{65743218, 67543218},{87153624, 87513624},{87153624, 87156324},{87153624, 87153264},{87153624, 
81753624},{68514372, 65814372},{68514372, 68154372},{68514372, 68513742},{68514372, 68514327},{68514372, 68541372},{86523174, 86523714},{86523174, 86521374},{86523174, 
86253174},{67534182, 67534812},{67534182, 75634182},{67534182, 67453182},{67534182, 67541382},{83654217, 38654217},{83654217, 83654271},{83654217, 86354217},{76258314, 
76253814},{76258314, 76258341},{76258314, 72658314},{76812543, 78612543},{76812543, 76814253},{76812543, 76281543},{76812543, 78162543},{64782513, 64782153},{64782513, 
64728513},{64782513, 67482513},{86532147, 86532417},{76541328, 76543128},{76541328, 76541382},{76541328, 76534128},{68154732, 65814732},{68154732, 81654732},{68154732, 
68147532},{68154732, 68514732},{68154732, 68157342},{86327415, 86372415},{86327415, 86327451},{37846512, 37864512},{37846512, 37846152},{37846512, 37486512},{76815234, 
76851234},{76815234, 76581234},{76815234, 78165234},{76815234, 76813524},{76815234, 78615234},{37682541, 37685241},{37682541, 37628541},{37682541, 73682541},{37682541, 
37862541},{75831624, 75381624},{75831624, 78531624},{75831624, 75831264},{75831624, 75836124},{74635812, 74635281},{74635812, 67435812},{74635812, 74638152},{74635812, 
74563812},{74635812, 76345812},{17685432, 17865432},{17685432, 71685432},{17685432, 17856432},{67254831, 67254381},{67254831, 67524831},{67254831, 62754831},{67254831, 
67258431},{78154362, 78514362},{78154362, 81754362},{78154362, 78153642},{78154362, 75814362},{78154362, 78154623},{86431725, 86431275},{86431725, 86437125},{76345812, 
74635812},{76345812, 76345281},{76345812, 76348152},{75632481, 67532481},{75632481, 75634281},{75632481, 76352481},{75632481, 75632814},{27685413, 27865413},{27685413, 
27658413},{27685413, 72685413},{27685413, 27685143},{27865314, 27685314},{27865314, 27865341},{57438261, 54738261},{57438261, 57432861},{57438261, 57483261},{57438261, 
57438216},{75426831, 75426381},{75426831, 75462831},{83741652, 38741652},{83741652, 83746152},{83741652, 87341652},{87162534, 87612534},{87162534, 87162354},{87162534, 
87163254},{87162534, 81762534},{87162534, 87126534},{72658341, 76258341},{72658341, 72658314},{72658341, 72685341},{72658341, 27658341},{72658341, 72653841},{17856432, 
18576432},{17856432, 17864532},{17856432, 17685432},{74563281, 74635281},{74563281, 57463281},{74563281, 74563821},{74563281, 74563812},{75186423, 75186342},{75186423, 
75816423},{84275361, 84275316},{84275361, 84275631},{84275361, 84725361},{48725361, 48725316},{48725361, 48752361},{48725361, 48725631},{48725361, 84725361},{48725361, 
48275361},{81756324, 78156324},{81756324, 81756243},{81756324, 87156324},{81756324, 81576324},{81756324, 81763524},{81756243, 81576243},{81756243, 81756324},{81756243, 
78156243},{81756243, 81762543},{81756243, 87156243},{81756243, 81754623},{67815243, 67814523},{67815243, 67581243},{67815243, 67851243},{67815243, 67815324},{67815243, 
68175243},{56743281, 56743812},{56743281, 57463281},{56743281, 56743821},{57831642, 57381642},{57831642, 57836142},{85364217, 85634217},{85364217, 85364271},{87316254, 
87312654},{87316254, 87361254},{87316254, 87316524},{78415362, 78451362},{78415362, 74815362},{78415362, 78413652},{78415362, 78415326},{75618342, 75681342},{75618342, 
76158342},{75618342, 75614832},{75618342, 75618423},{75618342, 67518342},{81674523, 81674352},{81674523, 81675243},{81674523, 81657423},{81674523, 68174523},{81674523, 
81746523},{57386142, 57386412},{57386142, 57836142},{57386142, 57381642},{57386142, 53786142},{67435281, 67354281},{67435281, 74635281},{67435281, 67435812},{67435281, 
67452381},{67435281, 67435821},{78435126, 78431526},{78435126, 78453126},{78435126, 74835126},{47286531, 42786531},{47286531, 47826531},{74568132, 57468132},{74568132, 
74568312},{74568132, 74563812},{74568132, 74581632},{75368142, 73658142},{75368142, 75364812},{75368142, 75368412},{75368142, 75381642},{87613245, 87163245},{87613245, 
87631245},{87613245, 87613425},{58176342, 58716342},{58176342, 58176423},{58176342, 58174632},{58176342, 81576342},{58176342, 57816342},{76523814, 76523481},{76523814, 
76352814},{76523814, 76528134},{84716325, 84761325},{84716325, 84716352},{84716325, 48716325},{84716325, 84176325},{65473812, 65734812},{65473812, 65478132},{65473812, 
65473281},{65473812, 64753812},{65473812, 65478312},{67481523, 67481352},{67481523, 67814523},{67481523, 67485123},{67481523, 74681523},{67481523, 67841523},{67481523, 
67458123},{76518324, 76581324},{76518324, 76518243},{85632174, 85362174},{85632174, 85632714},{85632174, 58632174},{37658241, 73658241},{37658241, 37652841},{37658241, 
37685241},{37658241, 37658214},{38654271, 83654271},{38654271, 38654217},{38654271, 38654721},{67452381, 67435281},{67452381, 67452813},{67452381, 74652381},{67452381, 
65742381},{67452381, 67524381},{76382154, 76832154},{76382154, 76328154},{76382154, 76382514},{48752316, 48725316},{48752316, 48752136},{48752316, 84752316},{48752316, 
48752361},{47638251, 47683251},{47638251, 47632851},{47638251, 47638215},{47638251, 74638251},{74581632, 74586132},{74581632, 74568132},{74581632, 57481632},{74581632, 
74815632},{37684251, 37684521},{37684251, 37648251},{37684251, 37864251},{37684251, 73684251},{37684251, 37684215},{85461372, 85461327},{85461372, 85416372},{85461372, 
85641372},{81647532, 81654732},{81647532, 68147532},{81647532, 81674532},{81647532, 86147532},{67354281, 67435281},{67354281, 67354812},{67354281, 73654281},{67354281, 
67354821},{67354281, 65734281},{87253164, 82753164},{87253164, 87523164},{87253164, 87253614},{73846152, 73486152},{73846152, 73841652},{73846152, 73846512},{73846152, 
78346152},{74385261, 74835261},{74385261, 74385621},{74385261, 74385216},{75814362, 78514362},{75814362, 75481362},{75814362, 75813642},{75814362, 75841362},{75814362, 
75814623},{75814362, 78154362},{73658214, 73652814},{73658214, 73685214},{73658214, 73658241},{73658214, 76358214},{73658214, 37658214},{71856342, 71685342},{71856342, 
78156342},{71856342, 71863542},{71856342, 71856423},{71856342, 71854632},{86157324, 81657324},{86157324, 86153724},{86157324, 86157243},{64781532, 47681532},{64781532, 
64758132},{64781532, 64817532},{64781532, 64785132},{37861542, 37816542},{37861542, 37865142},{37861542, 37681542},{78163524, 78163452},{78163524, 78156324},{78163524, 
78613524},{78163524, 81763524},{78163524, 76813524},{78163524, 78165234},{58643127, 85643127},{58643127, 58641327},{57624831, 57264831},{57624831, 57624381},{57624831, 
65724831},{86417253, 86471253},{86417253, 86417523},{86417253, 86412753},{73648251, 76348251},{73648251, 73648215},{73648251, 37648251},{73648251, 73684251},{73648251, 
73642851},{17865342, 17864532},{17865342, 18675342},{17865342, 17865423},{67524381, 67542381},{67524381, 67524831},{67524381, 75624381},{67524381, 67524813},{67524381, 
67452381},{37658412, 37685412},{37658412, 63758412},{37658412, 37654812},{37658412, 37658142},{85632417, 58632417},{85632417, 85632471},{85632417, 85634217},{85632417, 
85632147},{85632417, 85362417},{58634217, 58632417},{58634217, 58634271},{58634217, 85634217},{58634217, 58364217},{75628143, 76258143},{75628143, 75681243},{75628143, 
67528143},{75628143, 75624813},{75628143, 75682143},{75628143, 75628413},{62785413, 62758413},{62785413, 67285413},{62785413, 62785143},{87612354, 87612534},{87612354, 
87162354},{76148532, 74618532},{76148532, 76184532},{63827541, 68327541},{63827541, 63872541},{63827541, 63287541},{86154723, 81654723},{86154723, 86154273},{86154723, 
86514723},{86154723, 86157423},{74651832, 67451832},{74651832, 76451832},{74651832, 74658132},{76432581, 76432815},{76432581, 76435281},{47586132, 54786132},{47586132, 
47581632},{47586132, 47856132},{47586132, 47586312},{58276314, 58726314},{58276314, 52876314},{58276314, 58276341},{76541283, 76541823},{76541283, 76524183},{63874215, 
63874251},{63874215, 68374215},{47538621, 47583621},{47538621, 74538621},{58632714, 58637214},{58632714, 85632714},{58632714, 58632174},{87152643, 87154263},{87152643, 
81752643},{87152643, 87126543},{87152643, 87512643},{68541327, 65841327},{68541327, 68514327},{68541327, 68541372},{68541327, 68543127},{75814623, 75481623},{75814623, 
75814362},{75814623, 78514623},{75814623, 78154623},{75814623, 75816243},{65738214, 65732814},{65738214, 65783214},{65738214, 65738241},{65738214, 57638214},{65738214, 
65378214},{67542183, 75642183},{67542183, 67542813},{82754316, 82754361},{82754316, 87254316},{82754316, 28754316},{57641832, 65741832},{57641832, 57648132},{76258143, 
75628143},{76258143, 76281543},{76258143, 76254813},{76258143, 76258413},{67813542, 67814352},{67813542, 67381542},{67813542, 68173542},{78513624, 75813624},{78513624, 
78153624},{78513624, 78513264},{61785432, 67185432},{61785432, 61857432},{65374821, 65374281},{65374821, 65734821},{65374821, 63754821},{65374821, 65378421},{78531264, 
78531624},{78531264, 75831264},{78531264, 78513264},{57642381, 65742381},{57642381, 57624381},{57642381, 57642813},{75816243, 78156243},{75816243, 75681243},{75816243, 
78516243},{75816243, 75814623},{75816243, 75861243},{75816243, 75816324},{84751326, 84715326},{84751326, 84751362},{84751326, 48751326},{84751326, 84753126},{84751326, 
87451326},{76381524, 76358124},{76381524, 76831524},{76381524, 76385124},{76381524, 76813524},{76381524, 76381452},{48715632, 84715632},{48715632, 48715362},{48715632, 
48175632},{76524318, 76542318},{76524318, 76524381},{76524318, 76452318},{74583216, 74538216},{74583216, 74583261},{74583216, 47583216},{75481623, 75481362},{75481623, 
75486123},{75481623, 75814623},{75481623, 75468123},{75481623, 75841623},{37684512, 37684152},{37684512, 37648512},{37684512, 73684512},{37684512, 37864512},{85462317, 
85642317},{85462317, 85462371},{85462317, 85426317},{85462317, 85462137},{73816542, 73681542},{73816542, 78136542},{73816542, 73861542},{73816542, 78316542},{72654831, 
27654831},{72654831, 72658431},{72654831, 75264831},{72654831, 72654381},{48716352, 48176352},{48716352, 48761352},{48716352, 84716352},{48716352, 48716325},{48716352, 
48713652},{84517632, 84157632},{84517632, 48517632},{84517632, 84571632},{58642173, 85642173},{58642173, 58642713},{81746523, 81674523},{81746523, 81746352},{81746523, 
87146523},{81746523, 78146523},{81746523, 81754623},{76184523, 76158423},{76184523, 76814523},{76184523, 76184352},{76184523, 76185243},{47681532, 64781532},{47681532, 
47685132},{47681532, 47861532},{47681532, 47816532},{47681532, 47658132},{73645821, 73645281},{73645821, 73465821},{73645821, 74365821},{73645821, 37645821},{76351842, 
76358142},{76351842, 75631842},{76351842, 76513842},{47368521, 43768521},{47368521, 47365821},{64871523, 64875123},{64871523, 64817523},{64871523, 64871253},{64871523, 
68471523},{72836541, 72386541},{72836541, 78236541},{72836541, 72863541},{75631842, 76351842},{75631842, 75638142},{75631842, 67531842},{72685143, 72658143},{72685143, 
72685413},{72685143, 27685143},{72685143, 72681543},{86512743, 86517243},{86512743, 86152743},{76531482, 76534182},{76531482, 76531824},{64378521, 64375821},{64378521, 
64738521},{65478132, 65473812},{65478132, 65481732},{65478132, 64758132},{65478132, 65478213},{76154832, 76158342},{76154832, 75614832},{76154832, 76158432},{76154832, 
76514832},{84713652, 84173652},{84713652, 84716352},{84713652, 48713652},{76382415, 76382451},{76382415, 76328415},{76382415, 76832415},{76382415, 76382145},{64817532, 
64781532},{64817532, 68147532},{64817532, 68417532},{64817532, 64871532},{74632851, 74362851},{74632851, 47632851},{74632851, 74638251},{63758412, 63758142},{63758412, 
65378412},{63758412, 63754812},{63758412, 63785412},{63758412, 37658412},{54678321, 56478321},{54678321, 54673821},{72683541, 72638541},{72683541, 72685341},{72683541, 
27683541},{57186432, 71586432},{57186432, 57816432},{75641382, 75634182},{75641382, 75641823},{75641382, 67541382},{75641382, 76451382},{48527631, 84527631},{48527631, 
48572631},{76814253, 76814325},{76814253, 76481253},{76814253, 76841253},{76814253, 76812543},{76814253, 78164253},{76814253, 78614253},{47853216, 47853261},{47853216, 
47583216},{68513742, 68514372},{68513742, 65813742},{68513742, 68153742},{67354812, 73654812},{67354812, 67358412},{67354812, 67358142},{67354812, 65734812},{67354812, 
67354281},{67354812, 67435812},{78164253, 76814253},{78164253, 78164325},{78164253, 78614253},{78164253, 78162543},{78164253, 81764253},{74835162, 78435162},{74835162, 
74835612},{74835162, 74831562},{74835162, 74385162},{27863541, 27836541},{27863541, 27865341},{27863541, 27683541},{87413625, 87413265},{87413625, 87143625},{74815632, 
74816352},{74815632, 78145632},{74815632, 78415632},{74815632, 74581632},{62875314, 68275314},{62875314, 62875341},{87146325, 81746325},{87146325, 87143625},{87146325, 
87146253},{76432815, 76438125},{76432815, 76438215},{76432815, 76432581},{75642183, 76452183},{75642183, 75642813},{75642183, 67542183},{81673542, 81657342},{81673542, 
81674352},{81673542, 81736542},{81673542, 68173542},{27865143, 27861543},{27865143, 27865413},{27865143, 27685143},{78613254, 78612534},{78613254, 78631254},{78613254, 
78163254},{78613254, 76813254},{78613254, 78613425},{87415326, 87451326},{87415326, 87415362},{75463182, 75634182},{75463182, 75463812},{75463182, 75643182},{76813524, 
78613524},{76813524, 78163524},{76813524, 76815234},{76813524, 76813452},{76813524, 76381524},{73648512, 37648512},{73648512, 73684512},{73648512, 73648152},{73648512, 
74368512},{65841723, 65841273},{65841723, 65847123},{65841723, 65481723},{65841723, 68541723},{75481362, 75481623},{75481362, 75841362},{75481362, 75438162},{75481362, 
75814362},{78136542, 81736542},{78136542, 78153642},{78136542, 73816542},{87431526, 87435126},{87431526, 87431562},{65278431, 65274831},{65278431, 65728431},{75264831, 
75268431},{75264831, 75264381},{75264831, 72654831},{75264831, 75624831},{87154263, 87152643},{87154263, 87154326},{87154263, 81754263},{87154263, 87514263},{75841326, 
75843126},{75841326, 75841263},{75841326, 78541326},{75841326, 75481326},{75841326, 75814326},{67518342, 67518423},{67518342, 67581342},{67518342, 67514832},{67518342, 
75618342},{57816342, 57814632},{57816342, 57816423},{57816342, 57861342},{57816342, 58176342},{57816342, 57681342},{65734281, 65734812},{65734281, 65734821},{65734281, 
67354281},{65734281, 65732481},{65734281, 65473281},{65734281, 57634281},{81567432, 81574632},{81567432, 58167432},{84752136, 87452136},{84752136, 48752136},{84752136, 
84752316},{25876431, 28576431},{67531842, 75631842},{67531842, 67538142},{86174325, 86714325},{86174325, 86174253},{71846532, 71864532},{71846532, 78146532},{71846532, 
71684532},{74681352, 67481352},{74681352, 74681523},{74681352, 74816352},{74681352, 74638152},{53687421, 56387421},{53687421, 53867421},{78413652, 78143652},{78413652, 
74813652},{78413652, 78415362},{81753642, 81754362},{81753642, 81736542},{81753642, 78153642},{81753642, 87153642},{47628531, 47682531},{47628531, 74628531},{28673541, 
82673541},{28673541, 28637541},{28673541, 26873541},{28673541, 28675341},{54827631, 54287631},{54827631, 58427631},{54827631, 54872631},{87145362, 87145326},{87145362, 
81745362},{87145362, 87143562},{87145362, 87143652},{58642317, 85642317},{58642317, 58642371},{58642317, 58624317},{58642317, 58642137},{76481253, 76428153},{76481253, 
76814253},{76481253, 76841253},{76481253, 76481325},{82576314, 82576341},{82576314, 82756314},{82576314, 28576314},{28657341, 28657314},{28657341, 28675341},{28657341, 
82657341},{28657341, 28653741},{53768421, 53786421},{53768421, 53764821},{53768421, 57368421},{85164732, 85164372},{85164732, 85614732},{85164732, 85167432},{65378241, 
65738241},{65378241, 65372841},{65378241, 65378214},{76532418, 76534218},{76532418, 76534128},{76532418, 76532481},{81746352, 81674352},{81746352, 87146352},{81746352, 
81763452},{81746352, 81745632},{81746352, 78146352},{81746352, 81746523},{74853126, 74851326},{74853126, 78453126},{74268531, 74628531},{74268531, 74265831},{67528143, 
75628143},{67528143, 67582143},{67528143, 67581243},{67528143, 67524813},{67528143, 67528413},{67534218, 67453218},{67534218, 67542318},{67534218, 67534281},{67534218, 
75634218},{76418352, 76418523},{76418352, 76415832},{76418352, 76481352},{87521364, 87523164},{87521364, 87521634},{76184352, 76184523},{76184352, 76184532},{76184352, 
76814352},{86514273, 86154273},{86514273, 86514723},{86514273, 86541273},{75638124, 67538124},{75638124, 75683124},{75638124, 76358124},{75638124, 75681324},{75638124, 
75632814},{76348215, 73648215},{76348215, 76348251},{76348215, 76342815},{78163452, 78163524},{78163452, 76813452},{78163452, 81763452},{78163452, 78146352},{78163452, 
78613452},{76814325, 76814253},{76814325, 76841325},{76814325, 78164325},{76814325, 78614325},{76814325, 76481325},{85174362, 85174326},{85174362, 85174632},{85174362, 
85714362},{87425136, 87452136},{87425136, 87421536},{67428513, 67428153},{67428513, 64728513},{67428513, 67482513},{67185342, 71685342},{67185342, 67184532},{67185342, 
67185423},{67185342, 67815342},{81763452, 81746352},{81763452, 78163452},{81763452, 87163452},{81763452, 81763524},{45786312, 45768312},{45786312, 45786132},{76435182, 
76453182},{76435182, 76435812},{76435182, 76451382},{75436281, 75364281},{75436281, 75436812},{75436281, 75436821},{75436281, 75432681},{76518243, 76518324},{76518243, 
76514823},{76518243, 76581243},{71586432, 71856432},{71586432, 57186432},{78512643, 75812643},{78512643, 78514263},{78512643, 78152643},{47853162, 47853612},{47853162, 
47583162},{67524813, 67528143},{67524813, 67452813},{67524813, 75624813},{67524813, 67524381},{74816523, 74816352},{74816523, 74681523},{74816523, 78146523},{74816523, 
78416523},{74816523, 74861523},{57634812, 65734812},{57634812, 57638142},{57634812, 57634281},{57634812, 57463812},{48761325, 84761325},{48761325, 48763125},{48761325, 
48761352},{48761325, 48716325},{74538612, 74538162},{74538612, 47538612},{74538612, 74358612},{74538612, 74583612},{64758213, 47658213},{64758213, 64752813},{64758213, 
64758132},{64758213, 64785213},{64758213, 65478213},{86174253, 86714253},{86174253, 86174325},{86174253, 86172543},{57642813, 57648213},{57642813, 57648123},{57642813, 
57642381},{57642813, 65742813},{74618532, 67418532},{74618532, 76148532},{74618532, 74681532},{81657342, 86157342},{81657342, 81654732},{81657342, 81673542},{81657342, 
81657423},{81657342, 81675342},{81657342, 68157342},{18754632, 81754632},{18754632, 18756432},{18754632, 18756342},{76524183, 76524813},{76524183, 76541283},{76524183, 
76452183},{28576341, 82576341},{28576341, 28756341},{28576341, 25876341},{28576341, 28576314},{28576341, 28573641},{78514326, 78541326},{78514326, 75814326},{78514326, 
78514263},{78514326, 78154326},{73864125, 73861425},{73864125, 78364125},{37685142, 63785142},{37685142, 37685412},{37685142, 37865142},{37685142, 37681542},{37685142, 
37658142},{65743182, 65743812},{65743182, 67453182},{65743182, 67543182},{85426713, 85426173},{85426713, 85462713},{75381642, 75813642},{75381642, 75386142},{75381642, 
75368142},{75381642, 75831642},{57648123, 57684123},{57648123, 57681423},{57648123, 65748123},{57648123, 57642813},{58741326, 58743126},{58741326, 58741362},{58741326, 
85741326},{58741326, 58714326},{45876213, 45876231},{45876213, 48576213},{37486521, 37846521},{37486521, 73486521},{74635281, 67435281},{74635281, 74652381},{74635281, 
74635812},{74635281, 76345281},{74635281, 74635821},{74635281, 74563281},{57638142, 65738142},{57638142, 57683142},{57638142, 57634812},{57638142, 57638412},{57638142, 
57681342},{76832145, 78632145},{76832145, 76832415},{76832145, 76382145},{68157423, 65817423},{68157423, 81657423},{68157423, 68174523},{68157423, 68157342},{87126543, 
81726543},{87126543, 87152643},{78316524, 78316254},{78316524, 73816524},{78316524, 78361524},{68157342, 81657342},{68157342, 65817342},{68157342, 68157423},{68157342, 
68173542},{68157342, 68154732},{76425813, 76428153},{76425813, 76254813},{76425813, 76425381},{67184532, 67814532},{67184532, 67158432},{67184532, 67185342},{67184532, 
71684532},{18756423, 18764523},{18756423, 18675423},{18756423, 81756423},{18756423, 18756342},{75184632, 75814632},{75184632, 75186342},{75184632, 75168432},{38761452, 
38716452},{38761452, 38761425},{38761452, 83761452},{58264731, 52864731},{58264731, 58267431},{58264731, 58624731},{58264731, 58264371},{38764125, 83764125},{38764125, 
38761425},{85614372, 85164372},{85614372, 85614327},{85614372, 58614372},{85614372, 85614732},{85614372, 85641372},{65487123, 65847123},{65487123, 65481723},{74358621, 
74538621},{74358621, 74385621},{68732145, 86732145},{68732145, 68732415},{47658213, 47685213},{47658213, 47652813},{47658213, 64758213},{47658213, 47658132},{57814632, 
58174632},{57814632, 57481632},{57814632, 57816342},{54783261, 54783621},{54783261, 54783216},{54783261, 54738261},{54783261, 57483261},{38761524, 38761254},{38761524, 
38765124},{38761524, 38716524},{38761524, 83761524},{76158423, 76184523},{76158423, 76158342},{76158423, 75618423},{58624371, 58642371},{58624371, 58624317},{58624371, 
85624371},{58624371, 58624731},{58624371, 58264371},{57681423, 57648123},{57681423, 57816423},{57681423, 57861423},{57681423, 57684123},{57681423, 65781423},{57681423, 
57681342},{54768312, 54786312},{54768312, 56478312},{54768312, 54768132},{54768312, 54763812},{54768312, 47568312},{76328451, 76382451},{76328451, 76328415},{76328451, 
76324851},{87136452, 87134652},{87136452, 87143652},{87136452, 87136425},{87136452, 81736452},{65478213, 65472813},{65478213, 65478132},{65478213, 64758213},{73654812, 
73658142},{73654812, 73658412},{73654812, 75364812},{73654812, 67354812},{73654812, 73654281},{65738142, 67358142},{65738142, 65734812},{65738142, 65781342},{65738142, 
57638142},{65738142, 65783142},{65738142, 65738412},{67581243, 67528143},{67581243, 75681243},{67581243, 67815243},{67581243, 67851243},{67581243, 67581324},{76254381, 
76254831},{76254381, 75624381},{76254381, 76254813},{76254381, 76425381},{76534128, 76453128},{76534128, 76541328},{76534128, 76532418},{76813452, 78163452},{76813452, 
76813524},{76813452, 76381452},{76813452, 78613452},{81576342, 81756342},{81576342, 81574632},{81576342, 81576423},{81576342, 58176342},{76342851, 76348251},{76342851, 
76324851},{76342851, 73642851},{58364271, 58634271},{58364271, 58364721},{58364271, 58364217},{58364271, 53864271},{86342715, 86347215},{86342715, 86324715},{86342715, 
86342175},{86342715, 83642715},{28675314, 82675314},{28675314, 28657314},{28675314, 28675341},{28675314, 26875314},{81675324, 81657324},{81675324, 81675243},{81675324, 
68175324},{37648521, 73648521},{37648521, 37684521},{74385612, 74358612},{74385612, 74835612},{74385612, 74385162},{85362471, 85632471},{85362471, 85326471},{85362471, 
85362417},{74365821, 73645821},{74365821, 74635821},{74365821, 74365281},{74365821, 74368521},{74652381, 75462381},{74652381, 74635281},{74652381, 74652813},{74652381, 
67452381},{47816532, 47681532},{47816532, 48176532},{47816532, 47861532},{65781423, 65817423},{65781423, 65784123},{65781423, 65781342},{65781423, 57681423},{65781423, 
65748123},{74658123, 74685123},{74658123, 74681523},{74658123, 74652813},{74658123, 75468123},{74658123, 67458123},{57638214, 57683214},{57638214, 57638241},{57638214, 
65738214},{57638214, 57632814},{52786431, 57286431},{52786431, 52768431},{85237641, 82537641},{85237641, 85273641},{73684215, 73648215},{73684215, 73684251},{73684215, 
37684215},{64738251, 64732851},{64738251, 67438251},{64738251, 64378251},{64738251, 64783251},{64738251, 64738215},{76542138, 76542318},{82657314, 82653714},{82657314, 
82657341},{82657314, 86257314},{82657314, 82675314},{82657314, 28657314},{81657423, 81674523},{81657423, 81657342},{81657423, 81675423},{81657423, 68157423},{81657423, 
86157423},{75438162, 75438612},{75438162, 75483162},{75438162, 75481362},{75438162, 75436812},{76513842, 76351842},{76513842, 76518342},{67543128, 67542318},{67543128, 
75643128},{71684532, 71685342},{71684532, 67184532},{71684532, 71846532},{71684532, 71658432},{83716452, 38716452},{83716452, 83176452},{83716452, 83716425},{83716452, 
83714652},{83716452, 83761452},{17864532, 18674532},{17864532, 17865342},{17864532, 17856432},{67541823, 75641823},{67541823, 67548123},{67541823, 67541382},{57483216, 
54783216},{57483216, 57843216},{57483216, 57483261},{57483216, 57438216},{67532481, 75632481},{67532481, 67532814},{67532481, 67534281},{86372145, 86372415},{86372145, 
86327145},{86372145, 86732145},{36874251, 36874521},{36874251, 38674251},{36874251, 36874215},{86513724, 86153724},{86513724, 86513274},{84176523, 84716523},{84176523, 
84176253},{67541382, 75641382},{67541382, 67541823},{67541382, 67534182},{67458123, 67481523},{67458123, 67452813},{67458123, 65748123},{67458123, 74658123},{71658432, 
76158432},{71658432, 67158432},{71658432, 71685432},{71658432, 71684532},{81754362, 87154362},{81754362, 78154362},{81754362, 81753642},{81754362, 81754623},{64728531, 
67428531},{64728531, 64278531},{64728531, 64782531},{85264371, 85264731},{85264371, 85624371},{85264371, 85264317},{81762543, 81756243},{81762543, 87162543},{81762543, 
78162543},{81762543, 81764253},{58174632, 57814632},{58174632, 58714632},{58174632, 81574632},{58174632, 58167432},{58174632, 58176342},{18763542, 18765342},{18763542, 
81763542},{18763542, 18756342},{17865423, 18675423},{17865423, 17865342},{71856423, 71864523},{71856423, 71685423},{71856423, 78156423},{71856423, 71856342},{65438712, 
65438172},{65438712, 65483712},{76253841, 76258341},{76253841, 76523841},{76253841, 72653841},{53864721, 58364721},{53864721, 53867421},{53864721, 53864271},{82573641, 
82576341},{82573641, 82537641},{82573641, 28573641},{54763821, 54768321},{54763821, 47563821},{54763821, 54763281},{54763821, 56473821},{47583261, 47583621},{47583261, 
74583261},{47583261, 47853261},{47583261, 47583216},{47583261, 47538261},{78156243, 78156324},{78156243, 81756243},{78156243, 78154623},{78156243, 75816243},{78156243, 
78162543},{86137542, 81637542},{86137542, 86153742},{87154326, 81754326},{87154326, 87514326},{87154326, 87154263},{76581234, 76815234},{76581234, 76851234},{76581234, 
76528134},{56781432, 56784132},{56781432, 56748132},{56781432, 56817432},{65473281, 65473812},{65473281, 64753281},{65473281, 65473821},{65473281, 65734281},{64735821, 
64375821},{64735821, 64735281},{64735821, 47635821},{76354218, 76354281},{76354218, 76534218},{76354218, 75634218},{75462813, 75462381},{75462813, 74652813},{75462813, 
75468123},{75462813, 75624813},{75462813, 75468213},{85326741, 85362741},{85326741, 85326471},{58641372, 58614372},{58641372, 58641327},{58641372, 85641372},{48752163, 
84752163},{48752163, 48752613},{45768321, 45763821},{45768321, 47568321},{45768321, 45786321},{75643128, 75642318},{75643128, 76453128},{75643128, 67543128},{38476512, 
83476512},{38476512, 38476152},{38476512, 34876512},{38476512, 38746512},{82653741, 82657341},{82653741, 86253741},{82653741, 28653741},{87412653, 87416253},{87412653, 
87142653},{75816324, 75861324},{75816324, 78156324},{75816324, 75816243},{75816324, 75681324},{75816324, 78516324},{81764253, 81762543},{81764253, 87164253},{81764253, 
78164253},{81764253, 81764325},{71864523, 71864352},{71864523, 71865243},{71864523, 71856423},{71864523, 78164523},{47851632, 47581632},{47851632, 47856132},{26875341, 
28675341},{26875341, 26873541},{26875341, 26875314},{83716524, 83716254},{83716524, 38716524},{83716524, 83176524},{83716524, 83761524},{64752831, 64758231},{64752831, 
67452831},{64752831, 47652831},{37685214, 73685214},{37685214, 37865214},{37685214, 37685241},{37685214, 37658214},{28756314, 28756341},{28756314, 82756314},{28756314, 
28576314},{28756314, 28753614},{76425381, 76425813},{76425381, 76452381},{76425381, 76425831},{76425381, 76254381},{74638152, 74683152},{74638152, 67438152},{74638152, 
74638512},{74638152, 74635812},{74638152, 74681352},{74638152, 76348152},{85362714, 85326714},{85362714, 85367214},{85362714, 85362174},{85362714, 85632714},{81765234, 
87165234},{81765234, 81763524},{81765234, 78165234},{18765243, 18764523},{18765243, 18765423},{18765243, 81765243},{87316425, 87316452},{87316425, 87361425},{74681523, 
74685123},{74681523, 67481523},{74681523, 74816523},{74681523, 74681352},{74681523, 74658123},{67542318, 67542381},{67542318, 67534218},{67542318, 75642318},{67542318, 
67543128},{85437126, 85473126},{85437126, 85431726},{74652813, 75462813},{74652813, 74652381},{74652813, 67452813},{74652813, 74658213},{74652813, 74658123},{76254813, 
76258143},{76254813, 76425813},{76254813, 76254381},{76254813, 75624813},{76254813, 76258413},{56817432, 56781432},{56817432, 56871432},{56817432, 58167432},{62873541, 
62837541},{62873541, 68273541},{62873541, 62875341},{73684152, 37684152},{73684152, 73684512},{73684152, 73648152},{68175243, 81675243},{68175243, 67815243},{68175243, 
68175324},{68175243, 68174523},{68175243, 68715243},{18576432, 81576432},{18576432, 18756432},{18576432, 17856432},{18764523, 18765243},{18764523, 18764352},{18764523, 
18756423},{18764523, 81764523},{75841263, 75814263},{75841263, 75481263},{75841263, 75841326},{75841263, 78541263},{78451326, 78451362},{78451326, 74851326},{78451326, 
78453126},{78451326, 78415326},{87413562, 87143562},{87413562, 87413526},{65483172, 65843172},{65483172, 65438172},{65483172, 65483712},{58614732, 58614372},{58614732, 
85614732},{58614732, 58164732},{78631245, 78613245},{78631245, 76831245},{81576423, 58176423},{81576423, 81756423},{81576423, 81576342},{67381542, 67358142},{67381542, 
73681542},{67381542, 67813542},{67381542, 67831542},{67381542, 67385142},{75362841, 75326841},{75362841, 75368241},{75362841, 75632841},{61875342, 61874532},{61875342, 
61875423},{61875342, 68175342},{57483162, 54783162},{57483162, 57843162},{57483162, 57483612},{57483162, 57438162},{83476152, 83476512},{83476152, 38476152},{83476152, 
83471652},{83476152, 83746152},{65378412, 65374812},{65378412, 63758412},{65378412, 65378142},{85416732, 85416372},{85416732, 85461732},{74832561, 74382561},{74832561, 
74835261},{74832561, 74832516},{74832561, 78432561},{47652831, 47658231},{47652831, 64752831},{68174523, 68157423},{68174523, 68714523},{68174523, 81674523},{68174523, 
68175243},{68174523, 68174352},{68174523, 67814523},{78164325, 76814325},{78164325, 78164253},{78164325, 81764325},{78164325, 78614325},{76238541, 72638541},{76238541, 
76283541},{54738621, 54783621},{54738621, 54378621},{54738621, 57438621},{85471326, 85471362},{85471326, 85473126},{85471326, 85417326},{85471326, 85741326},{67258413, 
62758413},{67258413, 67258143},{67258413, 67254813},{18675342, 18674532},{18675342, 18675423},{18675342, 17865342},{18675342, 81675342},{18675342, 18756342},{78146523, 
74816523},{78146523, 78154623},{78146523, 78146352},{78146523, 81746523},{86521734, 86527134},{86521734, 86521374},{85463127, 85461327},{85463127, 85643127},{85463127, 
85436127},{86147352, 86143752},{86147352, 81647352},{86147352, 86147325},{45876132, 45871632},{45876132, 48576132},{45876132, 45876312},{67482153, 67428153},{67482153, 
64782153},{67482153, 67842153},{67482153, 67482513},{78613425, 78163425},{78613425, 78613245},{78613425, 78613254},{78613425, 76813425},{48761253, 48716253},{48761253, 
48761523},{48761253, 84761253},{78612534, 78612354},{78612534, 78613254},{78612534, 78162534},{78612534, 76812534},{52867431, 52864731},{52867431, 58267431},{52867431, 
52687431},{58713642, 85713642},{58713642, 58173642},{58713642, 58716342},{76185324, 76815324},{76185324, 76185243},{37864215, 37864251},{37864215, 37684215},{68175324, 
81675324},{68175324, 68715324},{68175324, 67815324},{68175324, 68175243},{86327154, 86372154},{86327154, 86321754},{86327154, 86327514},{87421563, 87425163},{87421563, 
87421536},{64783215, 67483215},{64783215, 64783251},{64783215, 64738215},{64753812, 64753281},{64753812, 65473812},{64753812, 64758312},{64753812, 64758132},{64753812, 
47653812},{75168432, 75618432},{75168432, 75184632},{67538124, 67532814},{67538124, 67581324},{67538124, 67583124},{67538124, 75638124},{76354182, 76354812},{76354182, 
75634182},{76354182, 76534182},{75624381, 75462381},{75624381, 76254381},{75624381, 75624831},{75624381, 67524381},{75624381, 75624813},{75624381, 75642381},{57438612, 
57483612},{57438612, 57438162},{57438612, 54738612},{75461832, 75468132},{75461832, 75614832},{75461832, 75641832},{67438215, 67432815},{67438215, 67438251},{67438215, 
67483215},{67438215, 64738215},{67581324, 67538124},{67581324, 67851324},{67581324, 67581243},{67581324, 67583124},{67581324, 75681324},{67581324, 67815324},{58714362, 
58741362},{58714362, 58714632},{58714362, 58714326},{58714362, 58174362},{58714362, 85714362},{58167432, 81567432},{58167432, 58174632},{58167432, 56817432},{67815324, 
67851324},{67815324, 67815243},{67815324, 68175324},{67815324, 67581324},{74563812, 74635812},{74563812, 74568132},{74563812, 57463812},{74563812, 74563281},{74563812, 
74568312},{73861452, 78361452},{73861452, 73816452},{73861452, 73861425},{78156324, 81756324},{78156324, 78163524},{78156324, 78156243},{78156324, 75816324},{54786132, 
54786312},{54786132, 54768132},{54786132, 54781632},{54786132, 47586132},{56748132, 56784132},{56748132, 56748312},{56748132, 56743812},{56748132, 57468132},{56748132, 
56781432},{57618432, 75618432},{57618432, 57681432},{57364821, 53764821},{57364821, 57368421},{57364821, 57634821},{57364821, 57364281},{61857432, 61785432},{61857432, 
68157432},{61857432, 61874532},{76325841, 76325481},{76325841, 76352841},{75634218, 75634281},{75634218, 67534218},{75634218, 75642318},{75634218, 75463218},{75634218, 
76354218},{71865324, 71865243},{71865324, 78165324},{28754361, 28754631},{28754361, 82754361},{28754361, 28754316},{86253714, 86257314},{86253714, 86523714},{86253714, 
82653714},{86253714, 86253174},{74583162, 74538162},{74583162, 74583612},{74583162, 47583162},{76831425, 76834125},{76831425, 78631425},{76831425, 76831254},{76831425, 
76381425},{82637541, 82673541},{82637541, 86237541},{82637541, 28637541},{76438125, 76432815},{76438125, 76483125},{76438125, 76481325},{75642318, 67542318},{75642318, 
76452318},{75642318, 75643128},{75642318, 75634218},{75642318, 75642381},{86172543, 86127543},{86172543, 86712543},{86172543, 86174253},{75468123, 75462813},{75468123, 
75481623},{75468123, 74658123},{57634281, 57632481},{57634281, 57634812},{57634281, 57463281},{57634281, 57634821},{57634281, 65734281},{72861543, 72865143},{72861543, 
72816543},{72861543, 78261543},{47635821, 64735821},{47635821, 47365821},{47635821, 47635281},{78216543, 72816543},{78216543, 78261543},{74538261, 74538216},{74538261, 
74532861},{74538261, 74358261},{74538261, 74583261},{74538261, 47538261},{65732841, 57632841},{65732841, 65738241},{65732841, 65372841},{87513264, 87513624},{87513264, 
87531264},{87513264, 87153264},{78153642, 75813642},{78153642, 78136542},{78153642, 78154362},{78153642, 78513642},{78153642, 81753642},{67452813, 67458213},{67452813, 
67524813},{67452813, 74652813},{67452813, 67452381},{67452813, 65742813},{67452813, 67458123},{85417362, 85471362},{85417362, 85417326},{85417362, 85413762},{58632471, 
58632417},{58632471, 58634271},{58632471, 85632471},{83761425, 87361425},{83761425, 83716425},{83761425, 83764125},{83761425, 38761425},{83761425, 83761452},{86514327, 
86541327},{86514327, 86514372},{86514327, 86154327},{85436172, 85463172},{85436172, 85436712},{85436172, 85431672},{67481352, 67481523},{67481352, 67814352},{67481352, 
67438152},{67481352, 74681352},{67481352, 67841352},{81654732, 81657342},{81654732, 81647532},{81654732, 86154732},{81654732, 68154732},{67814352, 67481352},{67814352, 
67814523},{67814352, 67813542},{67814352, 68174352},{67814352, 67841352},{62758431, 62785431},{62758431, 62754831},{62758431, 67258431},{67158432, 67184532},{67158432, 
65718432},{67158432, 71658432},{67285143, 67281543},{67285143, 67285413},{67285143, 67825143},{67285143, 62785143},{16875432, 18675432},{65742813, 67452813},{65742813, 
65742381},{65742813, 65748123},{65742813, 65748213},{65742813, 57642813},{76514823, 76514382},{76514823, 76451823},{76514823, 76518243},{85176324, 85716324},{85176324, 
85176243},{67432851, 64732851},{67432851, 67438251},{75462381, 75462813},{75462381, 75624381},{75462381, 75426381},{75462381, 74652381},{74653182, 74653812},{74653182, 
76453182},{74653182, 67453182},{75813642, 78153642},{75813642, 75814362},{75813642, 78513642},{75813642, 75381642},{65781342, 65738142},{65781342, 65817342},{65781342, 
65781423},{65781342, 57681342},{67532814, 67538214},{67532814, 67538124},{67532814, 67532481},{67532814, 75632814},{61874532, 61875342},{61874532, 68174532},{61874532, 
61857432},{76514382, 76541382},{76514382, 76514832},{76514382, 76514823},{76514382, 76451382},{58716324, 85716324},{58716324, 58716243},{58716324, 58176324},{58716324, 
58761324},{71854632, 78154632},{71854632, 71856432},{71854632, 71856342},{76348152, 74638152},{76348152, 76348512},{76348152, 76345812},{76348152, 76381452},{76381452, 
76831452},{76381452, 76813452},{76381452, 76381524},{76381452, 76348152},{57368412, 57368142},{57368412, 53768412},{57368412, 57364812},{57643182, 75643182},{57643182, 
57643812},{85147632, 81547632},{85147632, 85174632},{63785142, 63758142},{63785142, 63781542},{63785142, 37685142},{63785142, 63785412},{75186342, 75184632},{75186342, 
75816342},{75186342, 75186423},{18657432, 18674532},{18657432, 18675432},{18657432, 81657432},{76281543, 76258143},{76281543, 76285143},{76281543, 76812543},{76281543, 
76821543},{48751362, 48751326},{48751362, 84751362},{48751362, 48715362},{81763524, 78163524},{81763524, 81756324},{81763524, 81763452},{81763524, 87163524},{81763524, 
81765234},{84725316, 84275316},{84725316, 48725316},{84725316, 84752316},{84725316, 84725361},{74368251, 74362851},{74368251, 74368215},{74368251, 74638251},{64753281, 
65473281},{64753281, 64753812},{64753281, 64753821},{64753281, 47653281},{28753641, 28756341},{28753641, 82753641},{43786521, 47386521},{43786521, 43768521},{75618423, 
75681423},{75618423, 67518423},{75618423, 76158423},{75618423, 75618342},{71865243, 78165243},{71865243, 71864523},{71865243, 71865324},{67453182, 74653182},{67453182, 
67534182},{67453182, 65743182},{67453182, 67453812},{74536821, 47536821},{74536821, 74536281},{74536821, 74563821},{74536821, 74356821},{61875423, 61875342},{61875423, 
68175423},{57463812, 56743812},{57463812, 57468132},{57463812, 57634812},{57463812, 57463281},{57463812, 57468312},{57463812, 74563812},{56473821, 54763821},{56473821, 
56473281},{56473821, 56478321},{56473821, 56437821},{56473821, 54673821},{74368512, 74365812},{74368512, 74368152},{74368512, 73648512},{65817423, 65871423},{65817423, 
68157423},{65817423, 68517423},{65817423, 65781423},{65817423, 65817342},{76418523, 76418352},{76418523, 76481523},{76358124, 76352814},{76358124, 76381524},{76358124, 
75638124},{76328514, 76328154},{76328514, 76382514},{67518423, 75618423},{67518423, 67581423},{67518423, 67518342},{84175632, 84157632},{84175632, 84175362},{84175632, 
84715632},{65742381, 65724381},{65742381, 57642381},{65742381, 67452381},{65742381, 65742813},{78154623, 78156243},{78154623, 78146523},{78154623, 75814623},{78154623, 
78514623},{78154623, 78154362},{78154623, 81754623},{65748123, 57648123},{65748123, 65784123},{65748123, 65742813},{65748123, 65781423},{65748123, 67458123},{86147523, 
81647523},{86147523, 86147253},{86147523, 86174523},{74851362, 78451362},{74851362, 74851326},{74851362, 74815362},{67358142, 73658142},{67358142, 67358412},{67358142, 
65738142},{67358142, 67354812},{67358142, 67381542},{47583612, 47538612},{47583612, 74583612},{47583612, 47583162},{47583612, 47853612},{75364281, 75364812},{75364281, 
75364821},{75364281, 73654281},{75364281, 75436281},{67453218, 74653218},{67453218, 67534218},{67453218, 67453281},{67453218, 65743218},{75368214, 75362814},{75368214, 
75368241},{75368214, 75638214},{78361254, 73861254},{78361254, 78316254},{78361254, 78361524},{67185423, 71685423},{67185423, 67815423},{67185423, 67185342},{54783612, 
54783162},{54783612, 57483612},{54783612, 54738612},{48716523, 84716523},{48716523, 48761523},{48716523, 48716253},{48716523, 48176523},{37826541, 37286541},{37826541, 
37862541},{38674215, 38674251},{38674215, 36874215},{38674215, 83674215},{38674215, 38647215},{27685341, 27685314},{27685341, 72685341},{27685341, 27865341},{27685341, 
27658341},{27685341, 27683541},{76452183, 75642183},{76452183, 76524183},{76452183, 76452813},{74816352, 78416352},{74816352, 74816523},{74816352, 74861352},{74816352, 
74681352},{74816352, 78146352},{74816352, 74815632},{56287431, 56827431},{56287431, 52687431},{27658431, 27654831},{27658431, 72658431},{27658431, 27685431},{76531824, 
76538124},{76531824, 76531482},{73486512, 73486152},{73486512, 73846512},{73486512, 37486512},{73654281, 73654812},{73654281, 75364281},{73654281, 67354281},{73654281, 
73654821},{86413752, 86143752},{86413752, 86417352},{75463218, 75643218},{75463218, 75463281},{75463218, 75634218},{72658413, 75268413},{72658413, 72658143},{72658413, 
72654813},{72658413, 27658413},{72658413, 72685413},{68471253, 64871253},{68471253, 68471523},{68471253, 68417253},{67425831, 67452831},{67425831, 64725831},{67425831, 
67425381},{47563821, 45763821},{47563821, 47568321},{47563821, 54763821},{47563821, 47536821},{47563821, 47563281},{65481732, 65814732},{65481732, 65487132},{65481732, 
65478132},{65481732, 65841732},{18765324, 18765342},{18765324, 81765324},{87413652, 87416352},{87413652, 87143652},{65738241, 65732841},{65738241, 57638241},{65738241, 
65738214},{65738241, 65783241},{65738241, 65378241},{85642173, 85642713},{85642173, 58642173},{85642173, 85462173},{73864215, 78364215},{73864215, 73864251},{75468213, 
75462813},{75468213, 75468132},{75468213, 75648213},{86541273, 86541723},{86541273, 86514273},{57648213, 57684213},{57648213, 65748213},{57648213, 57648132},{57648213, 
57642813},{38647521, 38674521},{38647521, 83647521},{67485123, 74685123},{67485123, 67481523},{67485123, 67845123},{47863215, 47863251},{47863215, 47683215},{57638241, 
57683241},{57638241, 57632841},{57638241, 65738241},{57638241, 57638214},{86532417, 86534217},{86532417, 86532471},{86532417, 86532147},{67831542, 67835142},{67831542, 
67381542},{67842153, 67842513},{67842153, 67482153},{76815324, 76185324},{76815324, 76851324},{76815324, 78615324},{76815324, 76815243},{87613425, 87613254},{87613425, 
87163425},{87613425, 87613245},{73654821, 75364821},{73654821, 73654281},{73654821, 67354821},{73654821, 73658421},{85713642, 85716342},{85713642, 58713642},{85713642, 
85173642},{76832154, 76382154},{76832154, 78632154},{76832154, 76832514},{86175243, 86175324},{86175243, 86715243},{86175243, 86174523},{47685132, 47681532},{47685132, 
47685213},{47685132, 47865132},{47685132, 64785132},{47685132, 47658132},{83674215, 83674251},{83674215, 83647215},{83674215, 38674215},{85632714, 58632714},{85632714, 
85632174},{85632714, 85362714},{85632714, 85637214},{75368412, 73658412},{75368412, 75364812},{75368412, 75368142},{75436821, 75463821},{75436821, 75436281},{74658132, 
67458132},{74658132, 74685132},{74658132, 76458132},{74658132, 74651832},{74658132, 74658213},{67481532, 67418532},{67481532, 67841532},{67481532, 67485132},{67481532, 
74681532},{67815342, 67814532},{67815342, 67815423},{67815342, 67185342},{67815342, 67851342},{58726314, 58762314},{58726314, 85726314},{58726314, 58726341},{58726314, 
58276314},{67185432, 61785432},{67185432, 67815432},{75486123, 75481623},{75486123, 75846123},{86174352, 86714352},{86174352, 86174532},{86174352, 86174523},{76851234, 
76815234},{76851234, 76581234},{76851234, 78651234},{63872541, 63875241},{63872541, 68372541},{63872541, 63827541},{74653281, 76453281},{74653281, 74653218},{74653281, 
74653821},{74653281, 67453281},{65483712, 65483172},{65483712, 65843712},{65483712, 65438712},{81657432, 81675432},{81657432, 18657432},{81657432, 81674532},{81657432, 
86157432},{68175342, 61875342},{68175342, 68715342},{68175342, 68174532},{68175342, 68175423},{78261543, 78216543},{78261543, 78265143},{78261543, 72861543},{63847521, 
63874521},{63847521, 63487521},{63847521, 68347521},{76425831, 76452831},{76425831, 76425381},{76834125, 76831425},{76834125, 78634125},{76834125, 76384125},{75268431, 
75264831},{75268431, 75628431},{86517243, 86571243},{86517243, 86517423},{86517243, 86512743},{58761243, 85761243},{58761243, 58716243},{58761243, 58761423},{87361425, 
87316425},{87361425, 87361452},{87361425, 87364125},{87361425, 83761425},{37846521, 37486521},{37846521, 37864521},{82753641, 28753641},{82753641, 87253641},{82753641, 
82756341},{68275314, 62875314},{68275314, 68275341},{68275314, 68725314},{75628413, 75628143},{75628413, 75682413},{75628413, 67528413},{75628413, 76258413},{86317542, 
86371542},{47682531, 74682531},{47682531, 47862531},{47682531, 47685231},{47682531, 47628531},{78612543, 76812543},{78612543, 78614253},{78612543, 78162543},{85473126, 
85471326},{85473126, 85437126},{85473126, 85743126},{78156342, 78154632},{78156342, 71856342},{78156342, 78163542},{78156342, 78156423},{86527134, 86521734},{86527134, 
86572134},{76352841, 76358241},{76352841, 76325841},{76352841, 73652841},{76841325, 76814325},{76841325, 76843125},{76841325, 76841253},{76841325, 78641325},{76841325, 
76481325},{86354217, 86534217},{86354217, 83654217},{86354217, 86354271},{78156423, 78156342},{78156423, 71856423},{78156423, 78164523},{78415632, 78416352},{78415632, 
78451632},{78415632, 74815632},{67358412, 67358142},{67358412, 73658412},{67358412, 67354812},{67358412, 65738412},{76382451, 76382415},{76382451, 76832451},{76382451, 
76328451},{47638521, 74638521},{47638521, 47683521},{76185342, 76185423},{76185342, 76183542},{76185342, 76815342},{75428631, 75482631},{87156324, 87153624},{87156324, 
81756324},{87156324, 87156243},{81756423, 87156423},{81756423, 18756423},{81756423, 81756342},{81756423, 81764523},{81756423, 81576423},{83761524, 87361524},{83761524, 
83716524},{83761524, 38761524},{83761524, 83761254},{83761524, 83765124},{48753162, 84753162},{48753162, 48753612},{87253614, 82753614},{87253614, 87253164},{87253614, 
87256314},{87253614, 87523614},{87136542, 81736542},{87136542, 87153642},{57683214, 75683214},{57683214, 57683241},{57683214, 57638214},{57683214, 57863214},{67518432, 
67581432},{67518432, 65718432},{84527631, 48527631},{84527631, 84257631},{84527631, 84572631},{81763542, 81765342},{81763542, 81756342},{81763542, 18763542},{81763542, 
87163542},{71856432, 71586432},{71856432, 78156432},{71856432, 71854632},{87613254, 87631254},{87613254, 87612534},{87613254, 87613425},{87613254, 87163254},{74635821, 
76345821},{74635821, 74365821},{74635821, 74635281},{74635821, 67435821},{68741253, 68714253},{68741253, 86741253},{68741253, 68741523},{67385142, 67835142},{67385142, 
67385412},{67385142, 73685142},{67385142, 67381542},{78163542, 78613542},{78163542, 78156342},{78163542, 71863542},{78163542, 78165342},{75682143, 75628143},{75682143, 
67582143},{75682143, 75682413},{87425316, 87452316},{87425316, 87425361},{78146532, 71846532},{78146532, 78164532},{76541823, 76541283},{76541823, 76548123},{58637214, 
58632714},{58637214, 58637241},{58637214, 58673214},{58637214, 85637214},{78316542, 73816542},{78316542, 78361542},{67534281, 67532481},{67534281, 75634281},{67534281, 
67534218},{67534281, 67534821},{67534281, 67453281},{86541327, 86543127},{86541327, 86514327},{86541327, 86541372},{68715324, 68751324},{68715324, 68175324},{68715324, 
86715324},{68715324, 68715243},{87361254, 87361524},{87361254, 83761254},{87361254, 87316254},{37862541, 37682541},{37862541, 37865241},{37862541, 37826541},{38764152, 
38764512},{38764152, 83764152},{75468132, 75461832},{75468132, 75648132},{75468132, 75468213},{78435162, 78453162},{78435162, 78435612},{78435162, 78431562},{78435162, 
74835162},{73861542, 73865142},{73861542, 73816542},{73861542, 78361542},{86714325, 86741325},{86714325, 86714253},{86714325, 86174325},{86714325, 68714325},{58743126, 
58741326},{58743126, 85743126},{87146352, 81746352},{87146352, 87145632},{87146352, 87163452},{87146352, 87146523},{78346152, 78346512},{78346152, 73846152},{78346152, 
78341652},{67841523, 67481523},{67841523, 67845123},{67841523, 67841352},{75624831, 76254831},{75624831, 67524831},{75624831, 75624381},{75624831, 75264831},{86471325, 
86741325},{86471325, 86471352},{86471325, 86417325},{86471325, 86473125},{58642713, 58647213},{58642713, 85642713},{58642713, 58642173},{76254831, 76258431},{76254831, 
76254381},{76254831, 76524831},{76254831, 75624831},{86173542, 86157342},{86173542, 86175342},{86173542, 86713542},{76348251, 73648251},{76348251, 76342851},{76348251, 
76348215},{87435126, 87431526},{87435126, 87453126},{76841253, 76814253},{76841253, 76481253},{76841253, 76841325},{76841253, 78641253},{85462371, 85426371},{85462371, 
85462317},{85462371, 85642371},{78516243, 78561243},{78516243, 78514623},{78516243, 75816243},{78516243, 78516324},{86417352, 86471352},{86417352, 86413752},{86417352, 
86417325},{48576213, 48576231},{48576213, 45876213},{48576213, 48756213},{48576213, 84576213},{85276314, 85276341},{85276314, 85726314},{62875341, 62875314},{62875341, 
68275341},{62875341, 62873541},{86157342, 81657342},{86157342, 86173542},{86157342, 86154732},{86157342, 86157423},{67452831, 67425831},{67452831, 74652831},{67452831, 
64752831},{67452831, 67458231},{82756314, 82753614},{82756314, 82756341},{82756314, 87256314},{82756314, 82576314},{82756314, 28756314},{38765124, 38761524},{38765124, 
83765124},{68157432, 68174532},{68157432, 61857432},{75368241, 75368214},{75368241, 75638241},{75368241, 75362841},{87164253, 87164325},{87164253, 87614253},{87164253, 
87162543},{87164253, 81764253},{86175324, 86175243},{86175324, 86715324},{64782531, 67482531},{64782531, 64728531},{64782531, 64785231},{75836124, 78536124},{75836124, 
75831624},{75836124, 75386124},{74368521, 74638521},{74368521, 74365821},{56748312, 56743812},{56748312, 56748132},{56748312, 56784312},{56748312, 57468312},{87145632, 
87146352},{87145632, 81745632},{78416352, 74816352},{78416352, 78461352},{78416352, 78416523},{78416352, 78415632},{68471523, 68471253},{68471523, 68475123},{68471523, 
68417523},{68471523, 64871523},{74835261, 74832561},{74835261, 74385261},{74835261, 74835621},{74835261, 78435261},{74835261, 74835216},{75816342, 75861342},{75816342, 
75814632},{75816342, 75186342},{75816342, 78516342},{75816342, 75816423},{78435216, 78432516},{78435216, 78453216},{78435216, 78435261},{78435216, 74835216},{67483152, 
74683152},{67483152, 67483512},{67483152, 67438152},{67483152, 67843152},{87523164, 87253164},{87523164, 87521364},{87523164, 87523614},{85463172, 85463712},{85463172, 
85643172},{85463172, 85436172},{63875214, 63875241},{63875214, 68375214},{82675314, 82657314},{82675314, 82675341},{82675314, 28675314},{58742163, 85742163},{58742163, 
58742613},{37658421, 37654821},{37658421, 63758421},{37658421, 37685421},{63874251, 63874215},{63874251, 68374251},{63874251, 63874521},{78154632, 78514632},{78154632, 
78156342},{78154632, 78156432},{78154632, 71854632},{87156243, 81756243},{87156243, 87156324},{87156243, 87162543},{87156243, 87154623},{28675341, 28673541},{28675341, 
26875341},{28675341, 28657341},{28675341, 82675341},{28675341, 28675314},{57643812, 57643182},{57643812, 75643812},{57643812, 57648312},{38746512, 38746152},{38746512, 
38764512},{38746512, 38476512},{38746512, 83746512},{87514263, 87514326},{87514263, 87154263},{87514263, 87512643},{87514263, 87541263},{86157423, 86157342},{86157423, 
81657423},{86157423, 86154723},{76482153, 76482513},{76482153, 76428153},{76482153, 76842153},{73685214, 37685214},{73685214, 73658214},{73685214, 73685241},{78164352, 
71864352},{78164352, 78614352},{78164352, 78164523},{78164352, 78164532},{87513624, 87153624},{87513624, 87513264},{85643127, 85641327},{85643127, 58643127},{85643127, 
85463127},{78632145, 76832145},{78632145, 78632415},{48572631, 48576231},{48572631, 48527631},{48572631, 45872631},{48572631, 84572631},{73684251, 37684251},{73684251, 
73684215},{73684251, 73684521},{73684251, 73648251},{67453281, 67453821},{67453281, 67453218},{67453281, 65743281},{67453281, 67534281},{67453281, 74653281},{65378421, 
65738421},{65378421, 65374821},{68713542, 68715342},{68713542, 76813542},{68713542, 68173542},{54783621, 54783261},{54783621, 57483621},{54783621, 54738621},{28756341, 
28753641},{28756341, 82756341},{28756341, 28576341},{28756341, 28756314},{73658412, 73654812},{73658412, 67358412},{73658412, 73658142},{73658412, 73685412},{73658412, 
75368412},{78531624, 78536124},{78531624, 75831624},{78531624, 78531264},{47856132, 47851632},{47856132, 47856312},{47856132, 47586132},{67581342, 75681342},{67581342, 
67581423},{67581342, 67518342},{67581342, 67851342},{76538124, 76583124},{76538124, 76531824},{38654721, 38654271},{38654721, 38657421},{38654721, 83654721},{85174632, 
85147632},{85174632, 85174362},{85174632, 85714632},{85461732, 85416732},{85461732, 85641732},{85461732, 85467132},{78516324, 78516243},{78516324, 78561324},{78516324, 
75816324},{85367214, 85367241},{85367214, 85362714},{85367214, 85637214},{38674251, 83674251},{38674251, 38674521},{38674251, 36874251},{38674251, 38647251},{38674251, 
38674215},{18765342, 81765342},{18765342, 18765324},{18765342, 18763542},{74851632, 74856132},{74851632, 78451632},{76814523, 76184523},{76814523, 78614523},{76814523, 
76814352},{76814523, 76815243},{47861532, 47681532},{47861532, 47865132},{47861532, 47816532},{73682541, 37682541},{73682541, 73628541},{73682541, 73685241},{87254316, 
87254361},{87254316, 87524316},{87254316, 82754316},{87631245, 87613245},{86712543, 86714253},{86712543, 68712543},{86712543, 86172543},{78613452, 78163452},{78613452, 
78613524},{78613452, 76813452},{75861324, 75863124},{75861324, 78561324},{75861324, 75861243},{75861324, 75816324},{85642317, 58642317},{85642317, 85462317},{85642317, 
85624317},{85642317, 85642137},{85642317, 85642371},{81764352, 18764352},{81764352, 81764532},{81764352, 81764523},{81764352, 87164352},{87452136, 84752136},{87452136, 
87452316},{87452136, 87425136},{85634217, 58634217},{85634217, 85364217},{85634217, 85634271},{85634217, 85632417},{86517324, 86571324},{86517324, 86517342},{73865124, 
78365124},{73865124, 73861524},{78514623, 78514362},{78514623, 75814623},{78514623, 78516243},{78514623, 78154623},{58617432, 85617432},{58617432, 58671432},{56743821, 
56748321},{56743821, 57463821},{56743821, 56743281},{85714362, 85174362},{85714362, 85714632},{85714362, 58714362},{85714362, 85714326},{85714362, 85741362},{78514362, 
78514623},{78514362, 75814362},{78514362, 78541362},{78514362, 78154362},{78514362, 78513642},{76354812, 76534812},{76354812, 76354182},{76354812, 76358412},{76354812, 
75634812},{86714253, 86714325},{86714253, 68714253},{86714253, 86174253},{86714253, 86712543},{86714253, 86741253},{85471362, 85471326},{85471362, 85417362},{85471362, 
85741362},{76534218, 76534281},{76534218, 76532418},{76534218, 76354218},{68175423, 61875423},{68175423, 68715423},{68175423, 68175342},{73684512, 37684512},{73684512, 
73684152},{73684512, 73648512},{65473821, 65437821},{65473821, 65473281},{65473821, 65478321},{65473821, 64753821},{48725631, 48275631},{48725631, 48725361},{48725631, 
84725631},{87416325, 87416352},{87416325, 87461325},{78364125, 78361425},{78364125, 73864125},{78364125, 78634125},{28754631, 28756431},{28754631, 82754631},{28754631, 
28754361},{76345821, 76345281},{76345821, 74635821},{76541382, 76514382},{76541382, 76541328},{76258341, 76258314},{76258341, 72658341},{76258341, 76253841},{67542813, 
67548213},{67542813, 75642813},{67542813, 67542183},{27685431, 27658431},{27685431, 27865431},{27685431, 72685431},{85167432, 85617432},{85167432, 85164732},{87415362, 
87451362},{87415362, 87415632},{87415362, 87415326},{75632841, 67532841},{75632841, 75638241},{75632841, 75362841},{86513742, 86517342},{86513742, 86153742},{87521634, 
87526134},{87521634, 87521364},{67458213, 67458132},{67458213, 67452813},{67458213, 74658213},{67458213, 65748213},{76453182, 74653182},{76453182, 76453812},{76453182, 
76435182},{78451362, 78451326},{78451362, 78415362},{78451362, 74851362},{57836142, 57836412},{57836142, 57386142},{57836142, 57831642},{65743812, 65748312},{65743812, 
67543812},{65743812, 65743182},{65743812, 67453812},{58714632, 58174632},{58714632, 85714632},{58714632, 58714362},{87163524, 87163452},{87163524, 87136524},{87163524, 
87165234},{87163524, 81763524},{87163524, 87613524},{48751632, 48756132},{48751632, 84751632},{85273641, 85237641},{85273641, 85276341},{85273641, 85723641},{78165324, 
78165243},{78165324, 78615324},{78165324, 71865324},{76815243, 78615243},{76815243, 76814523},{76815243, 76815324},{76815243, 76851243},{76815243, 76185243},{83476512, 
83476152},{83476512, 38476512},{83476512, 83746512},{76518423, 76581423},{76518423, 76518342},{67532841, 67538241},{67532841, 75632841},{81756342, 87156342},{81756342, 
81763542},{81756342, 81754632},{81756342, 81576342},{81756342, 81756423},{81756342, 18756342},{76358214, 76352814},{76358214, 76358241},{76358214, 73658214},{85472163, 
85472613},{85472163, 85427163},{85472163, 85742163},{87165234, 87615234},{87165234, 87163524},{87165234, 81765234},{47853261, 47583261},{47853261, 47853621},{47853261, 
47853216},{75648123, 75641823},{75648123, 67548123},{75648123, 76458123},{75648123, 75684123},{76452813, 76524813},{76452813, 76452183},{76452813, 75642813},{76452813, 
76458213},{85436712, 85463712},{85436712, 85436172},{76524813, 76524183},{76524813, 76452813},{78613524, 78163524},{78613524, 76813524},{78613524, 78613452},{78613524, 
78615234},{58634271, 58634217},{58634271, 58634721},{58634271, 58632471},{58634271, 85634271},{58634271, 58364271},{75463812, 75643812},{75463812, 75634812},{75463812, 
75468312},{75463812, 75463182},{74628531, 74682531},{74628531, 74268531},{74628531, 47628531},{56478321, 56748321},{56478321, 54678321},{56478321, 56473821},{84753126, 
87453126},{84753126, 84751326},{84753126, 48753126},{37865142, 37861542},{37865142, 37865412},{37865142, 37685142},{75841623, 78541623},{75841623, 75481623},{75841623, 
75841362},{75841623, 75846123},{67354821, 65734821},{67354821, 67354281},{67354821, 67534821},{67354821, 73654821},{67354821, 67358421},{58716423, 58176423},{58716423, 
58716342},{58716423, 85716423},{58716423, 58761423},{76358142, 76358412},{76358142, 75638142},{76358142, 76351842},{68741325, 86741325},{68741325, 68714325},{68741325, 
68741352},{68741325, 68743125},{76483125, 76843125},{76483125, 76438125},{76483125, 76481325},{58267431, 52867431},{58267431, 58264731},{86372154, 86327154},{86372154, 
86732154},{86372154, 86372514},{58624731, 85624731},{58624731, 58264731},{58624731, 58624371},{78361524, 78365124},{78361524, 78361254},{78361524, 73861524},{78361524, 
78316524},{65783142, 65738142},{65783142, 57683142},{65783142, 65783412},{76285314, 76285341},{76285314, 76825314},{76582134, 76582314},{76582134, 76852134},{76582134, 
76528134},{67258431, 62758431},{67258431, 67254831},{57643281, 57643821},{57643281, 75643281},{57643281, 57643218},{18764532, 18764352},{18764532, 18746532},{18764532, 
81764532},{58642371, 58642317},{58642371, 58624371},{58642371, 85642371},{28576431, 28756431},{28576431, 25876431},{28576431, 82576431},{67438251, 64738251},{67438251, 
67483251},{67438251, 67438215},{67438251, 67432851},{75643218, 75643281},{75643218, 75463218},{75643218, 57643218},{63758421, 37658421},{63758421, 63785421},{63758421, 
63754821},{63758421, 67358421},{64783251, 64738251},{64783251, 67483251},{64783251, 64783521},{64783251, 64783215},{85364271, 85364721},{85364271, 85364217},{85364271, 
85634271},{78513642, 78514362},{78513642, 75813642},{78513642, 78153642},{81765324, 81765342},{81765324, 87165324},{81765324, 18765324},{74683152, 74683512},{74683152, 
67483152},{74683152, 74638152},{36874521, 38674521},{36874521, 36847521},{36874521, 36874251},{87425163, 87452163},{87425163, 87421563},{87425163, 87425613},{87612534, 
87612354},{87612534, 87613254},{87612534, 87162534},{76158432, 76154832},{76158432, 71658432},{87514326, 87541326},{87514326, 87154326},{87514326, 87514263},{68417532, 
68471532},{68417532, 64817532},{67528413, 67528143},{67528413, 67582413},{67528413, 75628413},{81675342, 81675423},{81675342, 81657342},{81675342, 18675342},{81675342, 
81674532},{58276341, 58273641},{58276341, 52876341},{58276341, 58726341},{58276341, 58276314},{54872631, 54827631},{54872631, 58472631},{54872631, 54876231},{75438612, 
75483612},{75438612, 75438162},{18675432, 81675432},{18675432, 18657432},{18675432, 16875432},{78541326, 78543126},{78541326, 78514326},{78541326, 75841326},{78541326, 
78541263},{75643182, 57643182},{75643182, 75643812},{75643182, 75463182},{82754361, 87254361},{82754361, 82754631},{82754361, 82754316},{82754361, 28754361},{75386142, 
75386412},{75386142, 75836142},{75386142, 75381642},{81746532, 18746532},{81746532, 81764532},{81746532, 87146532},{81746532, 81476532},{74683215, 74638215},{74683215, 
74683251},{74683215, 47683215},{76532481, 76534281},{76532481, 76532418},{58761324, 58763124},{58761324, 58761342},{58761324, 58716324},{58761324, 85761324},{67841352, 
67481352},{67841352, 67814352},{67841352, 67841523},{67538214, 67583214},{67538214, 67532814},{67538214, 67538241},{67538214, 75638214},{65783214, 67583214},{65783214, 
65738214},{65783214, 65783241},{57642831, 75642831},{57642831, 57648231},{57816432, 57861432},{57816432, 57186432},{75814632, 78514632},{75814632, 75184632},{75814632, 
75816342},{72685341, 27685341},{72685341, 72685314},{72685341, 72658341},{72685341, 72683541},{72685413, 27685413},{72685413, 72685143},{72685413, 72658413},{87341652, 
87346152},{87341652, 87314652},{87341652, 83741652},{57628431, 75628431},{57628431, 57682431},{74681532, 74618532},{74681532, 74685132},{74681532, 67481532},{87316524, 
87361524},{87316524, 87316254},{67814532, 67184532},{67814532, 67815342},{84761325, 84761352},{84761325, 87461325},{84761325, 48761325},{84761325, 84763125},{84761325, 
84716325},{87163452, 87146352},{87163452, 81763452},{87163452, 87163524},{87163452, 87613452},{57684123, 57648123},{57684123, 65784123},{57684123, 57864123},{57684123, 
57681423},{76814352, 78614352},{76814352, 76841352},{76814352, 76814523},{76814352, 76184352},{76814352, 76814532},{75186432, 75816432},{83746152, 38746152},{83746152, 
83476152},{83746152, 87346152},{83746152, 83741652},{83746152, 83746512},{27865341, 27685341},{27865341, 27865314},{27865341, 27863541},{57843216, 57483216},{57843216, 
57843261},{68732415, 86732415},{68732415, 68734215},{68732415, 68732451},{68732415, 68732145},{76581243, 76581324},{76581243, 76851243},{76581243, 76518243},{54876132, 
54876312},{54876132, 58476132},{54876132, 54871632},{76452381, 76524381},{76452381, 76452318},{76452381, 76425381},{76452381, 75642381},{57286431, 57826431},{57286431, 
52786431},{87146523, 87146352},{87146523, 87164523},{87146523, 81746523},{78361452, 73861452},{78361452, 78361425},{78361452, 78316452},{58741362, 58741326},{58741362, 
58714362},{58741362, 85741362},{74861352, 74816352},{74861352, 78461352},{74861352, 74861523},{76514832, 76154832},{76514832, 76514382},{76435812, 76453812},{76435812, 
76435182},{74638251, 74638215},{74638251, 74683251},{74638251, 74632851},{74638251, 47638251},{74638251, 74368251},{75638214, 75683214},{75638214, 67538214},{75638214, 
75368214},{75638214, 75638241},{75638214, 75632814},{75681342, 75681423},{75681342, 67581342},{75681342, 75618342},{81675423, 18675423},{81675423, 81657423},{81675423, 
81675342},{65734821, 65374821},{65734821, 57634821},{65734821, 67354821},{65734821, 65734281},{58632741, 58637241},{58632741, 85632741},{64758312, 64758231},{64758312, 
64785312},{64758312, 67458312},{64758312, 64753812},{64758312, 47658312},{74385621, 74385261},{74385621, 74835621},{74385621, 74358621},{67581423, 75681423},{67581423, 
67851423},{67581423, 67518423},{67581423, 67581342},{67581423, 67584123},{68273541, 68275341},{68273541, 68237541},{68273541, 68723541},{68273541, 62873541},{75463281, 
75634281},{75463281, 75643281},{75463281, 75463821},{75463281, 75463218},{74568312, 74568132},{74568312, 57468312},{74568312, 74563812},{78164523, 71864523},{78164523, 
78165243},{78164523, 78164352},{78164523, 78614523},{78164523, 78156423},{68714523, 68714352},{68714523, 86714523},{68714523, 68174523},{68714523, 68715243},{76184532, 
76148532},{76184532, 76184352},{76184532, 76814532},{76831452, 76834152},{76831452, 76831524},{76831452, 78631452},{76831452, 76381452},{87154362, 81754362},{87154362, 
87514362},{87154362, 87153642},{87154362, 87154623},{86471253, 86471523},{86471253, 86417253},{86471253, 86741253},{86372415, 86327415},{86372415, 86372145},{86372415, 
86732415},{86372415, 86372451},{73864152, 78364152},{73864152, 73864512},{67543182, 67543812},{67543182, 65743182},{56871432, 58671432},{56871432, 56817432},{56871432, 
56874132},{57486132, 74586132},{57486132, 57846132},{57486132, 57486312},{57486132, 57481632},{78615234, 78613524},{78615234, 76815234},{78615234, 78165234},{78615234, 
78651234},{84716523, 84716253},{84716523, 84176523},{84716523, 84761523},{84716523, 48716523},{85716243, 85716324},{85716243, 85761243},{85716243, 85176243},{85716243, 
58716243},{85716243, 85712643},{68174532, 68157432},{68174532, 61874532},{68174532, 68175342},{68174532, 68714532},{75841362, 75481362},{75841362, 75814362},{75841362, 
78541362},{75841362, 75841623},{47586312, 54786312},{47586312, 47856312},{47586312, 47586132},{84716352, 84761352},{84716352, 84713652},{84716352, 84176352},{84716352, 
48716352},{84716352, 84716325},{74583261, 74538261},{74583261, 74583216},{74583261, 47583261},{74583261, 74583621},{78453126, 74853126},{78453126, 78435126},{78453126, 
78451326},{87512643, 87152643},{87512643, 87514263},{78416523, 78416352},{78416523, 74816523},{78416523, 78461523},{72863541, 72865341},{72863541, 72836541},{72863541, 
78263541},{65748132, 65784132},{65748132, 65741832},{65748132, 67458132},{65748132, 65748213},{65748132, 57648132},{72658431, 76258431},{72658431, 27658431},{72658431, 
72654831},{72658431, 72685431},{37684521, 37684251},{37684521, 37648521},{37684521, 73684521},{37684521, 37864521},{57841632, 57846132},{57841632, 57481632},{87416253, 
87461253},{87416253, 87416523},{87416253, 87412653},{85741326, 85471326},{85741326, 58741326},{85741326, 85714326},{85741326, 85743126},{85741326, 85741362},{67543218, 
67543281},{67543218, 65743218},{18756432, 18576432},{18756432, 18754632},{18756432, 81756432},{57638412, 57683412},{57638412, 57638142},{57638412, 65738412},{76348512, 
74638512},{76348512, 76384512},{76348512, 76348152},{86174523, 86175243},{86174523, 86174352},{86174523, 86714523},{86174523, 86147523},{71864532, 71864352},{71864532, 
71846532},{71864532, 78164532},{65784123, 57684123},{65784123, 65781423},{65784123, 65748123},{85264731, 85264371},{85264731, 85624731},{85264731, 85267431},{17865432, 
17685432},{76185423, 76185342},{76185423, 76815423},{57438621, 57483621},{57438621, 54738621},{47826531, 47862531},{47826531, 47286531},{85462713, 85642713},{85462713, 
85462173},{85462713, 85467213},{85462713, 85426713},{58643172, 85643172},{58643172, 58643712},{67825143, 67821543},{67825143, 67285143},{67825143, 67825413},{64753821, 
64753281},{64753821, 64758321},{64753821, 65473821},{64753821, 47653821},{56784132, 56748132},{56784132, 56784312},{56784132, 56781432},{48716532, 48176532},{48716532, 
84716532},{48716532, 48761532},{57861342, 57861423},{57861342, 57681342},{57861342, 57816342},{75638142, 76358142},{75638142, 75683142},{75638142, 75631842},{75638142, 
67538142},{75638142, 75638412},{76354281, 75634281},{76354281, 76534281},{76354281, 76354821},{76354281, 76354218},{86342751, 86347251},{86342751, 83642751},{86342751, 
86324751},{85641372, 85641327},{85641372, 85461372},{85641372, 58641372},{85641372, 85614372},{82657341, 82657314},{82657341, 28657341},{82657341, 82653741},{82657341, 
82675341},{82657341, 86257341},{57483612, 57843612},{57483612, 57483162},{57483612, 57438612},{57483612, 54783612},{83647251, 86347251},{83647251, 83674251},{83647251, 
38647251},{83647251, 83642751},{83647251, 83647215},{87154623, 87156423},{87154623, 87154362},{87154623, 87156243},{87154623, 87514623},{87154623, 81754623},{86257314, 
86253714},{86257314, 82657314},{86257314, 86257341},{74586132, 74856132},{74586132, 57486132},{74586132, 74581632},{74586132, 74586312},{76285143, 76285413},{76285143, 
76825143},{76285143, 76281543},{85632471, 85362471},{85632471, 58632471},{85632471, 85634271},{85632471, 85632417},{67458132, 65748132},{67458132, 67458213},{67458132, 
67451832},{67458132, 74658132},{87531264, 87513264},{87531264, 87531624},{76438215, 76438251},{76438215, 76432815},{76438215, 76483215},{76385124, 76835124},{76385124, 
76381524},{56387421, 53687421},{56387421, 56837421},{74861523, 74865123},{74861523, 74816523},{74861523, 74861352},{74861523, 78461523},{48752613, 48752163},{48752613, 
48756213},{48752613, 84752613},{65487132, 65847132},{65487132, 65481732},{65487132, 65487312},{72865143, 78265143},{72865143, 72865413},{72865143, 72861543},{58641732, 
58647132},{58641732, 85641732},{82673541, 28673541},{82673541, 82637541},{82673541, 82675341},{37865214, 37685214},{37865214, 37865241},{85176423, 85176342},{85176423, 
85716423},{76458123, 75648123},{76458123, 76451823},{67483215, 67483251},{67483215, 67438215},{67483215, 67843215},{67483215, 64783215},{76481352, 76841352},{76481352, 
76481523},{76481352, 76418352},{65748213, 65748132},{65748213, 57648213},{65748213, 67458213},{65748213, 65784213},{65748213, 65742813},{65478312, 65473812},{65478312, 
65478231},{65478312, 65748312},{64758231, 47658231},{64758231, 64752831},{64758231, 64785231},{64758231, 64758312},{64758231, 67458231},{86347215, 86347251},{86347215, 
83647215},{86347215, 86342715},{67582143, 67528143},{67582143, 67852143},{67582143, 67582413},{67582143, 75682143},{74652831, 74658231},{74652831, 67452831},{74652831, 
76452831},{84571632, 84576132},{84571632, 84517632},{84571632, 48571632},{57683142, 57683412},{57683142, 57863142},{57683142, 57638142},{57683142, 65783142},{87431625, 
87436125},{87431625, 87431265},{68541372, 65841372},{68541372, 68514372},{68541372, 68541327},{86253741, 86523741},{86253741, 86257341},{86253741, 82653741},{76528314, 
76528341},{76528314, 76582314},{83761452, 38761452},{83761452, 87361452},{83761452, 83761425},{83761452, 83716452},{76542318, 76524318},{76542318, 76542138},{76542318, 
76542381},{56827431, 56287431},{56827431, 56872431},{86531724, 86537124},{86531724, 86531274},{57843162, 57843612},{57843162, 57483162},{37685241, 37682541},{37685241, 
37658241},{37685241, 37685214},{37685241, 37865241},{37685241, 73685241},{86437125, 86431725},{86437125, 86473125},{84715632, 84715362},{84715632, 84175632},{84715632, 
48715632},{75861243, 75861324},{75861243, 78561243},{75861243, 75816243},{71865342, 71865423},{71865342, 71863542},{71865342, 78165342},{47658312, 47658231},{47658312, 
64758312},{47658312, 47685312},{47658312, 47653812},{57681432, 75681432},{57681432, 57618432},{57681432, 57861432},{57681432, 57684132},{84751362, 87451362},{84751362, 
84715362},{84751362, 48751362},{84751362, 84751326},{81576432, 18576432},{81576432, 81756432},{78236541, 72836541},{78236541, 78263541},{65743281, 67543281},{65743281, 
65743821},{65743281, 67453281},{65743281, 65743218},{57463821, 57468321},{57463821, 57436821},{57463821, 74563821},{57463821, 57463281},{57463821, 56743821},{48761352, 
84761352},{48761352, 48761325},{48761352, 48716352},{84752163, 48752163},{84752163, 87452163},{84752163, 84752613},{37685412, 37685142},{37685412, 37865412},{37685412, 
63785412},{37685412, 37658412},{56873214, 58673214},{56873214, 56873241},{78541263, 78541326},{78541263, 75841263},{78541263, 78514263},{75816423, 78516423},{75816423, 
75861423},{75816423, 75816342},{75816423, 75186423},{67851324, 67851243},{67851324, 67581324},{67851324, 67853124},{67851324, 67815324},{64875123, 68475123},{64875123, 
64871523},{75843126, 75483126},{75843126, 78543126},{75843126, 75841326},{65843172, 68543172},{65843172, 65483172},{65843172, 65843712},{67815423, 67851423},{67815423, 
67185423},{67815423, 67815342},{83654271, 83654217},{83654271, 38654271},{83654271, 83654721},{83654271, 86354271},{76518342, 76581342},{76518342, 76518423},{76518342, 
76513842},{74658213, 67458213},{74658213, 74685213},{74658213, 74652813},{74658213, 76458213},{74658213, 74658132},{76821543, 76825143},{76821543, 76281543},{76821543, 
78621543},{53867421, 58367421},{53867421, 53687421},{53867421, 53864721},{64871532, 68471532},{64871532, 64875132},{64871532, 64817532},{73648521, 37648521},{73648521, 
73684521},{73648521, 76348521},{67524831, 67254831},{67524831, 75624831},{67524831, 67524381},{65728431, 67528431},{65728431, 65278431},{65728431, 65782431},{62785431, 
62758431},{62785431, 67285431},{81754632, 18754632},{81754632, 81756342},{81754632, 81756432},{81754632, 87154632},{85427613, 85472613},{85427613, 85427163},{57368421, 
57364821},{57368421, 53768421},{67285413, 62785413},{67285413, 67285143},{67285413, 67825413},{67435821, 67435281},{67435821, 67453821},{67435821, 74635821},{84725361, 
84275361},{84725361, 48725361},{84725361, 84725631},{84725361, 84752361},{84725361, 84725316},{57483261, 57483216},{57483261, 54783261},{57483261, 57438261},{57483261, 
57483621},{57483261, 57843261},{67542381, 67542318},{67542381, 67524381},{67542381, 75642381},{85716324, 85716243},{85716324, 58716324},{85716324, 85176324},{85716324, 
85761324},{68714352, 68714523},{68714352, 86714352},{68714352, 68741352},{68714352, 68174352},{68714352, 68714532},{85417632, 85471632},{68374215, 63874215},{68374215, 
68374251},{68374215, 68734215},{37864251, 37684251},{37864251, 37864215},{37864251, 37864521},{76283541, 76823541},{76283541, 76285341},{76283541, 76238541},{65847123, 
65841723},{65847123, 68547123},{65847123, 65487123},{86514372, 86514732},{86514372, 86154372},{86514372, 86541372},{86514372, 86514327},{48576132, 48756132},{48576132, 
48576312},{48576132, 84576132},{48576132, 45876132},{48576132, 48571632},{58427631, 54827631},{58427631, 58472631},{78165243, 78615243},{78165243, 71865243},{78165243, 
78165324},{78165243, 78164523},{75618432, 75681432},{75618432, 57618432},{75618432, 75168432},{18765423, 18765243},{18765423, 81765423},{27865413, 27685413},{27865413, 
27865143},{75641832, 75461832},{75641832, 75648132},{75641832, 67541832},{65871423, 65817423},{65871423, 68571423},{65871423, 65871342},{65871423, 65874123},{85614732, 
58614732},{85614732, 85614372},{85614732, 85164732},{37864512, 37846512},{37864512, 37864152},{37864512, 37684512},{65871342, 68571342},{65871342, 65871423},{65871342, 
65817342},{68715243, 68714523},{68715243, 68751243},{68715243, 68715324},{68715243, 68175243},{68715243, 86715243},{68541723, 65841723},{68541723, 68547123},{68541723, 
68541273},{54786312, 54786132},{54786312, 47586312},{54786312, 54768312},{68732154, 68732514},{68732154, 86732154},{68514732, 65814732},{68514732, 68517342},{68514732, 
68154732},{47683251, 47863251},{47683251, 74683251},{47683251, 47683215},{47683251, 47638251},{47683251, 47683521},{65742831, 67542831},{65742831, 65472831},{65742831, 
65748231},{76481523, 76485123},{76481523, 76418523},{76481523, 76841523},{76481523, 76481352},{67548123, 67541823},{67548123, 75648123},{67548123, 67584123},{57468312, 
56748312},{57468312, 57468132},{57468312, 57463812},{57468312, 74568312},{71685432, 17685432},{71685432, 71658432},{57648132, 65748132},{57648132, 57648213},{57648132, 
57684132},{57648132, 57641832},{73486521, 37486521},{73486521, 73846521},{76328541, 76382541},{65478231, 65472831},{65478231, 65748231},{65478231, 65478312},{76581324, 
76518324},{76581324, 76583124},{76581324, 76851324},{76581324, 76581243},{76534182, 76354182},{76534182, 76534812},{76534182, 76531482},{67851243, 67851324},{67851243, 
67581243},{67851243, 67815243},{76451832, 76458132},{76451832, 74651832},{76451832, 76415832},{78631254, 78631425},{78631254, 76831254},{78631254, 78613254},{87451326, 
87451362},{87451326, 87453126},{87451326, 87415326},{87451326, 84751326},{83764125, 38764125},{83764125, 87364125},{83764125, 83761425},{84761253, 84716253},{84761253, 
87461253},{84761253, 84761523},{84761253, 48761253},{68543127, 68541327},{68543127, 65843127},{75683124, 75681324},{75683124, 67583124},{75683124, 75638124},{76384152, 
76834152},{76384152, 76384512},{47685213, 47658213},{47685213, 47685132},{47685213, 47865213},{47685213, 64785213},{48761523, 48765123},{48761523, 84761523},{48761523, 
48716523},{48761523, 48761253},{76831524, 76831452},{76831524, 78631524},{76831524, 76835124},{76831524, 76381524},{71865423, 78165423},{71865423, 71865342},{67428531, 
67482531},{67428531, 64728531},{84275631, 84275361},{84275631, 84725631},{84275631, 84257631},{47653821, 47658321},{47653821, 47653281},{47653821, 64753821},{76258413, 
76258143},{76258413, 76254813},{76258413, 75628413},{67453812, 74653812},{67453812, 67534812},{67453812, 65743812},{67453812, 67453182},{67453812, 67458312},{87164325, 
87614325},{87164325, 87164253},{87164325, 81764325},{47658231, 64758231},{47658231, 47685231},{47658231, 47652831},{47658231, 47658312},{68327541, 68372541},{68327541, 
63827541},{75634281, 75632481},{75634281, 75634821},{75634281, 76354281},{75634281, 67534281},{75634281, 75634218},{75634281, 75463281},{75642813, 75642183},{75642813, 
67542813},{75642813, 76452813},{75642813, 75648213},{74853162, 78453162},{74853162, 74853612},{86154732, 86157342},{86154732, 81654732},{86154732, 86514732},{86154732, 
86157432},{63785412, 63785142},{63785412, 63758412},{63785412, 37685412},{86732145, 86372145},{86732145, 86732415},{86732145, 68732145},{75462831, 75642831},{75462831, 
75426831},{75462831, 75468231},{86327514, 86327154},{86327514, 86372514},{74653812, 74658312},{74653812, 74653182},{74653812, 76453812},{74653812, 67453812},{67534812, 
67534182},{67534812, 75634812},{67534812, 67453812},{58723641, 58273641},{58723641, 85723641},{58723641, 58726341},{74538621, 47538621},{74538621, 74583621},{74538621, 
74358621},{84176532, 84716532},{64738521, 64378521},{64738521, 64783521},{64738521, 67438521},{74853216, 74853261},{74853216, 78453216},{65841732, 65847132},{65841732, 
68541732},{65841732, 65481732},{57634821, 65734821},{57634821, 57364821},{57634821, 57634281},{78614325, 76814325},{78614325, 78164325},{78614325, 78614253},{78614325, 
78641325},{67541832, 67548132},{67541832, 75641832},{75483162, 75483612},{75483162, 75438162},{75483162, 75843162},{47568321, 54768321},{47568321, 47563821},{47568321, 
45768321},{54768321, 54763821},{54768321, 47568321},{54768321, 57468321},{54768321, 54786321},{73658241, 37658241},{73658241, 76358241},{73658241, 73652841},{73658241, 
73658214},{73658241, 73685241},{68517342, 68514732},{68517342, 68571342},{68517342, 68517423},{68517342, 65817342},{75364821, 75634821},{75364821, 75364281},{75364821, 
75368421},{75364821, 73654821},{74583612, 74583162},{74583612, 47583612},{74583612, 74538612},{74563821, 57463821},{74563821, 74536821},{74563821, 74563281},{74563821, 
74568321},{73685142, 73658142},{73685142, 73681542},{73685142, 73685412},{73685142, 67385142},{76435281, 76453281},{76435281, 76435821},{76435281, 76435218},{76435281, 
76432581},{67438512, 67483512},{67438512, 74638512},{67438512, 67438152},{74685123, 74681523},{74685123, 67485123},{74685123, 74658123},{47583621, 47538621},{47583621, 
47583261},{47583621, 47853621},{47583621, 74583621},{76543128, 76541328},{78631425, 76831425},{78631425, 78631254},{78631425, 78634125},{76813542, 76183542},{76813542, 
76815342},{76813542, 68713542},{76382514, 76328514},{76382514, 76382154},{76382514, 76832514},{85362741, 85326741},{85362741, 85367241},{85362741, 85632741},{68517423, 
65817423},{68517423, 68571423},{68517423, 68517342},{87153642, 87513642},{87153642, 87154362},{87153642, 81753642},{87153642, 87136542},{64785213, 47685213},{64785213, 
64785132},{64785213, 64758213},{76384215, 76834215},{76384215, 76384251},{45876231, 48576231},{45876231, 45876213},{45876231, 45872631},{73846512, 78346512},{73846512, 
73846152},{73846512, 73486512},{73846512, 73864512},{48763125, 48761325},{48763125, 84763125},{58471632, 58417632},{58471632, 58476132},{58471632, 54871632},{76524381, 
76524318},{76524381, 76452381},{76524381, 76524831},{76524381, 76542381},{58364721, 58634721},{58364721, 58367421},{58364721, 58364271},{58364721, 53864721},{48752361, 
48725361},{48752361, 84752361},{48752361, 48752316},{64785132, 64781532},{64785132, 47685132},{64785132, 64758132},{64785132, 64785213},{78614253, 78612543},{78614253, 
76814253},{78614253, 78164253},{78614253, 78614325},{78614253, 78641253},{67482513, 67842513},{67482513, 67428513},{67482513, 64782513},{67482513, 67482153},{86327451, 
86327415},{86327451, 86372451},{86327451, 86324751},{57386412, 57836412},{57386412, 57386142},{57386412, 53786412},{87316452, 87316425},{87316452, 87314652},{87316452, 
87361452},{57861423, 57816423},{57861423, 57861342},{57861423, 57864123},{57861423, 57681423},{58716342, 58713642},{58716342, 85716342},{58716342, 58761342},{58716342, 
58176342},{58716342, 58716423},{74638512, 74683512},{74638512, 74638152},{74638512, 76348512},{74638512, 67438512},{84752316, 84752136},{84752316, 87452316},{84752316, 
84752361},{84752316, 48752316},{84752316, 84725316},{86514723, 86154723},{86514723, 86514273},{76523841, 76528341},{76523841, 76253841},{47853612, 47583612},{47853612, 
47853162},{47853612, 47856312},{86147532, 81647532},{86147532, 86174532},{75642381, 67542381},{75642381, 76452381},{75642381, 75624381},{75642381, 75642318},{75681423, 
75681342},{75681423, 75618423},{75681423, 67581423},{75681423, 75684123},{53786421, 57386421},{53786421, 53768421},{85176342, 85716342},{85176342, 85173642},{85176342, 
85176423},{45786321, 45768321},{85624371, 85264371},{85624371, 85624731},{85624371, 58624371},{85624371, 85624317},{85624371, 85642371},{87162543, 87612543},{87162543, 
81762543},{87162543, 87156243},{87162543, 87164253},{75634812, 76354812},{75634812, 67534812},{75634812, 75634182},{75634812, 75463812},{67583124, 75683124},{67583124, 
67538124},{67583124, 67581324},{67583124, 67853124},{65738412, 67358412},{65738412, 65738142},{65738412, 65783412},{65738412, 57638412},{67538142, 67583142},{67538142, 
75638142},{67538142, 67531842},{67538142, 67538412},{78432561, 78432516},{78432561, 74832561},{78432561, 78435261},{58762134, 58762314},{58762134, 85762134},{86523714, 
86253714},{86523714, 86523174},{47386521, 47836521},{47386521, 43786521},{72865314, 78265314},{72865314, 72865341},{81764523, 18764523},{81764523, 81764352},{81764523, 
81765243},{81764523, 81756423},{81764523, 87164523},{86417523, 86471523},{86417523, 86417253},{74835612, 74385612},{74835612, 78435612},{74835612, 74835162},{87431562, 
87431526},{87431562, 87435162},{76428513, 76428153},{76428513, 76482513},{54876213, 54876231},{54876213, 58476213},{45876312, 48576312},{45876312, 45876132},{76453218, 
76453281},{76453218, 74653218},{76453218, 76435218},{82576341, 82573641},{82576341, 82756341},{82576341, 28576341},{82576341, 82576314},{81765243, 18765243},{81765243, 
81764523},{81765243, 87165243},{81765243, 81765423},{86237541, 86273541},{86237541, 82637541},{65781432, 65784132},{65781432, 67581432},{65781432, 65718432},{76832415, 
76382415},{76832415, 76834215},{76832415, 76832451},{76832415, 76832145},{76832415, 78632415},{76432851, 76438251},{85426731, 85426371},{85426731, 85462731},{81674532, 
18674532},{81674532, 81647532},{81674532, 81657432},{81674532, 81675342},{75831642, 75836142},{75831642, 78531642},{75831642, 75381642},{68741523, 86741523},{68741523, 
68741253},{68741523, 68745123},{47836521, 47863521},{47836521, 47386521},{84761352, 84761325},{84761352, 84716352},{84761352, 48761352},{84761352, 87461352},{86273541, 
86723541},{86273541, 86237541},{86273541, 86275341},{87425361, 87425316},{87425361, 87452361},{87425361, 87425631},{86534217, 86534271},{86534217, 86532417},{86534217, 
86354217},{68751324, 68753124},{68751324, 68751243},{68751324, 86751324},{68751324, 68715324},{78156432, 71856432},{78156432, 78154632},{67843215, 67843251},{67843215, 
67483215},{83654721, 83657421},{83654721, 86354721},{83654721, 83654271},{83654721, 38654721},{74583621, 47583621},{74583621, 74538621},{74583621, 74583261},{58761423, 
85761423},{58761423, 58761243},{58761423, 58764123},{58761423, 58716423},{76528341, 76582341},{76528341, 76523841},{76528341, 76528314},{76843125, 76483125},{76843125, 
78643125},{76843125, 76841325},{48576312, 48756312},{48576312, 84576312},{48576312, 48576132},{48576312, 45876312},{86714352, 86714532},{86714352, 68714352},{86714352, 
86174352},{86714352, 86714523},{86714352, 86741352},{76852134, 76852314},{76852134, 68752134},{76852134, 76582134},{47865213, 47685213},{47865213, 47865132},{86571324, 
86517324},{86571324, 86573124},{86571324, 86571342},{86571324, 85761324},{47586321, 47856321},{47586321, 74586321},{64783521, 64738521},{64783521, 64783251},{64783521, 
67483521},{86517342, 86517324},{86517342, 86513742},{86517342, 86571342},{85462731, 85467231},{85462731, 85426731},{85462731, 85642731},{74682531, 47682531},{74682531, 
74628531},{74682531, 74685231},{67548213, 67548132},{67548213, 67584213},{67548213, 67542813},{67548213, 75648213},{78541623, 78546123},{78541623, 78541362},{78541623, 
75841623},{64875132, 68475132},{64875132, 64875312},{64875132, 64871532},{73685412, 73658412},{73685412, 67385412},{73685412, 73685142},{76832451, 76382451},{76832451, 
76834251},{76832451, 76832415},{76832451, 78632451},{67458312, 74658312},{67458312, 64758312},{67458312, 67458231},{67458312, 67453812},{57638421, 75638421},{57638421, 
57683421},{67543812, 67548312},{67543812, 65743812},{67543812, 67543182},{58726341, 58726314},{58726341, 58723641},{58726341, 58762341},{58726341, 85726341},{58726341, 
58276341},{78451632, 74851632},{78451632, 78456132},{78451632, 78415632},{65847132, 65487132},{65847132, 65847312},{65847132, 68547132},{65847132, 65841732},{85472613, 
85742613},{85472613, 85427613},{85472613, 85472163},{87452316, 87425316},{87452316, 87452136},{87452316, 84752316},{87452316, 87452361},{78461352, 78416352},{78461352, 
74861352},{78461352, 78461523},{87516324, 87516243},{87516324, 87561324},{87452163, 87425163},{87452163, 84752163},{87452163, 87452613},{65783412, 57683412},{65783412, 
65783142},{65783412, 65738412},{67534821, 75634821},{67534821, 67534281},{67534821, 67354821},{86372451, 86732451},{86372451, 86372415},{86372451, 86327451},{86741253, 
86714253},{86741253, 86471253},{86741253, 86741523},{86741253, 68741253},{56874213, 58674213},{56874213, 56874132},{75642831, 75648231},{75642831, 57642831},{75642831, 
75462831},{87612543, 87162543},{87612543, 87614253},{83674251, 38674251},{83674251, 83674215},{83674251, 83647251},{83674251, 83674521},{67483512, 67843512},{67483512, 
67483152},{67483512, 74683512},{67483512, 67438512},{72865341, 78265341},{72865341, 72865314},{72865341, 72863541},{87256314, 87256341},{87256314, 82756314},{87256314, 
87253614},{76534281, 76534218},{76534281, 76354281},{76534281, 76532481},{76534281, 76534821},{78631524, 76831524},{78631524, 78631452},{78631524, 78635124},{58643712, 
58647312},{58643712, 85643712},{58643712, 58643172},{76815423, 76185423},{76815423, 68715423},{76815423, 76815342},{76815423, 76851423},{57863214, 57683214},{57863214, 
57863241},{74386521, 74836521},{68471532, 68417532},{68471532, 68475132},{68471532, 64871532},{86175342, 86173542},{86175342, 86715342},{86175342, 86175423},{76834152, 
76384152},{76834152, 76831452},{76834152, 76834512},{76834152, 78634152},{78364215, 78634215},{78364215, 78364251},{78364215, 73864215},{48753612, 48756312},{48753612, 
84753612},{48753612, 48753162},{57846132, 57841632},{57846132, 57846312},{57846132, 57486132},{85642713, 85647213},{85642713, 85642173},{85642713, 85462713},{85642713, 
58642713},{85643172, 85643712},{85643172, 58643172},{85643172, 85463172},{83746512, 83476512},{83746512, 83764512},{83746512, 87346512},{83746512, 83746152},{83746512, 
38746512},{65478321, 65748321},{65478321, 65473821},{75861342, 78561342},{75861342, 75861423},{75861342, 75816342},{76258431, 76254831},{76258431, 72658431},{85716342, 
85713642},{85716342, 85176342},{85716342, 58716342},{85716342, 85761342},{85716342, 85716423},{82756341, 82576341},{82756341, 87256341},{82756341, 28756341},{82756341, 
82756314},{82756341, 82753641},{67385412, 73685412},{67385412, 67835412},{67385412, 67385142},{53876421, 58376421},{63874521, 63847521},{63874521, 68374521},{63874521, 
63874251},{86257341, 86257314},{86257341, 82657341},{86257341, 86253741},{76385214, 76385241},{76385214, 76835214},{78531642, 78536142},{78531642, 75831642},{74586312, 
74586132},{74586312, 74856312},{74586312, 57486312},{48752631, 48756231},{48752631, 84752631},{76438251, 76432851},{76438251, 76438215},{76438251, 76483251},{68372541, 
68327541},{68372541, 68375241},{68372541, 63872541},{85364721, 85367421},{85364721, 85634721},{85364721, 85364271},{87453126, 87435126},{87453126, 84753126},{87453126, 
87451326},{27865431, 27685431},{85762134, 85762314},{85762134, 58762134},{85762134, 86572134},{74683512, 74683152},{74683512, 67483512},{74683512, 74638512},{37685421, 
37658421},{37685421, 73685421},{37685421, 37865421},{87431652, 87436152},{87541263, 87541623},{87541263, 87514263},{57386421, 53786421},{57386421, 57836421},{76534812, 
76354812},{76534812, 76534182},{86571243, 85761243},{86571243, 86517243},{86571243, 86571423},{87415632, 87451632},{87415632, 87415362},{78614523, 78614352},{78614523, 
78615243},{78614523, 76814523},{78614523, 78164523},{76825143, 78625143},{76825143, 76285143},{76825143, 76821543},{76825143, 76825413},{58673214, 58637214},{58673214, 
58673241},{58673214, 85673214},{58673214, 56873214},{76428531, 76482531},{47856312, 47586312},{47856312, 47856132},{47856312, 47853612},{68714532, 86714532},{68714532, 
68714352},{68714532, 68174532},{73685241, 73685214},{73685241, 73658241},{73685241, 37685241},{73685241, 73682541},{87156342, 87156423},{87156342, 81756342},{87156342, 
87163542},{87156342, 87154632},{76582314, 76582341},{76582314, 76852314},{76582314, 76528314},{76582314, 76582134},{57683241, 57683214},{57683241, 75683241},{57683241, 
57638241},{57683241, 57683421},{57683241, 57863241},{85624731, 85264731},{85624731, 85624371},{85624731, 58624731},{67843152, 67843512},{67843152, 67483152},{68374251, 
68374521},{68374251, 63874251},{68374251, 68374215},{68374251, 68734251},{68725314, 86725314},{68725314, 68732514},{68725314, 68725341},{68725314, 68275314},{58476213, 
58647213},{58476213, 58476231},{58476213, 54876213},{67853124, 67851324},{67853124, 67583124},{78641325, 78643125},{78641325, 76841325},{78641325, 78614325},{78641325, 
78641253},{86715243, 86751243},{86715243, 86175243},{86715243, 86714523},{86715243, 86715324},{86715243, 68715243},{76453281, 76453218},{76453281, 76453821},{76453281, 
74653281},{76453281, 76435281},{87436125, 87431625},{87436125, 87463125},{68541732, 68547132},{68541732, 65841732},{47853621, 47583621},{47853621, 47856321},{47853621, 
47853261},{78165423, 71865423},{78165423, 78615423},{78165423, 78165342},{87165243, 81765243},{87165243, 87165423},{87165243, 87164523},{87165243, 87615243},{85471632, 
85476132},{85471632, 85417632},{85471632, 84751632},{76458213, 76458132},{76458213, 74658213},{76458213, 76452813},{68734215, 68374215},{68734215, 86734215},{68734215, 
68732415},{68734215, 68734251},{86157432, 86154732},{86157432, 81657432},{57682431, 57862431},{57682431, 57684231},{57682431, 57628431},{57682431, 75682431},{54876312, 
54876132},{54876312, 58476312},{86741325, 68741325},{86741325, 86714325},{86741325, 86741352},{86741325, 86471325},{86741325, 86743125},{87253641, 87256341},{87253641, 
87523641},{87253641, 82753641},{87346152, 87346512},{87346152, 83746152},{87346152, 87341652},{67538412, 67583412},{67538412, 67538142},{67538412, 75638412},{87361452, 
87316452},{87361452, 87361425},{87361452, 83761452},{86374215, 86734215},{86374215, 86374251},{75843162, 75483162},{75843162, 78543162},{75843162, 75843612},{37864521, 
37684521},{37864521, 37864251},{37864521, 37846521},{84763125, 84761325},{84763125, 48763125},{84763125, 87463125},{85761324, 85716324},{85761324, 85763124},{85761324, 
86571324},{85761324, 58761324},{85761324, 85761342},{86347251, 86347215},{86347251, 86342751},{86347251, 83647251},{65738421, 67538421},{65738421, 65378421},{65738421, 
65783421},{67485132, 67485213},{67485132, 67845132},{67485132, 74685132},{67485132, 67481532},{76583124, 76581324},{76583124, 76853124},{76583124, 76538124},{78265314, 
78265341},{78265314, 72865314},{78265314, 78625314},{57826431, 57862431},{57826431, 57286431},{74835621, 78435621},{74835621, 74835261},{74835621, 74385621},{56837421, 
56873421},{56837421, 56387421},{85467132, 85647132},{85467132, 85461732},{85467132, 85467312},{65783241, 65783214},{65783241, 65738241},{65783241, 65782431},{65783241, 
67583241},{83765124, 38765124},{83765124, 83761524},{83765124, 87365124},{74658231, 74658312},{74658231, 74652831},{74658231, 67458231},{74658231, 74685231},{74658231, 
76458231},{75863124, 75861324},{75863124, 78563124},{68715342, 68715423},{68715342, 68175342},{68715342, 76815342},{68715342, 68713542},{68715342, 68751342},{67285431, 
62785431},{67285431, 67825431},{75643281, 57643281},{75643281, 75643218},{75643281, 75643821},{75643281, 75463281},{65743821, 67543821},{65743821, 67453821},{65743821, 
65743281},{65743821, 65748321},{85726314, 58726314},{85726314, 85762314},{85726314, 85726341},{85726314, 85276314},{57684213, 57864213},{57684213, 57648213},{57684213, 
57684132},{57684213, 75684213},{86732415, 86732451},{86732415, 86372415},{86732415, 86734215},{86732415, 86732145},{86732415, 68732415},{86542173, 86542713},{73658421, 
73685421},{73658421, 76358421},{73658421, 73654821},{73658421, 67358421},{57843612, 57843162},{57843612, 57846312},{57843612, 57483612},{67583214, 67538214},{67583214, 
65783214},{67583214, 67853214},{67583214, 67583241},{75643812, 75648312},{75643812, 75643182},{75643812, 75463812},{75643812, 57643812},{74685213, 67485213},{74685213, 
74685132},{74685213, 74658213},{67842513, 67845213},{67842513, 67842153},{67842513, 67482513},{86523741, 86527341},{86523741, 86253741},{67825413, 67852413},{67825413, 
67285413},{67825413, 67825143},{87435162, 87435612},{87435162, 87453162},{87435162, 87431562},{73864251, 78364251},{73864251, 73864521},{73864251, 73864215},{85632741, 
85637241},{85632741, 58632741},{85632741, 85362741},{47683521, 47863521},{47683521, 47638521},{47683521, 47683251},{47683521, 74683521},{58763124, 85763124},{58763124, 
58761324},{87254361, 87254631},{87254361, 87524361},{87254361, 82754361},{87254361, 87254316},{87461325, 84761325},{87461325, 87461352},{87461325, 87463125},{87461325, 
87416325},{38674521, 38647521},{38674521, 38674251},{38674521, 36874521},{38674521, 83674521},{82754631, 87254631},{82754631, 28754631},{82754631, 82756431},{82754631, 
82754361},{75638241, 75683241},{75638241, 75368241},{75638241, 67538241},{75638241, 75632841},{75638241, 75638214},{58637241, 85637241},{58637241, 58632741},{58637241, 
58637214},{58637241, 58673241},{78632154, 78632514},{78632154, 76832154},{84576213, 84576231},{84576213, 48576213},{84576213, 84756213},{78453216, 78435216},{78453216, 
74853216},{78453216, 78453261},{58742613, 58742163},{58742613, 85742613},{58742613, 58746213},{75683214, 57683214},{75683214, 75683241},{75683214, 75638214},{78364152, 
73864152},{78364152, 78364512},{78364152, 78634152},{81765342, 18765342},{81765342, 81763542},{81765342, 87165342},{81765342, 81765324},{78561243, 78516243},{78561243, 
78561324},{78561243, 75861243},{68571423, 68574123},{68571423, 68571342},{68571423, 65871423},{68571423, 68517423},{74685132, 67485132},{74685132, 74685213},{74685132, 
74658132},{74685132, 74681532},{87613452, 87163452},{87613452, 87613524},{86715324, 86751324},{86715324, 68715324},{86715324, 86175324},{86715324, 86715243},{54786321, 
57486321},{54786321, 54768321},{76348521, 73648521},{76348521, 76384521},{76815342, 76851342},{76815342, 68715342},{76815342, 76185342},{76815342, 76813542},{76815342, 
76815423},{57836412, 57386412},{57836412, 57836142},{57836412, 57863412},{76435821, 76453821},{76435821, 76435281},{76453812, 74653812},{76453812, 76453182},{76453812, 
76458312},{76453812, 76435812},{86543127, 86541327},{67483251, 67843251},{67483251, 67438251},{67483251, 67483215},{67483251, 64783251},{67483251, 67483521},{68375214, 
68735214},{68375214, 68375241},{68375214, 63875214},{36875421, 38675421},{87164352, 81764352},{87164352, 87614352},{87164352, 87164523},{87164352, 87164532},{68743125, 
68741325},{68743125, 86743125},{68347521, 63847521},{68347521, 68374521},{78651234, 76851234},{78651234, 78615234},{76482513, 76482153},{76482513, 76842513},{76482513, 
76428513},{86541723, 86547123},{86541723, 86541273},{67851423, 67854123},{67851423, 67815423},{67851423, 67581423},{67851423, 67851342},{86537124, 86531724},{86537124, 
86573124},{63785421, 63758421},{63785421, 67385421},{87524316, 87524361},{87524316, 87254316},{87524316, 87542316},{74683251, 47683251},{74683251, 74683215},{74683251, 
74638251},{74683251, 74683521},{86371542, 86317542},{86371542, 86375142},{86371542, 86731542},{85743126, 85473126},{85743126, 58743126},{85743126, 85741326},{85716423, 
85716342},{85716423, 85761423},{85716423, 85176423},{85716423, 58716423},{67358421, 63758421},{67358421, 67354821},{67358421, 73658421},{67548132, 67584132},{67548132, 
67548213},{67548132, 75648132},{67548132, 67541832},{28756431, 28754631},{28756431, 82756431},{28756431, 28576431},{67528431, 65728431},{67528431, 67582431},{57468321, 
54768321},{57468321, 57463821},{57468321, 74568321},{76823541, 78623541},{76823541, 76283541},{76823541, 76825341},{86275314, 86725314},{86275314, 86275341},{85723641, 
58723641},{85723641, 85726341},{85723641, 85273641},{68715423, 68715342},{68715423, 68175423},{68715423, 68751423},{68715423, 76815423},{76285341, 76825341},{76285341, 
76283541},{76285341, 76285314},{86372514, 86372154},{86372514, 86732514},{86372514, 86327514},{85741362, 85471362},{85741362, 85741326},{85741362, 58741362},{85741362, 
85714362},{58762314, 85762314},{58762314, 58726314},{58762314, 58762134},{58762314, 58762341},{78614352, 78614532},{78614352, 78164352},{78614352, 78614523},{78614352, 
76814352},{78614352, 78641352},{64785312, 64785231},{64785312, 64758312},{64785312, 67485312},{58647132, 85647132},{58647132, 58647312},{58647132, 58641732},{58647132, 
58476132},{47863251, 47863521},{47863251, 47683251},{47863251, 47863215},{58627431, 85627431},{58627431, 58672431},{76524831, 76254831},{76524831, 76524381},{78541362, 
78514362},{78541362, 78541623},{78541362, 75841362},{78621543, 78625143},{78621543, 76821543},{87613524, 87615234},{87613524, 87613452},{87613524, 87163524},{67851342, 
67851423},{67851342, 67581342},{67851342, 67815342},{84753162, 84753612},{84753162, 87453162},{84753162, 48753162},{78516423, 78516342},{78516423, 78561423},{78516423, 
75816423},{67453821, 67458321},{67453821, 74653821},{67453821, 65743821},{67453821, 67435821},{67453821, 67453281},{68751243, 86751243},{68751243, 68751324},{68751243, 
68715243},{76834215, 78634215},{76834215, 76834251},{76834215, 76832415},{76834215, 76384215},{75846123, 75486123},{75846123, 78546123},{75846123, 75841623},{48761532, 
48765132},{48761532, 48716532},{48761532, 84761532},{78361542, 73861542},{78361542, 78316542},{78361542, 78365142},{85463712, 85643712},{85463712, 85467312},{85463712, 
85463172},{85463712, 85436712},{85467213, 85467231},{85467213, 85647213},{85467213, 85462713},{76814532, 76184532},{76814532, 78614532},{76814532, 76814352},{78453162, 
78435162},{78453162, 74853162},{78453162, 78453612},{63875241, 68375241},{63875241, 63872541},{63875241, 63875214},{86327541, 86372541},{78615243, 78165243},{78615243, 
78615324},{78615243, 78614523},{78615243, 78651243},{78615243, 76815243},{57643821, 57643281},{57643821, 57648321},{57643821, 75643821},{87541326, 87543126},{87541326, 
87514326},{87541326, 87541362},{72865413, 72865143},{72865413, 78265413},{87164523, 87146523},{87164523, 81764523},{87164523, 87165243},{87164523, 87614523},{87164523, 
87164352},{85634271, 58634271},{85634271, 85632471},{85634271, 85634217},{85634271, 85634721},{85634271, 85364271},{87154632, 87156342},{87154632, 87514632},{87154632, 
87156432},{87154632, 81754632},{87425613, 87425163},{87425613, 87452613},{48756132, 48756312},{48756132, 48751632},{48756132, 84756132},{48756132, 48576132},{47862531, 
47682531},{47862531, 47826531},{47862531, 47865231},{87514362, 87154362},{87514362, 87514632},{87514362, 87514623},{87514362, 87541362},{58367421, 58364721},{58367421, 
53867421},{81675432, 18675432},{81675432, 81657432},{78435612, 78435162},{78435612, 74835612},{78435612, 78453612},{65748312, 65784312},{65748312, 67548312},{65748312, 
65743812},{65748312, 65748231},{65748312, 65478312},{73846521, 73864521},{73846521, 73486521},{73846521, 78346521},{58741632, 58746132},{58741632, 85741632},{86175423, 
86175342},{86175423, 86715423},{87531624, 87536124},{87531624, 87531264},{67835142, 67831542},{67835142, 67835412},{67835142, 67385142},{76548123, 76541823},{76548123, 
76584123},{67485213, 67845213},{67485213, 67485132},{67485213, 74685213},{68547123, 68574123},{68547123, 65847123},{68547123, 68541723},{76851324, 76581324},{76851324, 
78651324},{76851324, 76853124},{76851324, 76815324},{76851324, 76851243},{86514732, 86154732},{86514732, 86514372},{86732154, 68732154},{86732154, 86372154},{86732154, 
86732514},{38657421, 83657421},{38657421, 38675421},{38657421, 38654721},{76542381, 76542318},{76542381, 76524381},{76825314, 76825341},{76825314, 78625314},{76825314, 
76285314},{76825314, 76832514},{85637214, 85367214},{85637214, 85637241},{85637214, 58637214},{85637214, 85673214},{85637214, 85632714},{68732514, 68732154},{68732514, 
68725314},{68732514, 86732514},{87614325, 87164325},{87614325, 87641325},{87614325, 87614253},{68543172, 68543712},{68543172, 65843172},{86713542, 86173542},{86713542, 
78613542},{86713542, 86715342},{57861432, 57816432},{57861432, 57864132},{57861432, 57681432},{84716532, 48716532},{84716532, 84761532},{84716532, 84176532},{78561324, 
75861324},{78561324, 78563124},{78561324, 78561243},{78561324, 78516324},{84751632, 85471632},{84751632, 48751632},{84751632, 84756132},{86517423, 86571423},{86517423, 
86517243},{83647521, 86347521},{83647521, 38647521},{83647521, 83674521},{83764152, 83764512},{83764152, 87364152},{83764152, 38764152},{75483612, 75438612},{75483612, 
75483162},{75483612, 75843612},{67583142, 67583412},{67583142, 67853142},{67583142, 75683142},{67583142, 67538142},{76532841, 76538241},{68723541, 86723541},{68723541, 
68273541},{68723541, 68725341},{67581432, 67584132},{67581432, 67518432},{67581432, 65781432},{67581432, 67851432},{38764512, 83764512},{38764512, 38746512},{38764512, 
38764152},{76842153, 76482153},{76842153, 78642153},{76842153, 76842513},{84761523, 84716523},{84761523, 87461523},{84761523, 48761523},{84761523, 84765123},{84761523, 
84761253},{76384512, 76384152},{76384512, 76834512},{76384512, 76348512},{65874123, 68574123},{65874123, 65871423},{86473125, 86437125},{86473125, 86471325},{86473125, 
86743125},{68475123, 64875123},{68475123, 68471523},{68475123, 68745123},{74658312, 74658231},{74658312, 74653812},{74658312, 76458312},{74658312, 74685312},{74658312, 
67458312},{58634721, 58634271},{58634721, 58364721},{58634721, 85634721},{48765123, 48761523},{48765123, 84765123},{64758321, 67458321},{64758321, 47658321},{64758321, 
64785321},{64758321, 64753821},{75648132, 75468132},{75648132, 67548132},{75648132, 75641832},{75648132, 75684132},{75648132, 75648213},{75682413, 67582413},{75682413, 
75628413},{75682413, 75682143},{81765423, 18765423},{81765423, 81765243},{81765423, 87165423},{75684123, 75681423},{75684123, 75648123},{75684123, 67584123},{78516342, 
78561342},{78516342, 78516423},{78516342, 78514632},{78516342, 75816342},{68732451, 86732451},{68732451, 68732415},{68732451, 68734251},{87615234, 87165234},{87615234, 
87613524},{87615234, 87651234},{65784132, 67584132},{65784132, 65748132},{65784132, 65784213},{65784132, 65781432},{74856132, 74586132},{74856132, 74851632},{74856132, 
74856312},{74856132, 78456132},{54876231, 58476231},{54876231, 54876213},{54876231, 54872631},{84576132, 84571632},{84576132, 84576312},{84576132, 84756132},{84576132, 
48576132},{85367241, 85367214},{85367241, 85637241},{85367241, 85362741},{37865241, 37865214},{37865241, 37685241},{37865241, 37862541},{57483621, 54783621},{57483621, 
57438621},{57483621, 57843621},{57483621, 57483261},{76832514, 78632514},{76832514, 76832154},{76832514, 76382514},{76832514, 76825314},{73864512, 73846512},{73864512, 
73864152},{73864512, 78364512},{76354821, 75634821},{76354821, 76358421},{76354821, 76354281},{76354821, 76534821},{87451362, 84751362},{87451362, 87415362},{87451362, 
87451326},{75816432, 75186432},{75816432, 78516432},{75816432, 75861432},{75861423, 75861342},{75861423, 75864123},{75861423, 78561423},{75861423, 75816423},{87513642, 
87153642},{87513642, 87516342},{47865132, 47685132},{47865132, 47865213},{47865132, 47861532},{57864123, 57861423},{57864123, 57684123},{76543182, 76543812},{68741352, 
68741325},{68741352, 68714352},{68741352, 86741352},{75468312, 75648312},{75468312, 75463812},{75468312, 75468231},{78461523, 78461352},{78461523, 78465123},{78461523, 
78416523},{78461523, 74861523},{78263541, 78236541},{78263541, 78265341},{78263541, 78623541},{78263541, 72863541},{87416352, 87413652},{87416352, 87461352},{87416352, 
87416325},{65784213, 65784132},{65784213, 67584213},{65784213, 65748213},{87631254, 87631524},{87631254, 87613254},{73684521, 73648521},{73684521, 37684521},{73684521, 
73684251},{74653821, 67453821},{74653821, 74658321},{74653821, 76453821},{74653821, 74653281},{58671432, 58674132},{58671432, 56871432},{58671432, 58617432},{58671432, 
85671432},{47685312, 47685231},{47685312, 74685312},{47685312, 47865312},{47685312, 47658312},{57486312, 57846312},{57486312, 57486132},{57486312, 74586312},{57648312, 
75648312},{57648312, 57648231},{57648312, 57684312},{57648312, 57643812},{85642371, 85642317},{85642371, 58642371},{85642371, 85624371},{85642371, 85462371},{75638412, 
75683412},{75638412, 75638142},{75638412, 76358412},{75638412, 67538412},{76581423, 76518423},{76581423, 76581342},{76581423, 76584123},{76581423, 76851423},{86471352, 
86741352},{86471352, 86417352},{86471352, 86471325},{87165324, 87165342},{87165324, 87615324},{87165324, 81765324},{68275341, 68273541},{68275341, 68725341},{68275341, 
68275314},{68275341, 62875341},{76384251, 76834251},{76384251, 76382541},{76384251, 76384215},{57684132, 75684132},{57684132, 57684213},{57684132, 57648132},{57684132, 
57864132},{57684132, 57681432},{76452831, 76425831},{76452831, 74652831},{76452831, 76458231},{67852143, 67582143},{67852143, 67852413},{76835124, 76831524},{76835124, 
76385124},{76835124, 78635124},{76851243, 76851324},{76851243, 78651243},{76851243, 76815243},{76851243, 76581243},{78164532, 71864532},{78164532, 78146532},{78164532, 
78614532},{78164532, 78164352},{86471523, 86475123},{86471523, 86471253},{86471523, 86417523},{86471523, 86741523},{57683412, 57683142},{57683412, 65783412},{57683412, 
57638412},{57683412, 57863412},{67542831, 67548231},{67542831, 65742831},{78613542, 86713542},{78613542, 78615342},{78613542, 78163542},{57648231, 57642831},{57648231, 
75648231},{57648231, 57684231},{57648231, 57648312},{85714632, 58714632},{85714632, 85174632},{85714632, 85714362},{56872431, 56827431},{56872431, 56873241},{56872431, 
58672431},{65748231, 65478231},{65748231, 67548231},{65748231, 65784231},{65748231, 65742831},{65748231, 65748312},{85742163, 85742613},{85742163, 58742163},{85742163, 
85472163},{75468231, 75648231},{75468231, 75468312},{75468231, 75462831},{67815432, 67185432},{67815432, 67851432},{58642731, 58647231},{58642731, 85642731},{47658321, 
47685321},{47658321, 64758321},{47658321, 47653821},{87361524, 83761524},{87361524, 87361254},{87361524, 87365124},{87361524, 87316524},{76358412, 76358142},{76358412, 
76354812},{76358412, 75638412},{78615324, 78651324},{78615324, 78615243},{78615324, 76815324},{78615324, 78165324},{78365124, 78361524},{78365124, 73865124},{78365124, 
78635124},{76358241, 73658241},{76358241, 76358214},{76358241, 76352841},{82675341, 82675314},{82675341, 82673541},{82675341, 28675341},{82675341, 82657341},{67845123, 
67485123},{67845123, 67841523},{86354271, 86534271},{86354271, 86354721},{86354271, 83654271},{86354271, 86354217},{74568321, 57468321},{74568321, 74563821},{74853261, 
74853216},{74853261, 74853621},{74853261, 78453261},{87156423, 87156342},{87156423, 81756423},{87156423, 87154623},{58472631, 58476231},{58472631, 54872631},{58472631, 
58427631},{68571342, 68517342},{68571342, 68571423},{68571342, 65871342},{58476132, 54876132},{58476132, 58471632},{58476132, 58647132},{58476132, 58476312},{86532471, 
86534271},{86532471, 86532417},{85641732, 85647132},{85641732, 58641732},{85641732, 85461732},{67538241, 67538214},{67538241, 67532841},{67538241, 75638241},{67538241, 
67583241},{75628431, 75268431},{75628431, 75682431},{75628431, 57628431},{78435261, 78435621},{78435261, 74835261},{78435261, 78435216},{78435261, 78432561},{78435261, 
78453261},{72685431, 72658431},{72685431, 27685431},{85617432, 85167432},{85617432, 58617432},{85617432, 85671432},{74865123, 78465123},{74865123, 74861523},{67841532, 
67845132},{67841532, 67481532},{82576431, 82756431},{82576431, 28576431},{56784312, 56748312},{56784312, 56784132},{86572134, 86572314},{86572134, 86527134},{86572134, 
85762134},{75482631, 75428631},{75482631, 75486231},{75482631, 75842631},{68752134, 68752314},{68752134, 76852134},{75368421, 75638421},{75368421, 75364821},{84752613, 
84752163},{84752613, 87452613},{84752613, 84756213},{84752613, 48752613},{78641253, 76841253},{78641253, 78614253},{78641253, 78641325},{78536124, 78563124},{78536124, 
78531624},{78536124, 75836124},{58647213, 85647213},{58647213, 58476213},{58647213, 58647231},{58647213, 58642713},{47685231, 47658231},{47685231, 47682531},{47685231, 
47685312},{47685231, 74685231},{47685231, 47865231},{74638521, 47638521},{74638521, 74683521},{74638521, 74368521},{85427631, 85472631},{76483215, 76438215},{76483215, 
76843215},{76483215, 76483251},{76458132, 76451832},{76458132, 76458213},{76458132, 74658132},{87146532, 81746532},{87146532, 87164532},{87523614, 87523164},{87523614, 
87253614},{86541372, 86541327},{86541372, 86514372},{84572631, 84576231},{84572631, 84527631},{84572631, 48572631},{87526134, 87562134},{87526134, 87521634},{76841352, 
76841523},{76841352, 78641352},{76841352, 76814352},{76841352, 76481352},{86527314, 86572314},{86527314, 86527341},{48756213, 48756231},{48756213, 48576213},{48756213, 
84756213},{48756213, 48752613},{85267431, 85627431},{85267431, 85264731},{81756432, 81576432},{81756432, 81754632},{81756432, 87156432},{81756432, 18756432},{87514623, 
87514362},{87514623, 87516243},{87514623, 87154623},{65387421, 65837421},{67438521, 64738521},{67438521, 67483521},{87542136, 87542316},{78634125, 76834125},{78634125, 
78631425},{78634125, 78364125},{48576231, 84576231},{48576231, 45876231},{48576231, 48756231},{48576231, 48572631},{48576231, 48576213},{76581342, 76851342},{76581342, 
76581423},{76581342, 76518342},{85276341, 85726341},{85276341, 85273641},{85276341, 85276314},{73865142, 73861542},{73865142, 73865412},{73865142, 78365142},{86714523, 
68714523},{86714523, 86714352},{86714523, 86174523},{86714523, 86715243},{84725631, 84275631},{84725631, 48725631},{84725631, 84725361},{78632415, 78634215},{78632415, 
78632145},{78632415, 76832415},{78632415, 78632451},{65487312, 65487132},{65487312, 65847312},{75463821, 75468321},{75463821, 75436821},{75463821, 75463281},{75463821, 
75643821},{67584123, 67854123},{67584123, 67548123},{67584123, 67581423},{67584123, 75684123},{75648213, 67548213},{75648213, 75642813},{75648213, 75648132},{75648213, 
75684213},{75648213, 75468213},{78346512, 73846512},{78346512, 78346152},{78346512, 78364512},{67482531, 67428531},{67482531, 64782531},{67482531, 67842531},{67482531, 
67485231},{78514632, 75814632},{78514632, 78154632},{78514632, 78516342},{78265143, 72865143},{78265143, 78625143},{78265143, 78265413},{78265143, 78261543},{87461253, 
87461523},{87461253, 87416253},{87461253, 84761253},{87516243, 87561243},{87516243, 87516324},{87516243, 87514623},{58761342, 58716342},{58761342, 58761324},{58761342, 
85761342},{78631452, 76831452},{78631452, 78631524},{78631452, 78634152},{87521643, 87526143},{56874132, 58674132},{56874132, 56871432},{56874132, 56874213},{76541832, 
76548132},{67543281, 67543821},{67543281, 65743281},{67543281, 67543218},{76285413, 76285143},{76285413, 76825413},{75386412, 75386142},{75386412, 75836412},{76841523, 
76841352},{76841523, 78641523},{76841523, 76845123},{76841523, 76481523},{64785231, 64758231},{64785231, 64785312},{64785231, 67485231},{64785231, 64782531},{87614253, 
87612543},{87614253, 87614325},{87614253, 87641253},{87614253, 87164253},{75683142, 67583142},{75683142, 75683412},{75683142, 75638142},{37865412, 37865142},{37865412, 
37685412},{74853612, 74853162},{74853612, 78453612},{74853612, 74856312},{86417532, 86471532},{86174532, 86714532},{86174532, 86174352},{86174532, 86147532},{76485123, 
76845123},{76485123, 76481523},{56748321, 56784321},{56748321, 56478321},{56748321, 56743821},{75634821, 75634281},{75634821, 75364821},{75634821, 67534821},{75634821, 
76354821},{81764532, 18764532},{81764532, 81764352},{81764532, 81746532},{81764532, 87164532},{75836142, 78536142},{75836142, 75386142},{75836142, 75831642},{75836142, 
75836412},{87416523, 87461523},{87416523, 87416253},{87364125, 87361425},{87364125, 83764125},{87364125, 87634125},{84752361, 84752316},{84752361, 48752361},{84752361, 
84725361},{84752361, 87452361},{67582413, 67582143},{67582413, 75682413},{67582413, 67852413},{67582413, 67528413},{57843261, 57843621},{57843261, 57843216},{57843261, 
57483261},{76382541, 76328541},{76382541, 76384251},{76382541, 76832541},{87631425, 87631452},{87631425, 87634125},{75681432, 75618432},{75681432, 75684132},{75681432, 
57681432},{85761243, 85716243},{85761243, 86571243},{85761243, 85761423},{85761243, 58761243},{57863142, 57683142},{57863142, 57863412},{78543126, 75843126},{78543126, 
78541326},{87163542, 87156342},{87163542, 87613542},{87163542, 81763542},{87163542, 87165342},{67458231, 74658231},{67458231, 64758231},{67458231, 67452831},{67458231, 
67458312},{65843712, 68543712},{65843712, 65843172},{65843712, 65847312},{65843712, 65483712},{65782431, 65728431},{65782431, 67582431},{65782431, 65783241},{56873241, 
58673241},{56873241, 56872431},{56873241, 56873214},{78165342, 78165423},{78165342, 78615342},{78165342, 71865342},{78165342, 78163542},{85762314, 58762314},{85762314, 
86572314},{85762314, 85726314},{85762314, 85762134},{85762314, 85762341},{86723541, 86273541},{86723541, 68723541},{86723541, 86725341},{67843512, 67483512},{67843512, 
67843152},{67843512, 67845312},{78543162, 75843162},{78543162, 78543612},{78641352, 76841352},{78641352, 78614352},{78641352, 78641523},{87516423, 87561423},{87516423, 
87516342},{64875312, 68475312},{64875312, 64875132},{74685231, 74658231},{74685231, 74682531},{74685231, 47685231},{74685231, 74685312},{86573124, 86537124},{86573124, 
85763124},{86573124, 86571324},{58672431, 58673241},{58672431, 58627431},{58672431, 56872431},{58672431, 85672431},{74683521, 74638521},{74683521, 74683251},{74683521, 
47683521},{86751243, 68751243},{86751243, 87561243},{86751243, 86751324},{86751243, 86715243},{58647312, 85647312},{58647312, 58647132},{58647312, 58643712},{58647312, 
58476312},{86714532, 86714352},{86714532, 68714532},{86714532, 86174532},{67548312, 67548231},{67548312, 67584312},{67548312, 65748312},{67548312, 67543812},{86372541, 
86327541},{86372541, 86732541},{86372541, 86374251},{78546123, 78541623},{78546123, 75846123},{78546123, 78564123},{78652134, 86752134},{78652134, 78652314},{86732514, 
68732514},{86732514, 86725314},{86732514, 86732154},{86732514, 86372514},{87526143, 87526314},{87526143, 87521643},{87526143, 87562143},{86715342, 86175342},{86715342, 
86713542},{86715342, 78615342},{86715342, 86715423},{86715342, 86751342},{84756213, 48756213},{84756213, 85476213},{84756213, 84576213},{84756213, 84752613},{84756213, 
84756231},{76582341, 76528341},{76582341, 76582314},{76582341, 76852341},{86534271, 86534217},{86534271, 86532471},{86534271, 86534721},{86534271, 86354271},{75683241, 
75683214},{75683241, 57683241},{75683241, 75638241},{75683241, 75683421},{83764512, 87364512},{83764512, 38764512},{83764512, 83746512},{83764512, 83764152},{85761423, 
85761243},{85761423, 86571423},{85761423, 85764123},{85761423, 85716423},{85761423, 58761423},{85643712, 85647312},{85643712, 85643172},{85643712, 85463712},{85643712, 
58643712},{76832541, 78632541},{76832541, 76834251},{76832541, 76825341},{76832541, 76382541},{86547123, 86541723},{86547123, 86574123},{67485231, 67482531},{67485231, 
64785231},{67485231, 67485312},{67485231, 67845231},{87542316, 87524316},{87542316, 87542361},{87542316, 87542136},{85671432, 85617432},{85671432, 58671432},{85671432, 
85674132},{86542713, 86547213},{86542713, 86542173},{76538412, 76538241},{76538412, 76583412},{78634215, 78634251},{78634215, 78364215},{78634215, 76834215},{78634215, 
78632415},{68735214, 68752314},{68735214, 68735241},{68735214, 76835214},{68735214, 68375214},{78643125, 76843125},{78643125, 78641325},{85647213, 58647213},{85647213, 
85476213},{85647213, 85647231},{85647213, 85642713},{85647213, 85467213},{86527341, 86527314},{86527341, 86523741},{86527341, 86572341},{87453162, 84753162},{87453162, 
87453612},{87453162, 87435162},{76843215, 76843251},{76843215, 78643215},{76843215, 76483215},{78364512, 78346512},{78364512, 78364152},{78364512, 78634512},{78364512, 
73864512},{68751342, 76851342},{68751342, 68715342},{68751342, 68751423},{87254631, 87254361},{87254631, 82754631},{87254631, 87256431},{87254631, 87425631},{78632514, 
78625314},{78632514, 78632154},{78632514, 76832514},{78265341, 78625341},{78265341, 72865341},{78265341, 78265314},{78265341, 78263541},{84761532, 86471532},{84761532, 
84716532},{84761532, 48761532},{84761532, 84765132},{48756231, 48752631},{48756231, 48576231},{48756231, 48756213},{48756231, 84756231},{65748321, 65784321},{65748321, 
65743821},{65748321, 67548321},{65748321, 65478321},{78453612, 78453162},{78453612, 78435612},{78453612, 78456312},{78453612, 74853612},{73864521, 78364521},{73864521, 
73846521},{73864521, 73864251},{74853621, 74853261},{74853621, 78453621},{74853621, 74836521},{56874312, 58674312},{56874312, 56874231},{57863241, 57863421},{57863241, 
57683241},{57863241, 57863214},{87536124, 87563124},{87536124, 87531624},{86347521, 86354721},{86347521, 83647521},{67853142, 67583142},{67853142, 67853412},{65784231, 
65784312},{65784231, 65748231},{65784231, 67584231},{65784231, 65783421},{67843251, 67843521},{67843251, 67483251},{67843251, 67843215},{74685312, 74658312},{74685312, 
47685312},{74685312, 74685231},{78623541, 78625341},{78623541, 76823541},{78623541, 78263541},{74836521, 74386521},{74836521, 78436521},{74836521, 74853621},{58647231, 
58642731},{58647231, 58647213},{58647231, 58476231},{58647231, 85647231},{87463125, 87436125},{87463125, 87461325},{87463125, 84763125},{87516342, 87513642},{87516342, 
87516423},{87516342, 87561342},{75638421, 75683421},{75638421, 57638421},{75638421, 75368421},{87631524, 87631254},{87631524, 87635124},{76385241, 76384521},{76385241, 
76385214},{76385241, 76835241},{78364251, 78634251},{78364251, 78364215},{78364251, 78364521},{78364251, 73864251},{76458312, 74658312},{76458312, 76453812},{76458312, 
76458231},{76853124, 78653124},{76853124, 76583124},{76853124, 76851324},{58637421, 65837421},{58637421, 58673421},{78625314, 78632514},{78625314, 78625341},{78625314, 
78265314},{78625314, 76825314},{75386421, 75836421},{76534821, 76534281},{76534821, 76354821},{78634152, 78364152},{78634152, 78634512},{78634152, 76834152},{78634152, 
78631452},{48765132, 48765213},{48765132, 48761532},{48765132, 84765132},{67548231, 67542831},{67548231, 67548312},{67548231, 65748231},{67548231, 67584231},{87641253, 
87641325},{87641253, 87614253},{86572314, 85762314},{86572314, 86527314},{86572314, 86572134},{86572314, 86572341},{75486312, 75846312},{75486312, 75486231},{87615324, 
87165324},{87615324, 87651324},{87615324, 87615342},{87461352, 87416352},{87461352, 84761352},{87461352, 87461325},{38675421, 36875421},{38675421, 38657421},{38675421, 
83675421},{78615423, 78651423},{78615423, 78615342},{78615423, 78165423},{78615423, 86715423},{87364152, 87364512},{87364152, 87436152},{87364152, 83764152},{76851423, 
76581423},{76851423, 76851342},{76851423, 76854123},{76851423, 68751423},{76851423, 76815423},{75863142, 78563142},{75863142, 75863214},{75863142, 75861432},{87461523, 
87461253},{87461523, 87416523},{87461523, 84761523},{87461523, 87465123},{57684231, 75684231},{57684231, 57864231},{57684231, 57648231},{57684231, 57684312},{57684231, 
57682431},{76852314, 68752314},{76852314, 76582314},{76852314, 76852134},{76852314, 76835214},{76852314, 76852341},{75843612, 75483612},{75843612, 75843162},{75843612, 
78543612},{75843612, 75836412},{48756312, 48756132},{48756312, 48576312},{48756312, 48753612},{48756312, 84756312},{67852413, 67825413},{67852413, 67852143},{67852413, 
67582413},{67835412, 67835142},{67835412, 67853412},{67835412, 67385412},{67842531, 67482531},{67842531, 67845231},{67582431, 67852431},{67582431, 67528431},{67582431, 
65782431},{67582431, 67583241},{87425631, 87254631},{87425631, 87425361},{67845213, 67485213},{67845213, 67845132},{67845213, 67842513},{47685321, 47658321},{47685321, 
64785321},{47685321, 47865321},{76538241, 76538412},{76538241, 76532841},{76538241, 76583241},{87451632, 87456132},{87451632, 87415632},{87451632, 85741632},{68732541, 
86732541},{68732541, 68725341},{68732541, 68734251},{86541732, 86547132},{86715423, 86751423},{86715423, 78615423},{86715423, 86175423},{86715423, 86715342},{87615243, 
87165243},{87615243, 87651243},{87615243, 87614523},{87615243, 87615423},{84576312, 48576312},{84576312, 84576132},{84576312, 84756312},{57863412, 57836412},{57863412, 
57683412},{57863412, 57863142},{58476312, 54876312},{58476312, 58647312},{58476312, 58476132},{67458321, 67453821},{67458321, 64758321},{67458321, 74658321},{75648312, 
75648231},{75648312, 75643812},{75648312, 57648312},{75648312, 75468312},{75648312, 75684312},{87526314, 87562314},{87526314, 87526143},{76358421, 73658421},{76358421, 
76354821},{85763124, 58763124},{85763124, 86573124},{85763124, 85761324},{86375214, 86375142},{86375214, 86735214},{87165423, 87165243},{87165423, 81765423},{87165423, 
87615423},{57683421, 57863421},{57683421, 57683241},{57683421, 57638421},{57683421, 75683421},{86374251, 86372541},{86374251, 86374215},{86374251, 86734251},{87452361, 
87452316},{87452361, 87425361},{87452361, 84752361},{86743125, 86741325},{86743125, 68743125},{86743125, 86473125},{56784321, 56748321},{86475123, 86471523},{86475123, 
86745123},{78563124, 78536124},{78563124, 75863124},{78563124, 78561324},{78651324, 78653124},{78651324, 76851324},{78651324, 78615324},{78651324, 78651243},{57684312, 
57684231},{57684312, 57648312},{57684312, 75684312},{57684312, 57864312},{67485312, 64785312},{67485312, 67845312},{67485312, 67485231},{87541623, 87546123},{87541623, 
87541263},{86734215, 86374215},{86734215, 68734215},{86734215, 86732415},{86734215, 86734251},{67538421, 65738421},{67538421, 67583421},{67385421, 67835421},{67385421, 
63785421},{78453261, 74853261},{78453261, 78453621},{78453261, 78435261},{78453261, 78453216},{84576231, 48576231},{84576231, 84576213},{84576231, 84756231},{84576231, 
84572631},{75468321, 75648321},{75468321, 75463821},{75648231, 75642831},{75648231, 75684231},{75648231, 75648312},{75648231, 57648231},{75648231, 75468231},{76834251, 
78634251},{76834251, 76384251},{76834251, 76834215},{76834251, 76832451},{76834251, 76832541},{76835214, 68735214},{76835214, 76852314},{76835214, 76385214},{76835214, 
76835241},{68547132, 65847132},{68547132, 68547312},{68547132, 68541732},{68547132, 68475132},{74856312, 74856132},{74856312, 78456312},{74856312, 74853612},{74856312, 
74586312},{85634721, 58634721},{85634721, 85364721},{85634721, 85634271},{84765123, 48765123},{84765123, 84761523},{84765123, 87465123},{68745123, 68475123},{68745123, 
86745123},{68745123, 68741523},{75836412, 75386412},{75836412, 75836142},{75836412, 75843612},{75836412, 78536412},{68374521, 68734521},{68374521, 68374251},{68374521, 
63874521},{68374521, 68347521},{87256341, 87253641},{87256341, 82756341},{87256341, 87256314},{58742631, 58746231},{58742631, 75842631},{58746213, 58746132},{58746213, 
85746213},{58746213, 58674213},{58746213, 58742613},{78615342, 78613542},{78615342, 78651342},{78615342, 78615423},{78615342, 86715342},{78615342, 78165342},{85476213, 
85647213},{85476213, 85476231},{85476213, 84756213},{72865431, 78265431},{85726341, 85276341},{85726341, 85723641},{85726341, 85726314},{85726341, 58726341},{85726341, 
85762341},{75682431, 75684231},{75682431, 75628431},{75682431, 57682431},{87365124, 87361524},{87365124, 87635124},{87365124, 83765124},{78365142, 78536142},{78365142, 
73865142},{78365142, 78365412},{78365142, 78361542},{85647132, 85476132},{85647132, 85647312},{85647132, 58647132},{85647132, 85641732},{85647132, 85467132},{85627431, 
85267431},{85627431, 58627431},{85627431, 85672431},{76548132, 76548312},{76548132, 76584132},{76548132, 76541832},{78641523, 76841523},{78641523, 78641352},{78641523, 
78645123},{85673214, 58673214},{85673214, 85673241},{85673214, 85637214},{57648321, 57684321},{57648321, 57643821},{57648321, 75648321},{76584123, 76581423},{76584123, 
76548123},{76584123, 76854123},{75486231, 75486312},{75486231, 75482631},{75486231, 75846231},{84756132, 85476132},{84756132, 48756132},{84756132, 84576132},{84756132, 
84751632},{84756132, 84756312},{47865312, 47685312},{47865312, 47865231},{78346521, 73846521},{78346521, 78364521},{57862431, 57864231},{57862431, 57826431},{57862431, 
57682431},{85742613, 85472613},{85742613, 85746213},{85742613, 85742163},{85742613, 58742613},{65837421, 58637421},{65837421, 65387421},{65837421, 65873421},{86732451, 
86732415},{86732451, 86372451},{86732451, 68732451},{86732451, 86734251},{87514632, 87514362},{87514632, 87154632},{85467231, 85647231},{85467231, 85467213},{85467231, 
85462731},{37865421, 37685421},{58764123, 85764123},{58764123, 58761423},{58674213, 58746213},{58674213, 58674132},{58674213, 85674213},{58674213, 56874213},{78265413, 
78625413},{78265413, 78265143},{78265413, 72865413},{76483251, 76438251},{76483251, 76843251},{76483251, 76483215},{76483251, 76482531},{67584132, 67548132},{67584132, 
65784132},{67584132, 67584213},{67584132, 67581432},{67584132, 67854132},{47863521, 47836521},{47863521, 47863251},{47863521, 47683521},{64785321, 47685321},{64785321, 
64758321},{58673241, 58637241},{58673241, 58673214},{58673241, 85673241},{58673241, 58672431},{58673241, 56873241},{86731542, 86735142},{86731542, 78631542},{86731542, 
86371542},{58746132, 58746213},{58746132, 85746132},{58746132, 58674132},{58746132, 58741632},{86751324, 86751243},{86751324, 86753124},{86751324, 68751324},{86751324, 
87561324},{86751324, 86715324},{75684132, 75681432},{75684132, 57684132},{75684132, 75648132},{75684132, 75684213},{75643821, 75643281},{75643821, 57643821},{75643821, 
75648321},{75643821, 75463821},{85761342, 85716342},{85761342, 58761342},{85761342, 86571342},{85761342, 85761324},{67583241, 67583214},{67583241, 67853241},{67583241, 
67538241},{67583241, 65783241},{67583241, 67582431},{85637241, 85367241},{85637241, 58637241},{85637241, 85673241},{85637241, 85632741},{85637241, 85637214},{65784312, 
65784231},{65784312, 67584312},{65784312, 65748312},{67543821, 67543281},{67543821, 65743821},{67543821, 67548321},{67845132, 67845213},{67845132, 67485132},{67845132, 
67841532},{87435612, 87453612},{87435612, 87435162},{86275341, 86273541},{86275341, 86275314},{86275341, 86725341},{86741352, 86741325},{86741352, 86471352},{86741352, 
86714352},{86741352, 68741352},{78456132, 74856132},{78456132, 78456312},{78456132, 78451632},{85642731, 58642731},{85642731, 85647231},{85642731, 85462731},{76285431, 
76825431},{76825413, 76285413},{76825413, 78625413},{76825413, 76842513},{76825413, 76825143},{85476132, 85647132},{85476132, 85476312},{85476132, 85471632},{85476132, 
84756132},{83657421, 85367421},{83657421, 38657421},{83657421, 83675421},{83657421, 83654721},{87613542, 87163542},{87613542, 87615342},{86375142, 86735142},{86375142, 
86375214},{86375142, 86371542},{58476231, 58472631},{58476231, 54876231},{58476231, 58476213},{58476231, 58647231},{74658321, 67458321},{74658321, 74653821},{74658321, 
74586321},{74658321, 76458321},{74586321, 74658321},{74586321, 47586321},{84753612, 84753162},{84753612, 48753612},{84753612, 87453612},{84753612, 84756312},{68725341, 
68723541},{68725341, 68275341},{68725341, 68732541},{68725341, 68725314},{68725341, 86725341},{56874231, 56873421},{56874231, 58674231},{56874231, 56874312},{68734251, 
68732541},{68734251, 68374251},{68734251, 68734215},{68734251, 86734251},{68734251, 68732451},{57864213, 57684213},{57864213, 57864132},{87562134, 87526134},{87562134, 
86752134},{87562134, 87562314},{87641325, 87614325},{87641325, 87641253},{87641325, 87643125},{73685421, 37685421},{73685421, 73658421},{48765213, 48765132},{48765213, 
84765213},{68375241, 63875241},{68375241, 68735241},{68375241, 68372541},{68375241, 68375214},{85367421, 83657421},{85367421, 85364721},{78651243, 78651324},{78651243, 
78615243},{78651243, 76851243},{84752631, 48752631},{84752631, 85472631},{84752631, 84756231},{47865231, 47862531},{47865231, 47685231},{47865231, 47865312},{87634125, 
87631425},{87634125, 87364125},{67583412, 67583142},{67583412, 75683412},{67583412, 67853412},{67583412, 67538412},{87543126, 87541326},{68574123, 68547123},{68574123, 
68571423},{68574123, 65874123},{58762341, 58762314},{58762341, 58726341},{58762341, 85762341},{87156432, 81756432},{87156432, 87154632},{65847312, 65847132},{65847312, 
68547312},{65847312, 65487312},{65847312, 65843712},{87561324, 87516324},{87561324, 87561243},{87561324, 86751324},{87561324, 87563124},{87452613, 87456213},{87452613, 
87452163},{87452613, 84752613},{87452613, 87425613},{68751423, 68754123},{68751423, 68715423},{68751423, 76851423},{68751423, 68751342},{76458231, 74658231},{76458231, 
76458312},{76458231, 76452831},{67483521, 67843521},{67483521, 67483251},{67483521, 64783521},{67483521, 67438521},{76851342, 76581342},{76851342, 76815342},{76851342, 
76851423},{76851342, 68751342},{78614532, 78614352},{78614532, 76814532},{78614532, 78164532},{75863214, 78563214},{75863214, 75863142},{67853214, 67583214},{67853214, 
67853241},{67851432, 67581432},{67851432, 67854132},{67851432, 67815432},{76384521, 76834521},{76384521, 76385241},{76384521, 76348521},{76825341, 78625341},{76825341, 
76823541},{76825341, 76832541},{76825341, 76285341},{76825341, 76825314},{76834512, 78634512},{76834512, 76834152},{76834512, 76384512},{87541362, 87514362},{87541362, 
87541326},{85467312, 85647312},{85467312, 85467132},{85467312, 85463712},{87164532, 81764532},{87164532, 87614532},{87164532, 87146532},{87164532, 87164352},{56873421, 
56837421},{56873421, 56874231},{56873421, 58673421},{78642153, 76842153},{78642153, 78642513},{78435621, 78453621},{78435621, 74835621},{78435621, 78435261},{67584213, 
67584132},{67584213, 65784213},{67584213, 67548213},{67584213, 67854213},{87561243, 86751243},{87561243, 87516243},{87561243, 87561324},{78631542, 78635142},{78631542, 
86731542},{87346512, 87346152},{87346512, 87364512},{87346512, 83746512},{78632451, 78634251},{78632451, 76832451},{78632451, 78632415},{76482531, 76842531},{76482531, 
76428531},{76482531, 76483251},{65783421, 65738421},{65783421, 65784231},{65783421, 67583421},{87651234, 87615234},{67854123, 67851423},{67854123, 67584123},{78625143, 
78625413},{78625143, 78265143},{78625143, 76825143},{78625143, 78621543},{82756431, 28756431},{82756431, 82576431},{82756431, 82754631},{82756431, 87256431},{87631452, 
87631425},{87631452, 87614352},{87165342, 81765342},{87165342, 87165324},{87165342, 87163542},{87165342, 87615342},{57846312, 57843612},{57846312, 57846132},{57846312, 
57486312},{78516432, 78561432},{78516432, 75816432},{58376421, 58736421},{58376421, 53876421},{85472631, 85427631},{85472631, 85476231},{85472631, 84752631},{75842631, 
58742631},{75842631, 75482631},{75842631, 75846231},{57864132, 57864213},{57864132, 57861432},{57864132, 57684132},{68752314, 68752341},{68752314, 68735214},{68752314, 
76852314},{68752314, 68752134},{57486321, 57846321},{57486321, 54786321},{75683412, 67583412},{75683412, 75683142},{75683412, 75638412},{86471532, 84761532},{86471532, 
86475132},{86471532, 86417532},{87524361, 87254361},{87524361, 87542361},{87524361, 87524316},{87524361, 87523641},{78465123, 74865123},{78465123, 78645123},{78465123, 
78461523},{86741523, 86471523},{86741523, 86745123},{86741523, 86741253},{86741523, 68741523},{57843621, 57846321},{57843621, 57483621},{57843621, 57843261},{75861432, 
75863142},{75861432, 78561432},{75861432, 75816432},{85741632, 85746132},{85741632, 87451632},{85741632, 58741632},{78561423, 78516423},{78561423, 78561342},{78561423, 
75861423},{78561423, 78564123},{68543712, 68543172},{68543712, 68547312},{68543712, 65843712},{47856321, 47853621},{47856321, 47586321},{86354721, 86347521},{86354721, 
86534721},{86354721, 83654721},{86354721, 86354271},{87614352, 87631452},{87614352, 87614523},{87614352, 87614532},{87614352, 87164352},{76845123, 76485123},{76845123, 
76841523},{76845123, 78645123},{87614523, 87614352},{87614523, 87615243},{87614523, 87164523},{68475132, 68475312},{68475132, 68471532},{68475132, 64875132},{68475132, 
68547132},{75684213, 57684213},{75684213, 75684132},{75684213, 75648213},{67825431, 67852431},{67825431, 67285431},{86571342, 86571324},{86571342, 86517342},{86571342, 
85761342},{83674521, 83674251},{83674521, 38674521},{83674521, 83647521},{68753124, 86753124},{68753124, 68751324},{76842513, 76482513},{76842513, 76842153},{76842513, 
78642513},{76842513, 76825413},{86752134, 86752314},{86752134, 87562134},{86752134, 78652134},{57836421, 57386421},{57836421, 57863421},{86571423, 86571243},{86571423, 
86574123},{86571423, 85761423},{86571423, 86517423},{76453821, 76453281},{76453821, 76435821},{76453821, 74653821},{76453821, 76458321},{87523641, 87253641},{87523641, 
87524361},{76543812, 76548312},{76543812, 76543182},{87436152, 87436512},{87436152, 87364152},{87436152, 87431652},{73865412, 73865142},{73865412, 78365412},{78635124, 
78365124},{78635124, 78631524},{78635124, 76835124},{86725314, 86275314},{86725314, 68725314},{86725314, 86732514},{86725314, 86725341},{78561342, 75861342},{78561342, 
78516342},{78561342, 78561423},{78536142, 75836142},{78536142, 78536412},{78536142, 78531642},{78536142, 78365142},{58674132, 58671432},{58674132, 58746132},{58674132, 
58674213},{58674132, 56874132},{58674132, 85674132},{75864123, 75861423},{75864123, 78564123},{85647231, 85647213},{85647231, 85467231},{85647231, 85476231},{85647231, 
58647231},{85647231, 85642731},{86745123, 86475123},{86745123, 86741523},{86745123, 68745123},{87561342, 87561423},{87561342, 86751342},{87561342, 87516342},{84765132, 
48765132},{84765132, 84761532},{84765132, 86475132},{84765132, 84765213},{58763412, 75863412},{58763412, 58763241},{58763412, 58764132},{58763412, 58746312},{75846231, 
58746231},{75846231, 75846312},{75846231, 75486231},{75846231, 75842631},{87456132, 87451632},{87456132, 85746132},{87456132, 87456213},{67852431, 67853241},{67852431, 
67825431},{67852431, 67582431},{58674312, 58674231},{58674312, 65874312},{58674312, 56874312},{58674312, 58746312},{87364512, 83764512},{87364512, 87346512},{87364512, 
87436512},{87364512, 87364152},{78652143, 78651423},{78652143, 86752143},{78652143, 78652314},{78453621, 78435621},{78453621, 78436521},{78453621, 74853621},{78453621, 
78453261},{85746213, 85742613},{85746213, 58746213},{85746213, 85746132},{85746213, 87456213},{85746213, 85674213},{84765213, 48765213},{84765213, 86475213},{84765213, 
84765132},{65874231, 58674231},{65874231, 65874312},{65874231, 67584231},{65874231, 65873421},{58673421, 56873421},{58673421, 58674231},{58673421, 58637421},{58673421, 
65873421},{86734251, 86732451},{86734251, 86732541},{86734251, 86734215},{86734251, 86374251},{86734251, 68734251},{68734521, 68374521},{68734521, 76834521},{68734521, 
68735241},{78561432, 78563142},{78561432, 78516432},{78561432, 75861432},{78625341, 78632541},{78625341, 78265341},{78625341, 76825341},{78625341, 78623541},{78625341, 
78625314},{75863241, 75863412},{75863241, 75863421},{75863241, 58763241},{75863241, 76583241},{75864132, 75863412},{75864132, 76584132},{75864132, 58764132},{75864132, 
75864312},{86751423, 78651423},{86751423, 86752143},{86751423, 87561423},{86751423, 86715423},{86751423, 86751342},{67584312, 65784312},{67584312, 67548312},{67584312, 
67584231},{67584312, 65874312},{78456312, 78453612},{78456312, 74856312},{78456312, 78456132},{67584231, 67548231},{67584231, 65784231},{67584231, 67583421},{67584231, 
67584312},{67584231, 65874231},{75684312, 75648312},{75684312, 75684231},{75684312, 57684312},{85674132, 85746132},{85674132, 58674132},{85674132, 85674213},{85674132, 
85671432},{76825431, 78625431},{76825431, 76842531},{76825431, 76285431},{58736421, 75836421},{58736421, 58763421},{58736421, 58376421},{86752143, 86752314},{86752143, 
78652143},{86752143, 86751423},{86752143, 87562143},{87651324, 87615324},{87651324, 87651342},{87651324, 87653124},{67853412, 67583412},{67853412, 67853142},{67853412, 
67835412},{76852341, 76582341},{76852341, 68752341},{76852341, 76852314},{76852341, 76835241},{85672431, 85627431},{85672431, 85673241},{85672431, 58672431},{78364521, 
78364251},{78364521, 78436521},{78364521, 73864521},{78364521, 78346521},{67854213, 67584213},{67854213, 67854132},{67854132, 67584132},{67854132, 67851432},{67854132, 
67854213},{85762341, 85762314},{85762341, 58762341},{85762341, 85726341},{85762341, 86572341},{68752341, 68752314},{68752341, 68735241},{68752341, 76852341},{78625413, 
78625143},{78625413, 78265413},{78625413, 78642513},{78625413, 76825413},{68754123, 76854123},{68754123, 68751423},{86574123, 86571423},{86574123, 85764123},{86574123, 
86547123},{86475213, 86475132},{86475213, 84765213},{86475213, 86547213},{58674231, 58674312},{58674231, 58746231},{58674231, 65874231},{58674231, 56874231},{58674231, 
58673421},{67548321, 67584321},{67548321, 67543821},{67548321, 65748321},{75683421, 75638421},{75683421, 75683241},{75683421, 57683421},{65874312, 58674312},{65874312, 
67584312},{65874312, 65874231},{65873421, 65837421},{65873421, 67583421},{65873421, 65874231},{65873421, 58673421},{78652314, 86752314},{78652314, 78652143},{78652314, 
78652134},{78652314, 78635214},{75836421, 58736421},{75836421, 75863421},{75836421, 75386421},{86753124, 68753124},{86753124, 86751324},{86753124, 87563124},{67853241, 
67852431},{67853241, 67853214},{67853241, 67583241},{87456213, 87456132},{87456213, 85746213},{87456213, 87452613},{78643215, 78643251},{78643215, 76843215},{87651243, 
87615243},{87651243, 87651423},{76458321, 76453821},{76458321, 74658321},{87436512, 87364512},{87436512, 87453612},{87436512, 87436152},{87615423, 87165423},{87615423, 
87615243},{87615423, 87651423},{78543612, 78543162},{78543612, 75843612},{78543612, 78536412},{76583412, 75863412},{76583412, 76538412},{76583412, 76584132},{76583412, 
76583241},{86735142, 78635142},{86735142, 86375142},{86735142, 86731542},{86735142, 86735214},{78651423, 78652143},{78651423, 86751423},{78651423, 78651342},{78651423, 
78615423},{76548312, 76584312},{76548312, 76548132},{76548312, 76543812},{58746231, 58742631},{58746231, 58674231},{58746231, 58746312},{58746231, 75846231},{58764132, 
75864132},{58764132, 58764312},{58764132, 58763412},{87542361, 87524361},{87542361, 87542316},{86475132, 86471532},{86475132, 86475213},{86475132, 84765132},{86475132, 
86547132},{87562314, 86752314},{87562314, 87562134},{87562314, 87526314},{87562314, 87562143},{86725341, 86725314},{86725341, 86723541},{86725341, 86275341},{86725341, 
86732541},{86725341, 68725341},{84756312, 85476312},{84756312, 48756312},{84756312, 84753612},{84756312, 84756132},{84756312, 84576312},{57864312, 57864231},{57864312, 
57684312},{78563214, 78563142},{78563214, 75863214},{78563214, 78635214},{76843251, 78643251},{76843251, 76842531},{76843251, 76843215},{76843251, 76483251},{76834521, 
68734521},{76834521, 76384521},{76834521, 76835241},{67835421, 67843521},{67835421, 67385421},{76538421, 76583421},{87561423, 87516423},{87561423, 86751423},{87561423, 
87561342},{87561423, 87562143},{86732541, 68732541},{86732541, 86372541},{86732541, 86725341},{86732541, 86734251},{75648321, 75468321},{75648321, 57648321},{75648321, 
75684321},{75648321, 75643821},{67845231, 67845312},{67845231, 67485231},{67845231, 67842531},{78642513, 76842513},{78642513, 78642153},{78642513, 78625413},{86572341, 
86572314},{86572341, 86527341},{86572341, 85762341},{78632541, 78634251},{78632541, 78625341},{78632541, 76832541},{57863421, 57836421},{57863421, 57683421},{57863421, 
57863241},{85476312, 85647312},{85476312, 85476132},{85476312, 84756312},{65784321, 67584321},{65784321, 65748321},{78365412, 78536412},{78365412, 73865412},{78365412, 
78365142},{86534721, 86534271},{86534721, 86354721},{87614532, 87614352},{87614532, 87164532},{85476231, 85647231},{85476231, 85476213},{85476231, 85472631},{85476231, 
84756231},{85674213, 85746213},{85674213, 58674213},{85674213, 85674132},{87465123, 87546123},{87465123, 87461523},{87465123, 84765123},{78265431, 72865431},{78265431, 
78625431},{85647312, 85647132},{85647312, 58647312},{85647312, 85476312},{85647312, 85643712},{85647312, 85467312},{75684231, 57684231},{75684231, 75648231},{75684231, 
75682431},{75684231, 75684312},{78635142, 86735142},{78635142, 78563142},{78635142, 78631542},{78635142, 78635214},{85746132, 87456132},{85746132, 58746132},{85746132, 
85746213},{85746132, 85741632},{85746132, 85674132},{47865321, 47685321},{76854123, 68754123},{76854123, 76584123},{76854123, 76851423},{78651342, 78651423},{78651342, 
78615342},{78651342, 86751342},{87615342, 87613542},{87615342, 87165342},{87615342, 87615324},{87615342, 87651342},{86735214, 86735142},{86735214, 86752314},{86735214, 
86375214},{86735214, 78635214},{84756231, 84576231},{84756231, 48756231},{84756231, 85476231},{84756231, 84752631},{84756231, 84756213},{87635124, 87631524},{87635124, 
87365124},{86752314, 86752143},{86752314, 86752134},{86752314, 87562314},{86752314, 86735214},{86752314, 78652314},{57846321, 57486321},{57846321, 57843621},{78634512, 
76834512},{78634512, 78364512},{78634512, 78634152},{57864231, 57862431},{57864231, 57684231},{57864231, 57864312},{78436521, 78453621},{78436521, 78364521},{78436521, 
74836521},{67845312, 67843512},{67845312, 67485312},{67845312, 67845231},{78635214, 78563214},{78635214, 78635142},{78635214, 86735214},{78635214, 78652314},{87256431, 
87254631},{87256431, 82756431},{85673241, 85637241},{85673241, 58673241},{85673241, 85673214},{85673241, 85672431},{87563124, 87536124},{87563124, 86753124},{87563124, 
87561324},{87562143, 86752143},{87562143, 87561423},{87562143, 87562314},{87562143, 87526143},{68475312, 68547312},{68475312, 68475132},{68475312, 64875312},{75863412, 
75846312},{75863412, 75863241},{75863412, 75864132},{75863412, 58763412},{75863412, 76583412},{68547312, 68543712},{68547312, 68475312},{68547312, 65847312},{68547312, 
68547132},{76584132, 76584312},{76584132, 76548132},{76584132, 75864132},{76584132, 76583412},{87643125, 87641325},{87453612, 87435612},{87453612, 87453162},{87453612, 
87436512},{87453612, 84753612},{76842531, 76825431},{76842531, 76843251},{76842531, 78642531},{76842531, 76482531},{83675421, 83657421},{83675421, 38675421},{86547213, 
86542713},{86547213, 86475213},{86547213, 86547132},{86547132, 86541732},{86547132, 86475132},{86547132, 86547213},{76835241, 68735241},{76835241, 76385241},{76835241, 
76834521},{76835241, 76835214},{76835241, 76852341},{78563142, 75863142},{78563142, 78563214},{78563142, 78561432},{78563142, 78635142},{78634251, 78632541},{78634251, 
78634215},{78634251, 76834251},{78634251, 78364251},{78634251, 78632451},{57684321, 57648321},{57684321, 57864321},{57684321, 75684321},{75846312, 75863412},{75846312, 
75486312},{75846312, 58746312},{75846312, 75846231},{67843521, 67835421},{67843521, 67843251},{67843521, 67483521},{78536412, 78536142},{78536412, 78365412},{78536412, 
78543612},{78536412, 75836412},{78564123, 75864123},{78564123, 78546123},{78564123, 78561423},{78645123, 78641523},{78645123, 76845123},{78645123, 78465123},{76583241, 
76538241},{76583241, 75863241},{76583241, 76583421},{76583241, 76583412},{58746312, 58674312},{58746312, 75846312},{58746312, 58746231},{58746312, 58763412},{86751342, 
86751423},{86751342, 78651342},{86751342, 87561342},{86751342, 86715342},{87546123, 87541623},{87546123, 87465123},{78653124, 78651324},{78653124, 76853124},{68735241, 
68752341},{68735241, 68734521},{68735241, 68735214},{68735241, 68375241},{68735241, 76835241},{58763241, 58763421},{58763241, 75863241},{58763241, 58763412},{85764123, 
86574123},{85764123, 85761423},{85764123, 58764123},{67583421, 67538421},{67583421, 67584231},{67583421, 65873421},{67583421, 65783421},{78625431, 76825431},{78625431, 
78642531},{78625431, 78265431},{87651342, 87651324},{87651342, 87615342},{75684321, 57684321},{75684321, 75648321},{76583421, 75863421},{76583421, 76538421},{76583421, 
76583241},{87653124, 87651324},{76584312, 76548312},{76584312, 76584132},{76584312, 75864312},{67584321, 65784321},{67584321, 67548321},{67584321, 67854321},{58763421, 
58736421},{58763421, 58763241},{58763421, 75863421},{75863421, 75836421},{75863421, 58763421},{75863421, 75863241},{75863421, 76583421},{78643251, 76843251},{78643251, 
78643215},{78643251, 78642531},{78642531, 78643251},{78642531, 76842531},{78642531, 78625431},{57864321, 57684321},{58764312, 58764132},{58764312, 75864312},{87651423, 
87654123},{87651423, 87651243},{87651423, 87615423},{75864312, 76584312},{75864312, 75864132},{75864312, 58764312},{67854321, 67584321},{87654123, 87651423}});


==> anc/vertexset.txt <==
gstarwords := [
    [ 1, 7, 4, 3, 2, 5, 8, 6 ],
    [ 3, 1, 4, 7, 6, 5, 2, 8 ],
    [ 1, 7, 4, 3, 5, 2, 8, 6 ],
    [ 1, 2, 7, 6, 3, 8, 5, 4 ],
    [ 5, 4, 3, 1, 6, 2, 7, 8 ],
    [ 7, 1, 4, 3, 2, 5, 8, 6 ],
    [ 3, 1, 4, 7, 6, 5, 8, 2 ],
    [ 1, 3, 7, 6, 4, 2, 8, 5 ],
    [ 5, 4, 3, 2, 1, 6, 7, 8 ],
    [ 1, 2, 7, 6, 5, 3, 8, 4 ],
    [ 1, 2, 7, 6, 5, 4, 3, 8 ],
    [ 1, 6, 5, 4, 3, 2, 7, 8 ],
    [ 3, 4, 1, 7, 6, 5, 2, 8 ],
    [ 5, 1, 6, 4, 3, 2, 7, 8 ],
    [ 4, 1, 7, 5, 3, 2, 6, 8 ],
    [ 1, 7, 4, 3, 2, 8, 5, 6 ],
    [ 1, 2, 3, 8, 7, 6, 5, 4 ],
    [ 1, 2, 7, 3, 8, 6, 5, 4 ],
    [ 1, 4, 7, 5, 3, 2, 8, 6 ],
    [ 3, 1, 7, 4, 6, 5, 2, 8 ],
    [ 5, 4, 1, 6, 3, 2, 7, 8 ],
    [ 3, 1, 7, 6, 4, 2, 5, 8 ],
    [ 7, 4, 1, 3, 2, 5, 8, 6 ],
    [ 1, 2, 7, 6, 5, 8, 3, 4 ],
    [ 1, 7, 5, 4, 3, 2, 6, 8 ],
    [ 1, 6, 5, 4, 3, 7, 2, 8 ],
    [ 1, 7, 6, 3, 2, 4, 8, 5 ],
    [ 1, 7, 2, 6, 3, 8, 5, 4 ],
    [ 7, 1, 4, 3, 5, 2, 8, 6 ],
    [ 5, 6, 1, 4, 3, 2, 7, 8 ],
    [ 1, 7, 3, 6, 4, 2, 8, 5 ],
    [ 1, 3, 7, 6, 5, 4, 2, 8 ],
    [ 2, 1, 7, 6, 5, 4, 3, 8 ],
    [ 3, 4, 7, 1, 6, 5, 2, 8 ],
    [ 3, 1, 7, 6, 4, 5, 2, 8 ],
    [ 3, 7, 1, 6, 4, 2, 5, 8 ],
    [ 5, 1, 6, 4, 3, 7, 2, 8 ],
    [ 1, 3, 7, 6, 4, 8, 2, 5 ],
    [ 1, 2, 7, 6, 8, 3, 5, 4 ],
    [ 1, 7, 2, 6, 5, 4, 3, 8 ],
    [ 5, 4, 1, 6, 3, 7, 2, 8 ],
    [ 1, 7, 4, 5, 3, 2, 8, 6 ],
    [ 5, 4, 3, 2, 6, 1, 7, 8 ],
    [ 3, 7, 1, 4, 6, 5, 2, 8 ],
    [ 5, 4, 6, 1, 3, 2, 7, 8 ],
    [ 7, 1, 4, 3, 2, 8, 5, 6 ],
    [ 5, 4, 3, 6, 1, 2, 7, 8 ],
    [ 1, 7, 2, 6, 5, 3, 8, 4 ],
    [ 1, 7, 2, 3, 8, 6, 5, 4 ],
    [ 6, 1, 5, 4, 3, 2, 7, 8 ],
    [ 4, 1, 7, 5, 3, 6, 2, 8 ],
    [ 5, 4, 3, 1, 6, 7, 2, 8 ],
    [ 1, 3, 2, 8, 7, 6, 5, 4 ],
    [ 1, 4, 7, 5, 3, 8, 2, 6 ],
    [ 5, 4, 3, 2, 1, 7, 6, 8 ],
    [ 1, 2, 7, 8, 3, 6, 5, 4 ],
    [ 3, 1, 4, 7, 6, 8, 5, 2 ],
    [ 1, 6, 5, 4, 3, 2, 8, 7 ],
    [ 3, 1, 7, 4, 6, 5, 8, 2 ],
    [ 3, 4, 1, 7, 6, 5, 8, 2 ],
    [ 4, 7, 1, 5, 3, 2, 6, 8 ],
    [ 1, 7, 4, 3, 8, 2, 5, 6 ],
    [ 4, 1, 5, 7, 6, 3, 2, 8 ],
    [ 1, 2, 8, 3, 7, 6, 5, 4 ],
    [ 1, 7, 4, 3, 5, 8, 2, 6 ],
    [ 1, 2, 7, 6, 5, 4, 8, 3 ],
    [ 1, 2, 8, 7, 3, 6, 5, 4 ],
    [ 5, 1, 6, 4, 7, 3, 2, 8 ],
    [ 7, 1, 2, 6, 5, 3, 8, 4 ],
    [ 1, 7, 5, 4, 3, 6, 2, 8 ],
    [ 1, 7, 4, 3, 5, 8, 6, 2 ],
    [ 7, 1, 4, 3, 8, 2, 5, 6 ],
    [ 4, 1, 7, 5, 3, 6, 8, 2 ],
    [ 3, 1, 4, 7, 8, 6, 5, 2 ],
    [ 5, 6, 4, 1, 3, 2, 7, 8 ],
    [ 7, 1, 2, 3, 8, 6, 5, 4 ],
    [ 7, 1, 2, 6, 3, 8, 5, 4 ],
    [ 1, 3, 7, 6, 4, 8, 5, 2 ],
    [ 1, 7, 2, 6, 8, 3, 5, 4 ],
    [ 1, 7, 4, 3, 8, 5, 2, 6 ],
    [ 1, 6, 5, 4, 2, 8, 7, 3 ],
    [ 1, 3, 4, 8, 7, 6, 5, 2 ],
    [ 3, 7, 1, 4, 6, 5, 8, 2 ],
    [ 1, 3, 7, 6, 5, 4, 8, 2 ],
    [ 4, 7, 1, 5, 3, 6, 2, 8 ],
    [ 1, 7, 6, 2, 5, 4, 3, 8 ],
    [ 4, 1, 7, 5, 6, 3, 2, 8 ],
    [ 7, 1, 5, 4, 3, 2, 6, 8 ],
    [ 7, 1, 3, 6, 4, 2, 8, 5 ],
    [ 7, 1, 6, 3, 2, 4, 8, 5 ],
    [ 3, 7, 4, 1, 6, 5, 2, 8 ],
    [ 5, 4, 3, 1, 7, 6, 2, 8 ],
    [ 1, 7, 2, 6, 5, 8, 3, 4 ],
    [ 1, 4, 7, 6, 5, 3, 2, 8 ],
    [ 4, 7, 5, 1, 3, 2, 6, 8 ],
    [ 6, 4, 2, 1, 7, 5, 3, 8 ],
    [ 1, 6, 5, 4, 3, 7, 8, 2 ],
    [ 7, 1, 4, 5, 3, 2, 8, 6 ],
    [ 1, 2, 7, 6, 5, 8, 4, 3 ],
    [ 4, 1, 5, 7, 6, 3, 8, 2 ],
    [ 7, 3, 1, 6, 4, 2, 5, 8 ],
    [ 1, 3, 8, 2, 7, 6, 5, 4 ],
    [ 5, 4, 3, 1, 6, 7, 8, 2 ],
    [ 1, 6, 4, 2, 8, 7, 5, 3 ],
    [ 1, 2, 7, 6, 8, 5, 3, 4 ],
    [ 1, 7, 6, 2, 5, 3, 8, 4 ],
    [ 1, 6, 5, 4, 3, 8, 2, 7 ],
    [ 1, 7, 2, 8, 3, 6, 5, 4 ],
    [ 3, 4, 7, 1, 6, 5, 8, 2 ],
    [ 6, 5, 1, 4, 3, 2, 7, 8 ],
    [ 7, 4, 1, 5, 3, 2, 6, 8 ],
    [ 7, 1, 2, 6, 5, 4, 3, 8 ],
    [ 1, 4, 7, 5, 3, 8, 6, 2 ],
    [ 7, 4, 1, 3, 5, 2, 8, 6 ],
    [ 7, 4, 1, 3, 2, 8, 5, 6 ],
    [ 1, 7, 4, 8, 3, 2, 5, 6 ],
    [ 1, 4, 2, 8, 7, 6, 5, 3 ],
    [ 7, 1, 4, 3, 5, 8, 2, 6 ],
    [ 5, 4, 6, 3, 1, 2, 7, 8 ],
    [ 5, 4, 6, 1, 3, 7, 2, 8 ],
    [ 1, 7, 6, 3, 2, 8, 4, 5 ],
    [ 1, 3, 7, 6, 8, 4, 2, 5 ],
    [ 2, 3, 7, 6, 5, 4, 1, 8 ],
    [ 7, 4, 3, 2, 1, 5, 6, 8 ],
    [ 6, 1, 5, 4, 3, 7, 2, 8 ],
    [ 1, 7, 5, 4, 3, 2, 8, 6 ],
    [ 3, 7, 1, 6, 4, 5, 2, 8 ],
    [ 1, 7, 6, 3, 4, 2, 8, 5 ],
    [ 1, 2, 7, 8, 6, 3, 5, 4 ],
    [ 1, 7, 3, 2, 8, 6, 5, 4 ],
    [ 1, 3, 7, 4, 8, 6, 5, 2 ],
    [ 5, 4, 3, 2, 1, 7, 8, 6 ],
    [ 7, 4, 3, 1, 2, 5, 8, 6 ],
    [ 3, 4, 7, 6, 1, 5, 2, 8 ],
    [ 1, 7, 6, 2, 3, 8, 5, 4 ],
    [ 5, 3, 1, 7, 6, 4, 2, 8 ],
    [ 1, 7, 5, 3, 2, 8, 6, 4 ],
    [ 1, 8, 5, 4, 3, 2, 6, 7 ],
    [ 1, 7, 4, 5, 3, 8, 2, 6 ],
    [ 3, 1, 2, 8, 7, 6, 5, 4 ],
    [ 6, 1, 5, 4, 3, 2, 8, 7 ],
    [ 1, 8, 2, 3, 7, 6, 5, 4 ],
    [ 5, 4, 3, 2, 7, 1, 6, 8 ],
    [ 5, 4, 1, 6, 3, 7, 8, 2 ],
    [ 5, 4, 3, 6, 1, 7, 2, 8 ],
    [ 3, 1, 7, 6, 4, 5, 8, 2 ],
    [ 5, 4, 3, 2, 6, 7, 1, 8 ],
    [ 3, 1, 7, 4, 6, 8, 5, 2 ],
    [ 2, 7, 1, 6, 5, 4, 3, 8 ],
    [ 5, 4, 1, 6, 7, 3, 2, 8 ],
    [ 4, 5, 1, 7, 6, 3, 2, 8 ],
    [ 1, 7, 2, 6, 5, 4, 8, 3 ],
    [ 5, 1, 6, 4, 3, 7, 8, 2 ],
    [ 5, 4, 3, 6, 2, 1, 7, 8 ],
    [ 1, 6, 5, 4, 7, 3, 2, 8 ],
    [ 6, 2, 1, 7, 5, 4, 3, 8 ],
    [ 1, 4, 7, 5, 8, 3, 2, 6 ],
    [ 7, 3, 1, 4, 6, 5, 2, 8 ],
    [ 3, 1, 7, 6, 5, 4, 2, 8 ],
    [ 1, 7, 3, 6, 4, 8, 2, 5 ],
    [ 3, 7, 6, 1, 4, 2, 5, 8 ],
    [ 5, 6, 1, 4, 3, 7, 2, 8 ],
    [ 7, 4, 3, 1, 5, 2, 6, 8 ],
    [ 2, 1, 7, 6, 5, 4, 8, 3 ],
    [ 1, 7, 6, 4, 3, 2, 5, 8 ],
    [ 6, 4, 3, 2, 1, 7, 5, 8 ],
    [ 3, 4, 1, 7, 6, 8, 5, 2 ],
    [ 1, 7, 3, 6, 5, 4, 2, 8 ],
    [ 5, 4, 1, 6, 7, 3, 8, 2 ],
    [ 5, 4, 3, 1, 7, 6, 8, 2 ],
    [ 4, 1, 7, 5, 6, 3, 8, 2 ],
    [ 1, 6, 5, 4, 3, 8, 7, 2 ],
    [ 7, 1, 6, 3, 2, 8, 4, 5 ],
    [ 1, 7, 2, 6, 5, 8, 4, 3 ],
    [ 1, 7, 6, 2, 8, 3, 5, 4 ],
    [ 1, 2, 8, 7, 6, 3, 5, 4 ],
    [ 7, 4, 1, 3, 5, 8, 2, 6 ],
    [ 1, 4, 3, 8, 7, 6, 5, 2 ],
    [ 1, 7, 2, 6, 8, 5, 3, 4 ],
    [ 1, 7, 8, 2, 3, 6, 5, 4 ],
    [ 7, 1, 3, 6, 5, 4, 2, 8 ],
    [ 7, 4, 1, 5, 3, 6, 2, 8 ],
    [ 3, 7, 4, 1, 6, 5, 8, 2 ],
    [ 5, 4, 6, 1, 3, 7, 8, 2 ],
    [ 5, 4, 3, 2, 7, 6, 1, 8 ],
    [ 1, 7, 6, 5, 3, 2, 4, 8 ],
    [ 5, 4, 3, 6, 1, 7, 8, 2 ],
    [ 5, 4, 3, 6, 7, 1, 2, 8 ],
    [ 1, 4, 7, 5, 8, 3, 6, 2 ],
    [ 1, 3, 7, 6, 8, 4, 5, 2 ],
    [ 1, 3, 8, 7, 2, 6, 5, 4 ],
    [ 1, 7, 4, 5, 3, 8, 6, 2 ],
    [ 1, 2, 7, 8, 6, 5, 3, 4 ],
    [ 2, 3, 7, 6, 5, 4, 8, 1 ],
    [ 4, 1, 2, 8, 7, 6, 5, 3 ],
    [ 6, 1, 5, 4, 2, 8, 7, 3 ],
    [ 5, 4, 3, 2, 7, 1, 8, 6 ],
    [ 7, 4, 3, 5, 1, 2, 6, 8 ],
    [ 7, 3, 4, 1, 6, 5, 2, 8 ],
    [ 1, 8, 2, 7, 3, 6, 5, 4 ],
    [ 1, 6, 5, 4, 8, 2, 7, 3 ],
    [ 6, 5, 1, 4, 3, 2, 8, 7 ],
    [ 5, 4, 3, 7, 1, 6, 2, 8 ],
    [ 7, 1, 5, 4, 3, 6, 2, 8 ],
    [ 4, 7, 1, 5, 3, 6, 8, 2 ],
    [ 7, 1, 6, 2, 3, 8, 5, 4 ],
    [ 3, 2, 7, 6, 5, 4, 1, 8 ],
    [ 1, 3, 7, 8, 6, 4, 2, 5 ],
    [ 7, 1, 5, 4, 3, 2, 8, 6 ],
    [ 3, 7, 6, 4, 1, 2, 5, 8 ],
    [ 1, 7, 5, 4, 3, 8, 2, 6 ],
    [ 3, 4, 7, 1, 6, 8, 5, 2 ],
    [ 6, 4, 2, 1, 7, 5, 8, 3 ],
    [ 1, 7, 3, 6, 5, 4, 8, 2 ],
    [ 5, 6, 1, 4, 7, 3, 2, 8 ],
    [ 1, 7, 4, 3, 8, 5, 6, 2 ],
    [ 1, 7, 4, 5, 8, 3, 2, 6 ],
    [ 4, 5, 1, 7, 6, 3, 8, 2 ],
    [ 1, 7, 4, 6, 5, 3, 2, 8 ],
    [ 1, 7, 3, 6, 4, 8, 5, 2 ],
    [ 4, 1, 7, 6, 5, 3, 2, 8 ],
    [ 1, 6, 4, 8, 2, 7, 5, 3 ],
    [ 6, 1, 5, 4, 7, 3, 2, 8 ],
    [ 7, 1, 4, 3, 8, 5, 2, 6 ],
    [ 1, 7, 6, 5, 2, 4, 3, 8 ],
    [ 7, 1, 4, 5, 3, 8, 2, 6 ],
    [ 1, 8, 3, 2, 7, 6, 5, 4 ],
    [ 1, 6, 5, 4, 8, 3, 2, 7 ],
    [ 3, 4, 7, 6, 5, 1, 2, 8 ],
    [ 5, 4, 1, 7, 6, 3, 2, 8 ],
    [ 3, 1, 4, 8, 7, 6, 5, 2 ],
    [ 6, 4, 3, 2, 7, 1, 5, 8 ],
    [ 7, 1, 3, 6, 4, 8, 2, 5 ],
    [ 1, 7, 6, 3, 8, 2, 4, 5 ],
    [ 5, 4, 6, 3, 2, 1, 7, 8 ],
    [ 1, 7, 6, 3, 5, 4, 2, 8 ],
    [ 7, 1, 6, 3, 4, 2, 8, 5 ],
    [ 6, 5, 1, 4, 3, 7, 2, 8 ],
    [ 7, 3, 1, 4, 6, 5, 8, 2 ],
    [ 8, 1, 5, 4, 3, 2, 6, 7 ],
    [ 7, 2, 1, 6, 5, 4, 3, 8 ],
    [ 1, 6, 5, 7, 4, 3, 2, 8 ],
    [ 4, 7, 1, 5, 6, 3, 2, 8 ],
    [ 2, 7, 6, 1, 5, 4, 3, 8 ],
    [ 7, 4, 1, 3, 8, 2, 5, 6 ],
    [ 1, 2, 7, 6, 8, 5, 4, 3 ],
    [ 1, 3, 8, 4, 7, 6, 5, 2 ],
    [ 1, 5, 7, 6, 4, 3, 2, 8 ],
    [ 7, 4, 3, 1, 5, 6, 2, 8 ],
    [ 5, 4, 3, 7, 2, 1, 6, 8 ],
    [ 6, 1, 4, 2, 8, 7, 5, 3 ],
    [ 1, 8, 5, 4, 3, 6, 2, 7 ],
    [ 7, 1, 6, 2, 5, 3, 8, 4 ],
    [ 1, 7, 5, 3, 8, 2, 6, 4 ],
    [ 1, 3, 7, 6, 5, 8, 4, 2 ],
    [ 5, 6, 1, 4, 3, 7, 8, 2 ],
    [ 5, 3, 7, 1, 6, 4, 2, 8 ],
    [ 7, 1, 2, 6, 5, 4, 8, 3 ],
    [ 1, 7, 3, 6, 8, 4, 2, 5 ],
    [ 1, 6, 5, 4, 7, 3, 8, 2 ],
    [ 7, 3, 1, 6, 4, 5, 2, 8 ],
    [ 7, 1, 2, 6, 8, 3, 5, 4 ],
    [ 5, 6, 4, 1, 3, 7, 2, 8 ],
    [ 7, 1, 4, 8, 3, 2, 5, 6 ],
    [ 3, 7, 6, 1, 4, 5, 2, 8 ],
    [ 6, 4, 2, 7, 1, 5, 3, 8 ],
    [ 7, 6, 1, 3, 2, 4, 8, 5 ],
    [ 7, 3, 6, 1, 4, 2, 5, 8 ],
    [ 7, 4, 5, 1, 3, 2, 6, 8 ],
    [ 7, 4, 3, 1, 2, 8, 5, 6 ],
    [ 5, 4, 6, 3, 1, 7, 2, 8 ],
    [ 1, 7, 6, 2, 5, 4, 8, 3 ],
    [ 1, 7, 5, 4, 3, 6, 8, 2 ],
    [ 7, 1, 2, 6, 5, 8, 3, 4 ],
    [ 8, 1, 2, 3, 7, 6, 5, 4 ],
    [ 1, 7, 4, 8, 3, 5, 2, 6 ],
    [ 6, 4, 3, 2, 1, 7, 8, 5 ],
    [ 3, 4, 1, 7, 8, 6, 5, 2 ],
    [ 1, 4, 7, 6, 5, 3, 8, 2 ],
    [ 3, 7, 4, 6, 1, 5, 2, 8 ],
    [ 6, 1, 5, 4, 3, 7, 8, 2 ],
    [ 7, 5, 1, 4, 3, 2, 6, 8 ],
    [ 4, 7, 5, 3, 1, 2, 6, 8 ],
    [ 1, 7, 6, 4, 3, 2, 8, 5 ],
    [ 7, 1, 6, 2, 5, 4, 3, 8 ],
    [ 3, 1, 7, 6, 5, 4, 8, 2 ],
    [ 1, 4, 7, 8, 5, 3, 2, 6 ],
    [ 1, 3, 7, 8, 4, 6, 5, 2 ],
    [ 3, 4, 7, 6, 1, 5, 8, 2 ],
    [ 2, 7, 1, 6, 5, 4, 8, 3 ],
    [ 2, 1, 7, 6, 5, 8, 4, 3 ],
    [ 5, 4, 3, 2, 6, 7, 8, 1 ],
    [ 1, 7, 6, 2, 5, 8, 3, 4 ],
    [ 1, 4, 8, 2, 7, 6, 5, 3 ],
    [ 7, 4, 3, 2, 1, 5, 8, 6 ],
    [ 7, 4, 3, 2, 1, 6, 5, 8 ],
    [ 1, 7, 6, 3, 4, 8, 2, 5 ],
    [ 5, 1, 6, 4, 7, 3, 8, 2 ],
    [ 3, 7, 1, 4, 6, 8, 5, 2 ],
    [ 1, 7, 8, 4, 3, 2, 5, 6 ],
    [ 1, 7, 3, 8, 2, 6, 5, 4 ],
    [ 4, 5, 7, 1, 6, 3, 2, 8 ],
    [ 7, 1, 4, 3, 5, 8, 6, 2 ],
    [ 4, 1, 5, 7, 6, 8, 3, 2 ],
    [ 5, 3, 1, 7, 6, 4, 8, 2 ],
    [ 4, 7, 5, 1, 3, 6, 2, 8 ],
    [ 7, 4, 3, 2, 5, 1, 6, 8 ],
    [ 7, 1, 2, 8, 3, 6, 5, 4 ],
    [ 3, 7, 1, 6, 5, 4, 2, 8 ],
    [ 7, 1, 5, 3, 2, 8, 6, 4 ],
    [ 1, 7, 5, 4, 6, 3, 2, 8 ],
    [ 1, 8, 5, 4, 3, 2, 7, 6 ],
    [ 5, 6, 4, 3, 1, 2, 7, 8 ],
    [ 7, 1, 6, 4, 3, 2, 5, 8 ],
    [ 1, 7, 6, 5, 2, 3, 8, 4 ],
    [ 6, 1, 5, 4, 3, 8, 2, 7 ],
    [ 1, 7, 6, 3, 2, 8, 5, 4 ],
    [ 1, 7, 5, 4, 2, 8, 6, 3 ],
    [ 1, 7, 2, 8, 6, 3, 5, 4 ],
    [ 5, 1, 6, 7, 4, 3, 2, 8 ],
    [ 3, 1, 8, 2, 7, 6, 5, 4 ],
    [ 5, 4, 6, 1, 7, 3, 2, 8 ],
    [ 6, 2, 7, 1, 5, 4, 3, 8 ],
    [ 1, 7, 6, 4, 3, 5, 2, 8 ],
    [ 6, 5, 3, 2, 1, 7, 4, 8 ],
    [ 7, 1, 3, 2, 8, 6, 5, 4 ],
    [ 1, 7, 3, 4, 8, 6, 5, 2 ],
    [ 6, 5, 4, 1, 3, 2, 7, 8 ],
    [ 6, 2, 1, 7, 5, 4, 8, 3 ],
    [ 6, 3, 1, 7, 5, 4, 2, 8 ],
    [ 1, 5, 2, 8, 7, 6, 4, 3 ],
    [ 3, 7, 1, 6, 4, 5, 8, 2 ],
    [ 5, 4, 3, 6, 2, 7, 1, 8 ],
    [ 2, 7, 3, 6, 5, 4, 1, 8 ],
    [ 1, 6, 7, 5, 4, 3, 2, 8 ],
    [ 5, 4, 3, 7, 1, 6, 8, 2 ],
    [ 1, 3, 8, 7, 6, 4, 2, 5 ],
    [ 8, 1, 3, 2, 7, 6, 5, 4 ],
    [ 1, 7, 6, 4, 2, 8, 5, 3 ],
    [ 5, 4, 3, 7, 6, 1, 2, 8 ],
    [ 1, 7, 3, 6, 5, 8, 4, 2 ],
    [ 5, 1, 2, 8, 7, 6, 4, 3 ],
    [ 1, 7, 6, 5, 4, 2, 3, 8 ],
    [ 1, 3, 8, 7, 6, 2, 5, 4 ],
    [ 2, 3, 7, 6, 5, 8, 4, 1 ],
    [ 1, 6, 5, 8, 4, 3, 2, 7 ],
    [ 4, 1, 3, 8, 7, 6, 5, 2 ],
    [ 5, 4, 3, 6, 2, 7, 8, 1 ],
    [ 1, 7, 6, 5, 3, 4, 2, 8 ],
    [ 4, 7, 1, 5, 6, 3, 8, 2 ],
    [ 6, 3, 7, 1, 5, 4, 2, 8 ],
    [ 7, 3, 6, 1, 4, 5, 2, 8 ],
    [ 5, 6, 4, 1, 7, 3, 2, 8 ],
    [ 6, 7, 2, 1, 5, 4, 3, 8 ],
    [ 7, 1, 4, 8, 3, 5, 2, 6 ],
    [ 1, 7, 2, 6, 8, 5, 4, 3 ],
    [ 1, 7, 6, 8, 2, 3, 5, 4 ],
    [ 7, 1, 3, 6, 5, 4, 8, 2 ],
    [ 2, 7, 3, 6, 5, 4, 8, 1 ],
    [ 1, 2, 7, 8, 6, 5, 4, 3 ],
    [ 7, 1, 4, 3, 8, 5, 6, 2 ],
    [ 6, 3, 1, 7, 5, 4, 8, 2 ],
    [ 7, 4, 3, 1, 6, 5, 2, 8 ],
    [ 1, 7, 8, 2, 6, 3, 5, 4 ],
    [ 3, 1, 7, 6, 5, 8, 4, 2 ],
    [ 5, 4, 7, 1, 6, 3, 2, 8 ],
    [ 1, 8, 7, 4, 3, 2, 5, 6 ],
    [ 7, 5, 4, 1, 3, 2, 6, 8 ],
    [ 1, 7, 5, 8, 3, 2, 6, 4 ],
    [ 3, 7, 2, 6, 5, 4, 1, 8 ],
    [ 4, 7, 1, 6, 5, 3, 2, 8 ],
    [ 1, 7, 3, 8, 6, 2, 5, 4 ],
    [ 7, 1, 6, 3, 5, 4, 2, 8 ],
    [ 5, 4, 1, 7, 6, 3, 8, 2 ],
    [ 1, 5, 7, 6, 4, 3, 8, 2 ],
    [ 1, 7, 6, 8, 3, 2, 4, 5 ],
    [ 7, 4, 3, 2, 6, 1, 5, 8 ],
    [ 6, 5, 4, 1, 3, 2, 8, 7 ],
    [ 7, 3, 1, 2, 8, 6, 5, 4 ],
    [ 5, 4, 3, 1, 7, 8, 6, 2 ],
    [ 7, 4, 1, 5, 6, 3, 2, 8 ],
    [ 5, 4, 1, 6, 7, 8, 3, 2 ],
    [ 1, 8, 3, 7, 2, 6, 5, 4 ],
    [ 6, 4, 2, 7, 1, 5, 8, 3 ],
    [ 1, 6, 5, 3, 8, 7, 4, 2 ],
    [ 7, 3, 1, 6, 4, 5, 8, 2 ],
    [ 4, 7, 5, 3, 2, 1, 6, 8 ],
    [ 6, 4, 2, 1, 7, 8, 5, 3 ],
    [ 7, 6, 3, 1, 4, 2, 5, 8 ],
    [ 7, 2, 1, 6, 5, 4, 8, 3 ],
    [ 1, 7, 3, 8, 6, 4, 2, 5 ],
    [ 7, 1, 5, 3, 8, 2, 6, 4 ],
    [ 1, 4, 8, 3, 7, 6, 5, 2 ],
    [ 1, 4, 5, 8, 7, 6, 3, 2 ],
    [ 1, 6, 4, 8, 7, 2, 5, 3 ],
    [ 7, 4, 3, 2, 5, 1, 8, 6 ],
    [ 6, 4, 7, 2, 1, 5, 3, 8 ],
    [ 1, 7, 6, 4, 3, 5, 8, 2 ],
    [ 7, 4, 3, 1, 5, 6, 8, 2 ],
    [ 1, 7, 5, 4, 6, 3, 8, 2 ],
    [ 1, 7, 8, 3, 2, 6, 5, 4 ],
    [ 1, 5, 8, 6, 4, 3, 2, 7 ],
    [ 7, 4, 1, 8, 3, 2, 5, 6 ],
    [ 4, 1, 7, 6, 5, 3, 8, 2 ],
    [ 3, 1, 8, 7, 2, 6, 5, 4 ],
    [ 6, 4, 1, 2, 8, 7, 5, 3 ],
    [ 5, 7, 3, 1, 6, 4, 2, 8 ],
    [ 3, 7, 4, 6, 5, 1, 2, 8 ],
    [ 7, 5, 1, 4, 3, 2, 8, 6 ],
    [ 6, 4, 3, 7, 2, 1, 5, 8 ],
    [ 6, 4, 1, 7, 5, 3, 2, 8 ],
    [ 4, 1, 7, 5, 6, 8, 3, 2 ],
    [ 1, 7, 6, 3, 5, 4, 8, 2 ],
    [ 7, 1, 6, 2, 5, 4, 8, 3 ],
    [ 7, 6, 1, 2, 5, 4, 3, 8 ],
    [ 7, 4, 3, 2, 5, 6, 1, 8 ],
    [ 6, 5, 1, 4, 2, 8, 7, 3 ],
    [ 1, 7, 4, 8, 3, 5, 6, 2 ],
    [ 2, 7, 1, 6, 5, 8, 4, 3 ],
    [ 7, 4, 3, 2, 1, 8, 5, 6 ],
    [ 1, 7, 6, 3, 8, 2, 5, 4 ],
    [ 7, 1, 6, 3, 2, 8, 5, 4 ],
    [ 5, 1, 6, 4, 7, 8, 3, 2 ],
    [ 7, 1, 5, 4, 3, 6, 8, 2 ],
    [ 7, 6, 1, 2, 3, 8, 5, 4 ],
    [ 1, 8, 2, 7, 6, 3, 5, 4 ],
    [ 7, 1, 6, 5, 3, 2, 4, 8 ],
    [ 1, 4, 7, 6, 5, 8, 3, 2 ],
    [ 6, 1, 5, 4, 8, 3, 2, 7 ],
    [ 2, 1, 7, 6, 8, 5, 4, 3 ],
    [ 1, 6, 5, 4, 7, 8, 3, 2 ],
    [ 1, 7, 6, 5, 2, 8, 3, 4 ],
    [ 7, 4, 3, 1, 8, 2, 5, 6 ],
    [ 1, 7, 6, 3, 8, 4, 2, 5 ],
    [ 1, 7, 4, 8, 5, 3, 2, 6 ],
    [ 7, 5, 2, 1, 6, 4, 3, 8 ],
    [ 4, 1, 8, 2, 7, 6, 5, 3 ],
    [ 5, 6, 4, 3, 1, 7, 2, 8 ],
    [ 5, 4, 6, 3, 7, 1, 2, 8 ],
    [ 8, 1, 5, 4, 3, 6, 2, 7 ],
    [ 8, 1, 5, 4, 3, 2, 7, 6 ],
    [ 1, 5, 3, 8, 7, 6, 4, 2 ],
    [ 6, 1, 4, 8, 2, 7, 5, 3 ],
    [ 1, 3, 7, 8, 6, 4, 5, 2 ],
    [ 6, 2, 1, 7, 5, 8, 4, 3 ],
    [ 5, 4, 7, 3, 2, 1, 6, 8 ],
    [ 1, 7, 3, 8, 4, 6, 5, 2 ],
    [ 7, 5, 1, 4, 3, 6, 2, 8 ],
    [ 1, 8, 6, 4, 3, 2, 7, 5 ],
    [ 1, 6, 5, 4, 8, 3, 7, 2 ],
    [ 5, 1, 6, 7, 4, 3, 8, 2 ],
    [ 7, 1, 6, 4, 3, 5, 2, 8 ],
    [ 1, 8, 5, 4, 6, 3, 2, 7 ],
    [ 7, 5, 1, 3, 2, 8, 6, 4 ],
    [ 1, 7, 5, 2, 8, 6, 4, 3 ],
    [ 7, 4, 5, 1, 3, 6, 2, 8 ],
    [ 7, 6, 1, 3, 2, 8, 4, 5 ],
    [ 6, 1, 5, 4, 7, 3, 8, 2 ],
    [ 1, 3, 7, 6, 8, 5, 4, 2 ],
    [ 1, 7, 6, 4, 5, 3, 2, 8 ],
    [ 3, 7, 1, 6, 5, 4, 8, 2 ],
    [ 1, 7, 4, 3, 8, 6, 5, 2 ],
    [ 7, 6, 3, 1, 2, 4, 8, 5 ],
    [ 7, 4, 1, 3, 5, 8, 6, 2 ],
    [ 1, 7, 5, 4, 3, 8, 6, 2 ],
    [ 1, 7, 5, 4, 8, 3, 2, 6 ],
    [ 7, 3, 1, 4, 6, 8, 5, 2 ],
    [ 4, 7, 5, 1, 3, 6, 8, 2 ],
    [ 5, 6, 4, 3, 2, 1, 7, 8 ],
    [ 6, 5, 1, 4, 3, 7, 8, 2 ],
    [ 7, 1, 6, 5, 2, 3, 8, 4 ],
    [ 6, 5, 1, 4, 3, 8, 2, 7 ],
    [ 3, 2, 7, 6, 5, 4, 8, 1 ],
    [ 6, 5, 4, 2, 1, 7, 3, 8 ],
    [ 5, 6, 4, 1, 3, 7, 8, 2 ],
    [ 3, 7, 4, 1, 6, 8, 5, 2 ],
    [ 7, 1, 6, 2, 8, 3, 5, 4 ],
    [ 3, 7, 6, 4, 2, 1, 5, 8 ],
    [ 1, 7, 6, 2, 8, 5, 3, 4 ],
    [ 6, 2, 7, 5, 1, 4, 3, 8 ],
    [ 2, 7, 6, 5, 3, 1, 4, 8 ],
    [ 7, 1, 4, 5, 8, 3, 2, 6 ],
    [ 5, 3, 7, 1, 6, 4, 8, 2 ],
    [ 1, 7, 5, 6, 4, 3, 2, 8 ],
    [ 1, 6, 5, 7, 4, 3, 8, 2 ],
    [ 5, 4, 3, 7, 2, 1, 8, 6 ],
    [ 1, 6, 5, 8, 4, 2, 7, 3 ],
    [ 1, 3, 8, 7, 4, 6, 5, 2 ],
    [ 3, 7, 6, 4, 1, 5, 2, 8 ],
    [ 7, 1, 4, 5, 3, 8, 6, 2 ],
    [ 8, 5, 1, 4, 3, 2, 6, 7 ],
    [ 5, 4, 3, 6, 7, 1, 8, 2 ],
    [ 3, 4, 1, 8, 7, 6, 5, 2 ],
    [ 4, 5, 7, 6, 1, 3, 2, 8 ],
    [ 5, 4, 3, 2, 7, 6, 8, 1 ],
    [ 5, 6, 1, 7, 4, 3, 2, 8 ],
    [ 5, 1, 7, 6, 4, 2, 8, 3 ],
    [ 1, 4, 7, 8, 5, 3, 6, 2 ],
    [ 3, 7, 6, 1, 5, 4, 2, 8 ],
    [ 6, 5, 3, 2, 7, 1, 4, 8 ],
    [ 7, 1, 6, 4, 3, 2, 8, 5 ],
    [ 2, 7, 6, 1, 5, 4, 8, 3 ],
    [ 7, 2, 6, 1, 5, 4, 3, 8 ],
    [ 7, 6, 1, 2, 5, 3, 8, 4 ],
    [ 7, 1, 5, 4, 3, 8, 2, 6 ],
    [ 7, 4, 3, 5, 1, 6, 2, 8 ],
    [ 3, 8, 1, 2, 7, 6, 5, 4 ],
    [ 3, 7, 4, 6, 1, 5, 8, 2 ],
    [ 1, 7, 6, 4, 3, 8, 2, 5 ],
    [ 7, 1, 6, 3, 4, 8, 2, 5 ],
    [ 5, 1, 7, 6, 4, 3, 2, 8 ],
    [ 6, 5, 3, 2, 1, 7, 8, 4 ],
    [ 8, 1, 2, 7, 3, 6, 5, 4 ],
    [ 1, 4, 7, 5, 8, 6, 3, 2 ],
    [ 7, 3, 6, 4, 1, 2, 5, 8 ],
    [ 5, 4, 7, 3, 1, 6, 2, 8 ],
    [ 7, 1, 3, 6, 4, 8, 5, 2 ],
    [ 1, 7, 5, 3, 8, 6, 2, 4 ],
    [ 5, 4, 3, 6, 7, 2, 1, 8 ],
    [ 7, 1, 2, 8, 6, 3, 5, 4 ],
    [ 2, 7, 6, 5, 1, 4, 3, 8 ],
    [ 1, 7, 2, 8, 6, 5, 3, 4 ],
    [ 3, 1, 8, 4, 7, 6, 5, 2 ],
    [ 5, 3, 1, 7, 6, 8, 4, 2 ],
    [ 7, 4, 1, 5, 3, 6, 8, 2 ],
    [ 7, 4, 3, 2, 1, 6, 8, 5 ],
    [ 7, 1, 6, 5, 2, 4, 3, 8 ],
    [ 1, 6, 5, 4, 8, 7, 2, 3 ],
    [ 7, 1, 6, 2, 5, 8, 3, 4 ],
    [ 1, 6, 2, 8, 7, 5, 4, 3 ],
    [ 3, 4, 7, 6, 1, 8, 5, 2 ],
    [ 7, 1, 5, 4, 2, 8, 6, 3 ],
    [ 7, 1, 6, 3, 8, 2, 4, 5 ],
    [ 5, 4, 3, 7, 2, 6, 1, 8 ],
    [ 7, 4, 1, 3, 8, 5, 2, 6 ],
    [ 1, 7, 8, 4, 3, 5, 2, 6 ],
    [ 1, 8, 5, 4, 3, 7, 2, 6 ],
    [ 2, 7, 6, 3, 5, 4, 1, 8 ],
    [ 7, 4, 5, 3, 1, 2, 6, 8 ],
    [ 6, 5, 4, 1, 3, 7, 2, 8 ],
    [ 1, 7, 4, 6, 5, 3, 8, 2 ],
    [ 1, 2, 8, 7, 6, 5, 3, 4 ],
    [ 6, 5, 4, 3, 1, 2, 7, 8 ],
    [ 7, 1, 8, 4, 3, 2, 5, 6 ],
    [ 7, 1, 3, 6, 8, 4, 2, 5 ],
    [ 1, 5, 8, 2, 7, 6, 4, 3 ],
    [ 4, 5, 7, 1, 6, 3, 8, 2 ],
    [ 1, 8, 3, 4, 7, 6, 5, 2 ],
    [ 6, 4, 2, 7, 5, 1, 3, 8 ],
    [ 5, 4, 6, 7, 1, 3, 2, 8 ],
    [ 5, 4, 6, 1, 7, 3, 8, 2 ],
    [ 7, 1, 2, 6, 5, 8, 4, 3 ],
    [ 1, 4, 8, 7, 5, 3, 2, 6 ],
    [ 7, 1, 3, 4, 8, 6, 5, 2 ],
    [ 7, 6, 3, 2, 1, 4, 5, 8 ],
    [ 3, 4, 7, 1, 8, 6, 5, 2 ],
    [ 3, 7, 6, 1, 4, 5, 8, 2 ],
    [ 5, 6, 1, 4, 7, 3, 8, 2 ],
    [ 7, 6, 1, 4, 3, 2, 5, 8 ],
    [ 5, 4, 6, 3, 1, 7, 8, 2 ],
    [ 7, 1, 8, 2, 3, 6, 5, 4 ],
    [ 4, 2, 7, 6, 5, 3, 1, 8 ],
    [ 5, 4, 3, 2, 7, 8, 1, 6 ],
    [ 6, 5, 1, 4, 7, 3, 2, 8 ],
    [ 7, 6, 1, 3, 4, 2, 8, 5 ],
    [ 1, 8, 5, 4, 3, 6, 7, 2 ],
    [ 6, 1, 5, 4, 3, 8, 7, 2 ],
    [ 6, 2, 7, 1, 5, 4, 8, 3 ],
    [ 5, 3, 7, 6, 1, 4, 2, 8 ],
    [ 7, 1, 5, 4, 6, 3, 2, 8 ],
    [ 3, 4, 7, 6, 5, 2, 1, 8 ],
    [ 1, 7, 6, 5, 2, 4, 8, 3 ],
    [ 4, 7, 5, 3, 1, 6, 2, 8 ],
    [ 6, 1, 5, 4, 8, 2, 7, 3 ],
    [ 6, 5, 3, 1, 7, 4, 2, 8 ],
    [ 7, 3, 1, 6, 5, 4, 2, 8 ],
    [ 1, 7, 6, 2, 5, 8, 4, 3 ],
    [ 7, 2, 3, 6, 5, 4, 1, 8 ],
    [ 3, 4, 7, 6, 5, 1, 8, 2 ],
    [ 1, 7, 6, 5, 3, 2, 8, 4 ],
    [ 6, 4, 3, 2, 7, 5, 1, 8 ],
    [ 1, 7, 5, 4, 8, 2, 6, 3 ],
    [ 1, 8, 7, 2, 3, 6, 5, 4 ],
    [ 1, 4, 8, 7, 2, 6, 5, 3 ],
    [ 1, 7, 6, 3, 4, 8, 5, 2 ],
    [ 4, 5, 1, 7, 6, 8, 3, 2 ],
    [ 7, 3, 4, 6, 1, 5, 2, 8 ],
    [ 7, 5, 3, 2, 1, 6, 4, 8 ],
    [ 7, 1, 4, 6, 5, 3, 2, 8 ],
    [ 1, 7, 3, 6, 8, 4, 5, 2 ],
    [ 7, 1, 3, 8, 2, 6, 5, 4 ],
    [ 4, 7, 5, 1, 6, 3, 2, 8 ],
    [ 1, 6, 8, 4, 2, 7, 5, 3 ],
    [ 6, 1, 7, 5, 3, 2, 8, 4 ],
    [ 4, 1, 5, 7, 8, 6, 3, 2 ],
    [ 5, 4, 6, 3, 2, 7, 1, 8 ],
    [ 1, 7, 4, 5, 8, 3, 6, 2 ],
    [ 6, 1, 5, 7, 4, 3, 2, 8 ],
    [ 7, 4, 3, 5, 2, 1, 6, 8 ],
    [ 7, 3, 4, 1, 6, 5, 8, 2 ],
    [ 6, 4, 3, 2, 7, 1, 8, 5 ],
    [ 1, 8, 4, 2, 7, 6, 5, 3 ],
    [ 7, 1, 2, 6, 8, 5, 3, 4 ],
    [ 5, 1, 7, 6, 4, 3, 8, 2 ],
    [ 7, 4, 3, 2, 5, 8, 1, 6 ],
    [ 4, 7, 5, 6, 1, 3, 2, 8 ],
    [ 1, 7, 5, 6, 4, 3, 8, 2 ],
    [ 4, 1, 7, 6, 5, 8, 3, 2 ],
    [ 7, 3, 1, 8, 2, 6, 5, 4 ],
    [ 8, 1, 5, 4, 3, 6, 7, 2 ],
    [ 7, 3, 4, 1, 6, 8, 5, 2 ],
    [ 1, 7, 6, 3, 8, 5, 2, 4 ],
    [ 1, 7, 6, 5, 2, 8, 4, 3 ],
    [ 7, 6, 1, 5, 3, 2, 4, 8 ],
    [ 1, 7, 8, 3, 4, 6, 5, 2 ],
    [ 1, 6, 5, 4, 8, 7, 3, 2 ],
    [ 3, 7, 6, 4, 2, 5, 1, 8 ],
    [ 1, 7, 8, 4, 5, 3, 2, 6 ],
    [ 7, 2, 6, 1, 5, 4, 8, 3 ],
    [ 7, 5, 1, 4, 3, 6, 8, 2 ],
    [ 4, 1, 8, 7, 2, 6, 5, 3 ],
    [ 1, 8, 3, 7, 6, 4, 2, 5 ],
    [ 7, 5, 2, 1, 6, 4, 8, 3 ],
    [ 5, 4, 3, 6, 7, 2, 8, 1 ],
    [ 1, 7, 8, 4, 3, 5, 6, 2 ],
    [ 7, 1, 6, 3, 8, 2, 5, 4 ],
    [ 7, 5, 1, 3, 8, 2, 6, 4 ],
    [ 6, 1, 5, 3, 8, 7, 4, 2 ],
    [ 6, 2, 7, 5, 1, 4, 8, 3 ],
    [ 8, 5, 1, 4, 3, 2, 7, 6 ],
    [ 7, 1, 6, 3, 8, 4, 2, 5 ],
    [ 7, 1, 4, 8, 5, 3, 2, 6 ],
    [ 4, 1, 5, 8, 7, 6, 3, 2 ],
    [ 3, 1, 8, 7, 4, 6, 5, 2 ],
    [ 6, 4, 7, 3, 2, 1, 5, 8 ],
    [ 4, 7, 1, 5, 6, 8, 3, 2 ],
    [ 7, 6, 1, 4, 3, 2, 8, 5 ],
    [ 6, 1, 5, 7, 4, 3, 8, 2 ],
    [ 1, 4, 8, 7, 6, 3, 2, 5 ],
    [ 6, 7, 1, 5, 3, 2, 8, 4 ],
    [ 1, 7, 6, 8, 3, 4, 2, 5 ],
    [ 7, 4, 3, 1, 5, 8, 6, 2 ],
    [ 7, 6, 1, 3, 5, 4, 2, 8 ],
    [ 5, 7, 1, 6, 4, 2, 8, 3 ],
    [ 7, 6, 3, 4, 1, 2, 5, 8 ],
    [ 4, 5, 7, 1, 6, 8, 3, 2 ],
    [ 8, 1, 3, 7, 2, 6, 5, 4 ],
    [ 1, 8, 7, 4, 3, 5, 2, 6 ],
    [ 7, 4, 3, 6, 2, 1, 5, 8 ],
    [ 1, 7, 8, 3, 6, 4, 2, 5 ],
    [ 2, 1, 7, 8, 6, 5, 4, 3 ],
    [ 7, 6, 1, 4, 3, 5, 2, 8 ],
    [ 1, 8, 5, 2, 7, 6, 4, 3 ],
    [ 7, 5, 1, 6, 3, 2, 8, 4 ],
    [ 6, 4, 1, 7, 5, 3, 8, 2 ],
    [ 7, 1, 6, 4, 5, 3, 2, 8 ],
    [ 6, 1, 2, 8, 7, 5, 4, 3 ],
    [ 7, 8, 1, 2, 3, 6, 5, 4 ],
    [ 7, 4, 3, 8, 1, 2, 5, 6 ],
    [ 1, 7, 8, 6, 2, 3, 5, 4 ],
    [ 4, 5, 7, 6, 3, 1, 2, 8 ],
    [ 1, 3, 8, 7, 6, 4, 5, 2 ],
    [ 1, 7, 6, 5, 3, 8, 2, 4 ],
    [ 2, 7, 6, 5, 4, 1, 3, 8 ],
    [ 7, 1, 6, 4, 3, 8, 2, 5 ],
    [ 1, 7, 6, 5, 4, 3, 2, 8 ],
    [ 5, 6, 4, 3, 7, 1, 2, 8 ],
    [ 1, 4, 8, 5, 7, 6, 3, 2 ],
    [ 7, 1, 6, 5, 2, 4, 8, 3 ],
    [ 2, 7, 6, 5, 1, 4, 8, 3 ],
    [ 3, 4, 7, 6, 5, 2, 8, 1 ],
    [ 6, 5, 1, 7, 4, 2, 8, 3 ],
    [ 7, 4, 1, 5, 6, 3, 8, 2 ],
    [ 1, 7, 8, 5, 3, 2, 6, 4 ],
    [ 5, 7, 4, 1, 6, 3, 2, 8 ],
    [ 6, 2, 7, 5, 4, 1, 3, 8 ],
    [ 2, 3, 7, 6, 8, 5, 4, 1 ],
    [ 1, 8, 2, 7, 6, 5, 3, 4 ],
    [ 3, 7, 4, 1, 8, 6, 5, 2 ],
    [ 4, 7, 1, 6, 5, 3, 8, 2 ],
    [ 5, 3, 7, 6, 4, 1, 2, 8 ],
    [ 7, 5, 3, 1, 2, 8, 6, 4 ],
    [ 7, 1, 6, 5, 4, 2, 3, 8 ],
    [ 6, 4, 3, 2, 7, 5, 8, 1 ],
    [ 1, 6, 5, 8, 3, 7, 4, 2 ],
    [ 5, 6, 7, 1, 4, 3, 2, 8 ],
    [ 7, 4, 3, 5, 6, 1, 2, 8 ],
    [ 8, 3, 1, 2, 7, 6, 5, 4 ],
    [ 7, 2, 1, 6, 5, 8, 4, 3 ],
    [ 7, 3, 1, 4, 8, 6, 5, 2 ],
    [ 6, 7, 2, 5, 1, 4, 3, 8 ],
    [ 7, 6, 3, 2, 1, 4, 8, 5 ],
    [ 7, 6, 1, 2, 5, 4, 8, 3 ],
    [ 4, 7, 5, 3, 2, 6, 1, 8 ],
    [ 5, 6, 4, 3, 1, 7, 8, 2 ],
    [ 6, 1, 7, 5, 4, 3, 2, 8 ],
    [ 1, 7, 6, 5, 4, 2, 8, 3 ],
    [ 7, 5, 1, 4, 2, 8, 6, 3 ],
    [ 5, 2, 7, 6, 4, 3, 1, 8 ],
    [ 7, 5, 4, 1, 3, 2, 8, 6 ],
    [ 1, 7, 6, 5, 8, 2, 3, 4 ],
    [ 6, 4, 2, 7, 5, 1, 8, 3 ],
    [ 7, 1, 6, 4, 3, 5, 8, 2 ],
    [ 6, 7, 2, 1, 5, 4, 8, 3 ],
    [ 7, 4, 1, 3, 8, 5, 6, 2 ],
    [ 3, 1, 7, 6, 8, 5, 4, 2 ],
    [ 5, 6, 4, 1, 7, 3, 8, 2 ],
    [ 4, 7, 6, 1, 5, 3, 2, 8 ],
    [ 6, 5, 4, 3, 2, 1, 7, 8 ],
    [ 8, 1, 7, 4, 3, 2, 5, 6 ],
    [ 7, 5, 4, 3, 1, 2, 6, 8 ],
    [ 1, 8, 4, 7, 5, 3, 2, 6 ],
    [ 6, 4, 7, 2, 5, 1, 3, 8 ],
    [ 7, 6, 3, 2, 4, 1, 5, 8 ],
    [ 7, 6, 1, 5, 2, 3, 8, 4 ],
    [ 7, 4, 1, 6, 5, 3, 2, 8 ],
    [ 4, 1, 8, 7, 5, 3, 2, 6 ],
    [ 7, 4, 5, 3, 2, 1, 6, 8 ],
    [ 1, 7, 6, 4, 3, 8, 5, 2 ],
    [ 1, 6, 3, 8, 7, 5, 4, 2 ],
    [ 1, 8, 5, 6, 4, 3, 2, 7 ],
    [ 1, 7, 5, 8, 4, 3, 2, 6 ],
    [ 5, 4, 3, 7, 6, 1, 8, 2 ],
    [ 6, 1, 5, 4, 8, 7, 2, 3 ],
    [ 1, 7, 4, 6, 5, 8, 3, 2 ],
    [ 3, 4, 7, 6, 8, 1, 5, 2 ],
    [ 6, 7, 4, 2, 1, 5, 3, 8 ],
    [ 1, 5, 8, 7, 2, 6, 4, 3 ],
    [ 7, 4, 3, 2, 5, 6, 8, 1 ],
    [ 8, 5, 4, 1, 3, 2, 6, 7 ],
    [ 1, 8, 5, 4, 3, 7, 6, 2 ],
    [ 6, 4, 2, 7, 1, 8, 5, 3 ],
    [ 6, 4, 7, 1, 5, 3, 2, 8 ],
    [ 7, 6, 3, 1, 4, 5, 2, 8 ],
    [ 6, 5, 4, 1, 3, 7, 8, 2 ],
    [ 7, 6, 1, 5, 2, 4, 3, 8 ],
    [ 2, 5, 3, 8, 7, 6, 4, 1 ],
    [ 7, 1, 6, 8, 2, 3, 5, 4 ],
    [ 1, 7, 6, 4, 5, 3, 8, 2 ],
    [ 1, 8, 4, 3, 7, 6, 5, 2 ],
    [ 7, 2, 3, 6, 5, 4, 8, 1 ],
    [ 7, 1, 5, 3, 8, 6, 2, 4 ],
    [ 1, 8, 4, 7, 2, 6, 5, 3 ],
    [ 5, 6, 4, 7, 1, 3, 2, 8 ],
    [ 2, 7, 6, 5, 3, 1, 8, 4 ],
    [ 6, 2, 1, 7, 8, 5, 4, 3 ],
    [ 7, 1, 2, 6, 8, 5, 4, 3 ],
    [ 4, 7, 2, 6, 5, 3, 1, 8 ],
    [ 3, 1, 8, 7, 6, 4, 2, 5 ],
    [ 7, 4, 3, 2, 8, 1, 5, 6 ],
    [ 3, 7, 6, 2, 5, 4, 1, 8 ],
    [ 4, 7, 6, 3, 2, 1, 5, 8 ],
    [ 7, 2, 6, 5, 3, 1, 4, 8 ],
    [ 8, 1, 4, 2, 7, 6, 5, 3 ],
    [ 5, 6, 4, 3, 2, 7, 1, 8 ],
    [ 5, 7, 3, 6, 1, 4, 2, 8 ],
    [ 6, 4, 7, 2, 1, 5, 8, 3 ],
    [ 1, 7, 6, 2, 8, 5, 4, 3 ],
    [ 6, 4, 1, 8, 2, 7, 5, 3 ],
    [ 1, 8, 7, 2, 6, 3, 5, 4 ],
    [ 7, 1, 3, 8, 4, 6, 5, 2 ],
    [ 3, 8, 1, 4, 7, 6, 5, 2 ],
    [ 1, 4, 7, 6, 8, 5, 3, 2 ],
    [ 6, 5, 4, 3, 1, 7, 2, 8 ],
    [ 5, 6, 1, 4, 7, 8, 3, 2 ],
    [ 5, 6, 1, 7, 4, 3, 8, 2 ],
    [ 6, 1, 7, 5, 4, 2, 8, 3 ],
    [ 8, 1, 6, 4, 3, 2, 7, 5 ],
    [ 7, 1, 8, 3, 2, 6, 5, 4 ],
    [ 6, 5, 4, 1, 2, 8, 7, 3 ],
    [ 1, 8, 6, 4, 3, 7, 2, 5 ],
    [ 7, 3, 2, 6, 5, 4, 1, 8 ],
    [ 1, 7, 5, 4, 8, 6, 2, 3 ],
    [ 5, 4, 3, 7, 1, 8, 6, 2 ],
    [ 8, 1, 5, 4, 3, 7, 2, 6 ],
    [ 7, 5, 3, 2, 6, 1, 4, 8 ],
    [ 7, 1, 3, 8, 6, 4, 2, 5 ],
    [ 6, 5, 1, 4, 7, 3, 8, 2 ],
    [ 7, 1, 5, 8, 3, 2, 6, 4 ],
    [ 1, 4, 8, 7, 5, 3, 6, 2 ],
    [ 7, 4, 3, 2, 6, 1, 8, 5 ],
    [ 7, 6, 3, 1, 2, 8, 4, 5 ],
    [ 5, 7, 4, 3, 2, 1, 6, 8 ],
    [ 3, 7, 6, 4, 1, 5, 8, 2 ],
    [ 6, 1, 7, 5, 3, 8, 2, 4 ],
    [ 5, 4, 7, 3, 2, 6, 1, 8 ],
    [ 7, 1, 6, 5, 3, 4, 2, 8 ],
    [ 1, 6, 5, 7, 4, 8, 3, 2 ],
    [ 2, 7, 6, 5, 3, 4, 1, 8 ],
    [ 1, 2, 8, 7, 6, 5, 4, 3 ],
    [ 1, 8, 5, 4, 7, 3, 2, 6 ],
    [ 1, 6, 8, 4, 7, 2, 5, 3 ],
    [ 1, 5, 8, 7, 4, 3, 2, 6 ],
    [ 1, 5, 8, 6, 4, 3, 7, 2 ],
    [ 7, 1, 6, 4, 2, 8, 5, 3 ],
    [ 1, 8, 6, 5, 3, 2, 7, 4 ],
    [ 7, 4, 1, 6, 5, 2, 8, 3 ],
    [ 1, 6, 5, 8, 4, 7, 2, 3 ],
    [ 7, 1, 4, 3, 8, 6, 5, 2 ],
    [ 1, 6, 4, 8, 7, 5, 2, 3 ],
    [ 5, 1, 7, 6, 4, 8, 2, 3 ],
    [ 3, 7, 6, 1, 5, 4, 8, 2 ],
    [ 5, 3, 7, 1, 6, 8, 4, 2 ],
    [ 3, 7, 6, 5, 2, 1, 4, 8 ],
    [ 5, 4, 7, 3, 2, 1, 8, 6 ],
    [ 6, 5, 4, 1, 3, 8, 2, 7 ],
    [ 8, 1, 7, 2, 3, 6, 5, 4 ],
    [ 7, 5, 1, 4, 6, 3, 2, 8 ],
    [ 8, 5, 3, 2, 1, 6, 4, 7 ],
    [ 1, 7, 6, 3, 5, 8, 4, 2 ],
    [ 6, 5, 3, 2, 7, 4, 1, 8 ],
    [ 8, 1, 5, 4, 6, 3, 2, 7 ],
    [ 1, 8, 3, 7, 6, 2, 5, 4 ],
    [ 7, 5, 3, 1, 6, 4, 2, 8 ],
    [ 5, 7, 3, 1, 6, 4, 8, 2 ],
    [ 2, 7, 1, 6, 8, 5, 4, 3 ],
    [ 3, 7, 2, 6, 5, 4, 8, 1 ],
    [ 7, 1, 6, 3, 5, 4, 8, 2 ],
    [ 4, 7, 5, 3, 1, 6, 8, 2 ],
    [ 4, 1, 8, 3, 7, 6, 5, 2 ],
    [ 6, 5, 4, 2, 7, 1, 3, 8 ],
    [ 7, 1, 2, 8, 6, 5, 3, 4 ],
    [ 1, 4, 8, 7, 3, 6, 5, 2 ],
    [ 6, 5, 1, 7, 4, 3, 2, 8 ],
    [ 7, 1, 4, 6, 5, 3, 8, 2 ],
    [ 1, 3, 7, 8, 6, 5, 4, 2 ],
    [ 7, 1, 8, 2, 6, 3, 5, 4 ],
    [ 1, 7, 3, 6, 8, 5, 4, 2 ],
    [ 1, 5, 4, 8, 7, 6, 3, 2 ],
    [ 3, 4, 8, 1, 7, 6, 5, 2 ],
    [ 2, 7, 6, 3, 5, 4, 8, 1 ],
    [ 7, 5, 1, 4, 3, 8, 2, 6 ],
    [ 7, 6, 1, 3, 2, 8, 5, 4 ],
    [ 6, 5, 4, 2, 1, 7, 8, 3 ],
    [ 3, 8, 1, 7, 2, 6, 5, 4 ],
    [ 1, 7, 5, 8, 4, 2, 6, 3 ],
    [ 5, 4, 3, 2, 7, 8, 6, 1 ],
    [ 5, 3, 7, 6, 1, 4, 8, 2 ],
    [ 1, 4, 8, 7, 6, 2, 5, 3 ],
    [ 7, 1, 3, 6, 8, 4, 5, 2 ],
    [ 7, 4, 5, 1, 3, 6, 8, 2 ],
    [ 5, 4, 1, 7, 6, 8, 3, 2 ],
    [ 5, 4, 3, 7, 2, 8, 1, 6 ],
    [ 1, 7, 4, 5, 8, 6, 3, 2 ],
    [ 3, 1, 8, 7, 6, 2, 5, 4 ],
    [ 6, 5, 1, 4, 8, 3, 2, 7 ],
    [ 1, 7, 6, 3, 8, 4, 5, 2 ],
    [ 1, 8, 6, 4, 2, 7, 5, 3 ],
    [ 7, 4, 3, 6, 1, 5, 2, 8 ],
    [ 6, 5, 3, 2, 7, 1, 8, 4 ],
    [ 5, 4, 3, 7, 6, 2, 1, 8 ],
    [ 5, 4, 6, 3, 7, 2, 1, 8 ],
    [ 4, 7, 5, 3, 6, 1, 2, 8 ],
    [ 8, 1, 2, 7, 6, 3, 5, 4 ],
    [ 5, 4, 7, 3, 1, 6, 8, 2 ],
    [ 7, 4, 5, 1, 6, 3, 2, 8 ],
    [ 6, 1, 8, 4, 2, 7, 5, 3 ],
    [ 6, 4, 3, 7, 2, 1, 8, 5 ],
    [ 7, 6, 1, 3, 8, 2, 4, 5 ],
    [ 1, 7, 5, 4, 8, 3, 6, 2 ],
    [ 6, 3, 1, 7, 5, 8, 4, 2 ],
    [ 1, 7, 4, 8, 3, 6, 5, 2 ],
    [ 7, 1, 5, 2, 8, 6, 4, 3 ],
    [ 6, 5, 1, 4, 8, 2, 7, 3 ],
    [ 7, 6, 1, 2, 5, 8, 3, 4 ],
    [ 7, 6, 4, 1, 3, 2, 5, 8 ],
    [ 5, 4, 7, 6, 1, 3, 2, 8 ],
    [ 1, 7, 5, 8, 2, 6, 4, 3 ],
    [ 6, 3, 7, 5, 1, 4, 2, 8 ],
    [ 4, 7, 5, 1, 6, 3, 8, 2 ],
    [ 6, 5, 4, 3, 1, 2, 8, 7 ],
    [ 3, 7, 4, 6, 5, 1, 8, 2 ],
    [ 8, 1, 3, 4, 7, 6, 5, 2 ],
    [ 6, 4, 3, 2, 7, 8, 1, 5 ],
    [ 1, 7, 5, 8, 3, 6, 2, 4 ],
    [ 2, 7, 6, 1, 5, 8, 4, 3 ],
    [ 6, 1, 7, 4, 3, 8, 5, 2 ],
    [ 7, 8, 1, 4, 3, 2, 5, 6 ],
    [ 6, 5, 3, 7, 1, 4, 2, 8 ],
    [ 1, 4, 7, 8, 5, 6, 3, 2 ],
    [ 7, 3, 6, 1, 5, 4, 2, 8 ],
    [ 5, 7, 1, 6, 4, 3, 2, 8 ],
    [ 7, 4, 3, 1, 8, 5, 2, 6 ],
    [ 5, 4, 6, 7, 3, 1, 2, 8 ],
    [ 7, 1, 6, 2, 8, 5, 3, 4 ],
    [ 3, 4, 7, 8, 1, 6, 5, 2 ],
    [ 1, 7, 6, 4, 8, 2, 5, 3 ],
    [ 1, 7, 6, 4, 8, 3, 2, 5 ],
    [ 7, 1, 3, 6, 5, 8, 4, 2 ],
    [ 7, 4, 3, 5, 2, 6, 1, 8 ],
    [ 3, 7, 6, 4, 5, 1, 2, 8 ],
    [ 7, 1, 5, 4, 8, 3, 2, 6 ],
    [ 1, 8, 7, 4, 3, 2, 6, 5 ],
    [ 4, 2, 7, 6, 5, 3, 8, 1 ],
    [ 3, 4, 7, 6, 5, 8, 1, 2 ],
    [ 5, 1, 3, 8, 7, 6, 4, 2 ],
    [ 1, 8, 3, 7, 4, 6, 5, 2 ],
    [ 6, 5, 4, 1, 7, 3, 2, 8 ],
    [ 5, 4, 6, 7, 1, 3, 8, 2 ],
    [ 6, 1, 5, 4, 7, 8, 3, 2 ],
    [ 1, 7, 4, 8, 5, 3, 6, 2 ],
    [ 7, 5, 3, 2, 1, 6, 8, 4 ],
    [ 6, 2, 7, 1, 5, 8, 4, 3 ],
    [ 7, 1, 4, 8, 3, 5, 6, 2 ],
    [ 4, 7, 5, 3, 2, 1, 8, 6 ],
    [ 5, 4, 6, 3, 2, 7, 8, 1 ],
    [ 1, 6, 7, 5, 4, 3, 8, 2 ],
    [ 7, 6, 1, 2, 8, 3, 5, 4 ],
    [ 7, 6, 2, 1, 5, 4, 3, 8 ],
    [ 6, 1, 4, 8, 7, 2, 5, 3 ],
    [ 7, 1, 6, 3, 4, 8, 5, 2 ],
    [ 1, 3, 8, 7, 6, 5, 2, 4 ],
    [ 3, 7, 4, 6, 5, 2, 1, 8 ],
    [ 6, 1, 7, 5, 2, 8, 4, 3 ],
    [ 7, 5, 2, 6, 1, 4, 3, 8 ],
    [ 7, 1, 5, 6, 4, 3, 2, 8 ],
    [ 7, 6, 1, 3, 4, 8, 2, 5 ],
    [ 7, 1, 6, 8, 3, 2, 4, 5 ],
    [ 5, 4, 6, 3, 7, 1, 8, 2 ],
    [ 7, 4, 3, 1, 6, 5, 8, 2 ],
    [ 6, 5, 3, 1, 7, 4, 8, 2 ],
    [ 3, 7, 6, 5, 1, 4, 2, 8 ],
    [ 4, 5, 7, 6, 1, 3, 8, 2 ],
    [ 3, 2, 7, 6, 5, 8, 4, 1 ],
    [ 7, 6, 3, 2, 1, 5, 4, 8 ],
    [ 7, 5, 4, 1, 3, 6, 2, 8 ],
    [ 1, 6, 8, 2, 7, 5, 4, 3 ],
    [ 7, 2, 6, 3, 5, 4, 1, 8 ],
    [ 7, 2, 6, 5, 1, 4, 3, 8 ],
    [ 1, 5, 7, 6, 4, 8, 3, 2 ],
    [ 8, 5, 1, 4, 3, 6, 2, 7 ],
    [ 1, 8, 5, 4, 6, 3, 7, 2 ],
    [ 1, 7, 3, 8, 6, 5, 2, 4 ],
    [ 5, 1, 8, 2, 7, 6, 4, 3 ],
    [ 7, 3, 4, 6, 1, 5, 8, 2 ],
    [ 5, 4, 3, 6, 7, 8, 1, 2 ],
    [ 1, 7, 6, 8, 2, 5, 3, 4 ],
    [ 7, 1, 6, 5, 3, 2, 8, 4 ],
    [ 3, 7, 4, 6, 1, 8, 5, 2 ],
    [ 4, 3, 7, 6, 5, 2, 1, 8 ],
    [ 5, 1, 7, 6, 3, 8, 4, 2 ],
    [ 5, 3, 1, 7, 8, 6, 4, 2 ],
    [ 7, 3, 6, 4, 1, 5, 2, 8 ],
    [ 6, 5, 1, 4, 3, 8, 7, 2 ],
    [ 1, 7, 6, 5, 3, 4, 8, 2 ],
    [ 3, 7, 1, 6, 5, 8, 4, 2 ],
    [ 1, 7, 8, 6, 3, 2, 4, 5 ],
    [ 7, 1, 5, 4, 3, 8, 6, 2 ],
    [ 7, 3, 6, 1, 4, 5, 8, 2 ],
    [ 7, 3, 6, 4, 2, 1, 5, 8 ],
    [ 1, 8, 7, 3, 2, 6, 5, 4 ],
    [ 6, 7, 3, 1, 5, 4, 2, 8 ],
    [ 5, 4, 7, 3, 6, 1, 2, 8 ],
    [ 7, 1, 8, 4, 3, 5, 2, 6 ],
    [ 7, 3, 1, 6, 5, 4, 8, 2 ],
    [ 7, 4, 3, 5, 2, 1, 8, 6 ],
    [ 1, 6, 8, 5, 4, 3, 2, 7 ],
    [ 7, 4, 3, 2, 6, 5, 1, 8 ],
    [ 5, 7, 4, 3, 1, 6, 2, 8 ],
    [ 5, 4, 3, 7, 2, 6, 8, 1 ],
    [ 7, 1, 6, 5, 2, 8, 3, 4 ],
    [ 6, 1, 5, 8, 4, 3, 2, 7 ],
    [ 7, 5, 4, 2, 1, 6, 3, 8 ],
    [ 6, 1, 5, 4, 8, 3, 7, 2 ],
    [ 4, 8, 1, 2, 7, 6, 5, 3 ],
    [ 7, 3, 4, 6, 5, 1, 2, 8 ],
    [ 7, 4, 5, 3, 1, 6, 2, 8 ],
    [ 6, 1, 5, 8, 4, 2, 7, 3 ],
    [ 2, 7, 3, 6, 5, 8, 4, 1 ],
    [ 5, 1, 8, 6, 4, 3, 2, 7 ],
    [ 1, 7, 3, 8, 6, 4, 5, 2 ],
    [ 4, 5, 1, 7, 8, 6, 3, 2 ],
    [ 7, 4, 8, 1, 3, 2, 5, 6 ],
    [ 7, 1, 6, 2, 5, 8, 4, 3 ],
    [ 1, 7, 8, 3, 6, 2, 5, 4 ],
    [ 7, 4, 1, 8, 3, 5, 2, 6 ],
    [ 1, 6, 5, 8, 4, 3, 7, 2 ],
    [ 1, 5, 8, 3, 7, 6, 4, 2 ],
    [ 1, 7, 5, 3, 8, 6, 4, 2 ],
    [ 5, 4, 6, 1, 7, 8, 3, 2 ],
    [ 6, 5, 3, 7, 2, 1, 4, 8 ],
    [ 7, 4, 3, 5, 1, 6, 8, 2 ],
    [ 1, 7, 2, 8, 6, 5, 4, 3 ],
    [ 1, 6, 8, 5, 4, 2, 7, 3 ],
    [ 7, 1, 3, 8, 6, 2, 5, 4 ],
    [ 1, 7, 6, 8, 3, 2, 5, 4 ],
    [ 7, 1, 5, 4, 6, 3, 8, 2 ],
    [ 6, 4, 2, 7, 5, 3, 1, 8 ],
    [ 5, 4, 7, 1, 6, 3, 8, 2 ],
    [ 5, 1, 6, 7, 4, 8, 3, 2 ],
    [ 7, 1, 5, 4, 8, 2, 6, 3 ],
    [ 3, 7, 6, 4, 2, 1, 8, 5 ],
    [ 7, 1, 4, 5, 8, 3, 6, 2 ],
    [ 1, 7, 5, 4, 6, 8, 3, 2 ],
    [ 6, 4, 3, 7, 2, 5, 1, 8 ],
    [ 1, 7, 8, 2, 6, 5, 3, 4 ],
    [ 6, 3, 7, 1, 5, 4, 8, 2 ],
    [ 7, 2, 1, 6, 8, 5, 4, 3 ],
    [ 1, 7, 6, 5, 4, 8, 2, 3 ],
    [ 6, 4, 7, 2, 1, 8, 5, 3 ],
    [ 1, 6, 8, 5, 4, 3, 7, 2 ],
    [ 1, 7, 6, 5, 3, 8, 4, 2 ],
    [ 7, 1, 6, 8, 2, 5, 3, 4 ],
    [ 8, 1, 5, 4, 6, 3, 7, 2 ],
    [ 7, 5, 4, 3, 1, 2, 8, 6 ],
    [ 3, 7, 6, 4, 5, 1, 8, 2 ],
    [ 7, 5, 1, 6, 4, 3, 2, 8 ],
    [ 3, 4, 7, 6, 5, 8, 2, 1 ],
    [ 6, 3, 7, 5, 1, 4, 8, 2 ],
    [ 1, 7, 5, 8, 4, 3, 6, 2 ],
    [ 1, 7, 6, 5, 8, 2, 4, 3 ],
    [ 6, 1, 7, 5, 3, 8, 4, 2 ],
    [ 7, 6, 1, 5, 3, 4, 2, 8 ],
    [ 5, 1, 8, 3, 7, 6, 4, 2 ],
    [ 5, 2, 7, 6, 4, 3, 8, 1 ],
    [ 1, 6, 8, 5, 3, 7, 4, 2 ],
    [ 7, 1, 4, 8, 3, 6, 5, 2 ],
    [ 3, 1, 8, 7, 6, 4, 5, 2 ],
    [ 7, 1, 8, 3, 6, 2, 5, 4 ],
    [ 1, 7, 4, 6, 8, 5, 3, 2 ],
    [ 1, 8, 7, 4, 2, 6, 5, 3 ],
    [ 8, 1, 4, 7, 2, 6, 5, 3 ],
    [ 3, 4, 7, 8, 6, 1, 5, 2 ],
    [ 7, 1, 5, 4, 8, 6, 2, 3 ],
    [ 4, 2, 7, 6, 5, 8, 3, 1 ],
    [ 3, 7, 6, 5, 1, 4, 8, 2 ],
    [ 7, 6, 1, 3, 8, 4, 2, 5 ],
    [ 5, 4, 3, 7, 8, 2, 1, 6 ],
    [ 5, 4, 3, 6, 7, 8, 2, 1 ],
    [ 6, 5, 2, 7, 4, 3, 1, 8 ],
    [ 5, 6, 4, 7, 1, 3, 8, 2 ],
    [ 1, 8, 6, 2, 7, 5, 4, 3 ],
    [ 6, 5, 7, 3, 1, 4, 2, 8 ],
    [ 6, 5, 7, 3, 2, 1, 4, 8 ],
    [ 7, 3, 6, 1, 5, 4, 8, 2 ],
    [ 7, 5, 1, 3, 8, 6, 2, 4 ],
    [ 1, 7, 8, 6, 2, 5, 3, 4 ],
    [ 7, 4, 3, 6, 2, 5, 1, 8 ],
    [ 1, 7, 6, 4, 8, 3, 5, 2 ],
    [ 3, 7, 6, 4, 5, 2, 1, 8 ],
    [ 5, 4, 6, 3, 7, 2, 8, 1 ],
    [ 4, 7, 5, 3, 2, 8, 1, 6 ],
    [ 5, 7, 6, 3, 1, 4, 2, 8 ],
    [ 5, 7, 4, 3, 1, 6, 8, 2 ],
    [ 7, 4, 1, 3, 8, 6, 5, 2 ],
    [ 7, 1, 8, 3, 4, 6, 5, 2 ],
    [ 7, 6, 3, 4, 2, 1, 5, 8 ],
    [ 7, 1, 5, 8, 3, 6, 2, 4 ],
    [ 6, 5, 7, 1, 4, 2, 8, 3 ],
    [ 7, 5, 4, 1, 6, 2, 8, 3 ],
    [ 4, 8, 1, 7, 2, 6, 5, 3 ],
    [ 4, 7, 5, 6, 3, 1, 2, 8 ],
    [ 1, 7, 6, 4, 8, 5, 2, 3 ],
    [ 4, 7, 3, 6, 5, 2, 1, 8 ],
    [ 7, 1, 5, 8, 2, 6, 4, 3 ],
    [ 3, 7, 4, 6, 8, 1, 5, 2 ],
    [ 2, 7, 6, 5, 3, 4, 8, 1 ],
    [ 7, 5, 4, 2, 6, 1, 3, 8 ],
    [ 1, 8, 7, 6, 3, 2, 4, 5 ],
    [ 6, 5, 1, 4, 7, 8, 3, 2 ],
    [ 1, 8, 6, 4, 7, 3, 2, 5 ],
    [ 8, 5, 1, 4, 6, 3, 2, 7 ],
    [ 1, 7, 8, 2, 6, 5, 4, 3 ],
    [ 6, 7, 1, 5, 4, 2, 8, 3 ],
    [ 4, 7, 6, 2, 5, 3, 1, 8 ],
    [ 6, 5, 4, 2, 7, 1, 8, 3 ],
    [ 8, 1, 3, 7, 6, 2, 5, 4 ],
    [ 5, 4, 7, 3, 6, 2, 1, 8 ],
    [ 3, 7, 2, 6, 5, 8, 4, 1 ],
    [ 7, 8, 4, 1, 3, 2, 5, 6 ],
    [ 6, 5, 4, 3, 2, 7, 1, 8 ],
    [ 7, 1, 6, 4, 8, 2, 5, 3 ],
    [ 5, 4, 7, 3, 2, 8, 1, 6 ],
    [ 1, 7, 8, 5, 2, 6, 4, 3 ],
    [ 8, 1, 3, 7, 4, 6, 5, 2 ],
    [ 7, 4, 5, 3, 1, 6, 8, 2 ],
    [ 1, 5, 8, 4, 7, 6, 3, 2 ],
    [ 1, 8, 5, 3, 7, 6, 4, 2 ],
    [ 4, 1, 8, 5, 7, 6, 3, 2 ],
    [ 7, 6, 3, 2, 5, 1, 4, 8 ],
    [ 6, 4, 3, 2, 7, 8, 5, 1 ],
    [ 7, 5, 6, 1, 3, 2, 8, 4 ],
    [ 7, 6, 5, 2, 1, 3, 4, 8 ],
    [ 1, 8, 4, 7, 5, 3, 6, 2 ],
    [ 6, 7, 4, 3, 1, 5, 2, 8 ],
    [ 7, 4, 5, 3, 2, 6, 1, 8 ],
    [ 5, 7, 4, 3, 2, 6, 1, 8 ],
    [ 7, 6, 1, 3, 5, 4, 8, 2 ],
    [ 7, 6, 5, 1, 2, 3, 8, 4 ],
    [ 7, 4, 3, 6, 2, 1, 8, 5 ],
    [ 7, 2, 3, 6, 5, 8, 4, 1 ],
    [ 7, 1, 6, 4, 3, 8, 5, 2 ],
    [ 7, 5, 1, 6, 2, 8, 4, 3 ],
    [ 7, 1, 4, 6, 5, 8, 3, 2 ],
    [ 7, 6, 1, 8, 3, 2, 4, 5 ],
    [ 7, 5, 4, 1, 3, 8, 2, 6 ],
    [ 8, 6, 3, 2, 1, 4, 7, 5 ],
    [ 6, 3, 1, 7, 8, 5, 4, 2 ],
    [ 6, 7, 4, 2, 1, 5, 8, 3 ],
    [ 5, 3, 7, 1, 8, 6, 4, 2 ],
    [ 1, 7, 6, 8, 3, 5, 2, 4 ],
    [ 6, 4, 3, 7, 5, 2, 1, 8 ],
    [ 7, 4, 2, 6, 5, 3, 1, 8 ],
    [ 7, 6, 1, 2, 5, 8, 4, 3 ],
    [ 7, 1, 6, 5, 4, 2, 8, 3 ],
    [ 4, 7, 6, 3, 2, 1, 8, 5 ],
    [ 7, 3, 1, 6, 5, 8, 4, 2 ],
    [ 4, 8, 1, 3, 7, 6, 5, 2 ],
    [ 6, 7, 2, 1, 5, 8, 4, 3 ],
    [ 1, 8, 7, 3, 6, 4, 2, 5 ],
    [ 1, 7, 5, 8, 3, 6, 4, 2 ],
    [ 6, 7, 4, 1, 5, 2, 8, 3 ],
    [ 7, 4, 5, 1, 6, 3, 8, 2 ],
    [ 7, 5, 1, 8, 3, 2, 6, 4 ],
    [ 3, 7, 6, 5, 2, 1, 8, 4 ],
    [ 2, 7, 1, 8, 6, 5, 4, 3 ],
    [ 6, 5, 1, 7, 4, 3, 8, 2 ],
    [ 7, 1, 5, 3, 8, 6, 4, 2 ],
    [ 8, 7, 1, 4, 3, 2, 5, 6 ],
    [ 8, 4, 1, 2, 7, 6, 5, 3 ],
    [ 6, 5, 1, 4, 8, 7, 2, 3 ],
    [ 3, 4, 7, 6, 8, 5, 1, 2 ],
    [ 7, 6, 1, 5, 3, 2, 8, 4 ],
    [ 7, 1, 5, 4, 6, 8, 3, 2 ],
    [ 7, 6, 3, 1, 4, 5, 8, 2 ],
    [ 7, 1, 3, 8, 6, 4, 5, 2 ],
    [ 3, 7, 4, 8, 1, 6, 5, 2 ],
    [ 6, 7, 5, 2, 1, 4, 3, 8 ],
    [ 6, 5, 1, 3, 8, 7, 4, 2 ],
    [ 7, 5, 4, 1, 6, 3, 2, 8 ],
    [ 1, 7, 4, 8, 6, 5, 2, 3 ],
    [ 7, 5, 4, 1, 2, 8, 6, 3 ],
    [ 1, 8, 7, 4, 5, 3, 2, 6 ],
    [ 6, 4, 3, 7, 2, 5, 8, 1 ],
    [ 1, 5, 8, 7, 4, 3, 6, 2 ],
    [ 6, 1, 5, 8, 3, 7, 4, 2 ],
    [ 1, 7, 6, 5, 8, 3, 2, 4 ],
    [ 1, 4, 8, 7, 6, 3, 5, 2 ],
    [ 1, 7, 3, 8, 6, 5, 4, 2 ],
    [ 7, 4, 8, 3, 1, 2, 5, 6 ],
    [ 1, 4, 8, 7, 5, 6, 3, 2 ],
    [ 3, 4, 8, 7, 1, 6, 5, 2 ],
    [ 5, 4, 6, 7, 1, 8, 3, 2 ],
    [ 7, 6, 2, 5, 3, 1, 4, 8 ],
    [ 1, 7, 6, 5, 4, 3, 8, 2 ],
    [ 1, 8, 6, 5, 4, 3, 2, 7 ],
    [ 2, 7, 6, 5, 4, 3, 1, 8 ],
    [ 7, 4, 3, 5, 2, 6, 8, 1 ],
    [ 7, 5, 1, 4, 8, 2, 6, 3 ],
    [ 5, 3, 7, 6, 4, 1, 8, 2 ],
    [ 7, 5, 3, 2, 6, 4, 1, 8 ],
    [ 5, 7, 3, 6, 4, 1, 2, 8 ],
    [ 6, 4, 7, 1, 5, 3, 8, 2 ],
    [ 5, 7, 3, 6, 1, 4, 8, 2 ],
    [ 5, 4, 3, 7, 6, 2, 8, 1 ],
    [ 1, 5, 8, 7, 3, 6, 4, 2 ],
    [ 5, 6, 4, 3, 2, 7, 8, 1 ],
    [ 7, 4, 1, 6, 5, 8, 2, 3 ],
    [ 7, 5, 2, 6, 4, 1, 3, 8 ],
    [ 7, 3, 4, 6, 5, 1, 8, 2 ],
    [ 5, 2, 3, 8, 7, 6, 4, 1 ],
    [ 7, 6, 3, 1, 2, 8, 5, 4 ],
    [ 8, 1, 5, 2, 7, 6, 4, 3 ],
    [ 8, 6, 1, 4, 3, 2, 7, 5 ],
    [ 7, 5, 4, 3, 1, 6, 2, 8 ],
    [ 8, 1, 7, 4, 3, 5, 2, 6 ],
    [ 8, 1, 7, 2, 6, 3, 5, 4 ],
    [ 7, 6, 4, 1, 3, 5, 2, 8 ],
    [ 6, 4, 7, 5, 1, 3, 2, 8 ],
    [ 4, 7, 6, 3, 2, 5, 1, 8 ],
    [ 6, 7, 1, 4, 3, 8, 5, 2 ],
    [ 7, 1, 6, 5, 2, 8, 4, 3 ],
    [ 6, 4, 3, 7, 2, 8, 1, 5 ],
    [ 3, 7, 6, 5, 4, 1, 2, 8 ],
    [ 7, 3, 4, 6, 1, 8, 5, 2 ],
    [ 4, 1, 8, 7, 6, 3, 2, 5 ],
    [ 7, 5, 1, 4, 8, 3, 2, 6 ],
    [ 7, 8, 1, 4, 3, 5, 2, 6 ],
    [ 1, 8, 5, 7, 2, 6, 4, 3 ],
    [ 1, 8, 4, 7, 6, 2, 5, 3 ],
    [ 7, 6, 3, 2, 4, 1, 8, 5 ],
    [ 4, 7, 5, 3, 6, 2, 1, 8 ],
    [ 7, 1, 8, 6, 2, 3, 5, 4 ],
    [ 6, 4, 7, 2, 5, 1, 8, 3 ],
    [ 4, 8, 1, 7, 5, 3, 2, 6 ],
    [ 7, 5, 3, 2, 6, 1, 8, 4 ],
    [ 1, 8, 6, 5, 2, 7, 4, 3 ],
    [ 8, 5, 4, 1, 3, 6, 2, 7 ],
    [ 7, 4, 3, 2, 6, 5, 8, 1 ],
    [ 7, 2, 6, 5, 1, 4, 8, 3 ],
    [ 4, 7, 5, 3, 6, 1, 8, 2 ],
    [ 5, 4, 6, 7, 3, 2, 1, 8 ],
    [ 7, 5, 2, 6, 1, 4, 8, 3 ],
    [ 1, 6, 8, 5, 4, 7, 2, 3 ],
    [ 1, 7, 6, 8, 2, 5, 4, 3 ],
    [ 7, 1, 6, 4, 8, 3, 2, 5 ],
    [ 6, 5, 3, 7, 2, 1, 8, 4 ],
    [ 1, 7, 6, 8, 4, 2, 5, 3 ],
    [ 4, 7, 6, 5, 1, 3, 2, 8 ],
    [ 1, 7, 6, 8, 5, 2, 3, 4 ],
    [ 8, 1, 7, 4, 3, 2, 6, 5 ],
    [ 1, 8, 7, 4, 3, 6, 2, 5 ],
    [ 5, 3, 7, 6, 1, 8, 4, 2 ],
    [ 7, 1, 4, 8, 5, 3, 6, 2 ],
    [ 6, 7, 4, 2, 5, 1, 3, 8 ],
    [ 4, 7, 1, 6, 5, 8, 3, 2 ],
    [ 3, 7, 4, 6, 5, 2, 8, 1 ],
    [ 3, 7, 6, 4, 1, 8, 5, 2 ],
    [ 6, 1, 7, 5, 4, 8, 2, 3 ],
    [ 6, 1, 5, 4, 8, 7, 3, 2 ],
    [ 6, 1, 8, 2, 7, 5, 4, 3 ],
    [ 1, 7, 8, 4, 3, 6, 5, 2 ],
    [ 1, 8, 5, 7, 4, 3, 2, 6 ],
    [ 7, 1, 8, 4, 3, 5, 6, 2 ],
    [ 1, 7, 8, 3, 6, 5, 2, 4 ],
    [ 4, 1, 7, 6, 8, 5, 3, 2 ],
    [ 5, 1, 7, 6, 8, 3, 4, 2 ],
    [ 8, 1, 6, 4, 2, 7, 5, 3 ],
    [ 7, 5, 6, 2, 1, 4, 3, 8 ],
    [ 8, 1, 6, 4, 3, 7, 2, 5 ],
    [ 1, 6, 5, 7, 8, 4, 3, 2 ],
    [ 1, 8, 7, 4, 3, 5, 6, 2 ],
    [ 4, 7, 5, 3, 1, 8, 6, 2 ],
    [ 7, 6, 3, 2, 1, 8, 4, 5 ],
    [ 5, 7, 2, 6, 4, 3, 1, 8 ],
    [ 7, 6, 2, 1, 5, 4, 8, 3 ],
    [ 4, 2, 8, 7, 5, 3, 1, 6 ],
    [ 6, 7, 2, 5, 1, 4, 8, 3 ],
    [ 5, 1, 7, 4, 8, 6, 3, 2 ],
    [ 4, 5, 1, 8, 7, 6, 3, 2 ],
    [ 7, 6, 1, 8, 2, 3, 5, 4 ],
    [ 7, 1, 6, 5, 8, 2, 3, 4 ],
    [ 3, 8, 6, 4, 2, 1, 7, 5 ],
    [ 6, 2, 7, 5, 1, 8, 4, 3 ],
    [ 5, 7, 3, 1, 6, 8, 4, 2 ],
    [ 3, 7, 6, 4, 2, 8, 1, 5 ],
    [ 7, 1, 6, 8, 3, 4, 2, 5 ],
    [ 6, 8, 1, 4, 2, 7, 5, 3 ],
    [ 6, 4, 7, 3, 2, 1, 8, 5 ],
    [ 5, 4, 7, 3, 6, 1, 8, 2 ],
    [ 1, 8, 5, 4, 6, 7, 3, 2 ],
    [ 6, 4, 1, 7, 5, 8, 3, 2 ],
    [ 7, 1, 8, 6, 3, 2, 4, 5 ],
    [ 8, 1, 5, 4, 3, 7, 6, 2 ],
    [ 7, 3, 6, 4, 1, 5, 8, 2 ],
    [ 7, 1, 5, 8, 4, 2, 6, 3 ],
    [ 6, 5, 4, 3, 7, 1, 2, 8 ],
    [ 7, 1, 3, 8, 6, 5, 2, 4 ],
    [ 7, 5, 4, 1, 3, 6, 8, 2 ],
    [ 7, 8, 1, 3, 2, 6, 5, 4 ],
    [ 1, 6, 5, 8, 4, 7, 3, 2 ],
    [ 8, 1, 2, 7, 6, 5, 3, 4 ],
    [ 5, 4, 1, 7, 8, 6, 3, 2 ],
    [ 4, 7, 2, 6, 5, 3, 8, 1 ],
    [ 7, 3, 1, 8, 6, 4, 2, 5 ],
    [ 7, 1, 6, 5, 3, 4, 8, 2 ],
    [ 7, 3, 8, 1, 2, 6, 5, 4 ],
    [ 1, 8, 4, 7, 3, 6, 5, 2 ],
    [ 7, 4, 1, 6, 5, 3, 8, 2 ],
    [ 6, 7, 4, 3, 2, 1, 5, 8 ],
    [ 1, 7, 5, 8, 4, 6, 2, 3 ],
    [ 5, 7, 6, 1, 4, 2, 8, 3 ],
    [ 7, 1, 6, 5, 3, 8, 2, 4 ],
    [ 3, 7, 4, 6, 5, 8, 1, 2 ],
    [ 7, 6, 1, 5, 4, 2, 3, 8 ],
    [ 6, 5, 3, 7, 2, 4, 1, 8 ],
    [ 3, 7, 6, 5, 2, 4, 1, 8 ],
    [ 7, 1, 5, 8, 4, 3, 2, 6 ],
    [ 8, 3, 1, 7, 2, 6, 5, 4 ],
    [ 6, 5, 1, 4, 8, 3, 7, 2 ],
    [ 7, 6, 1, 3, 8, 2, 5, 4 ],
    [ 6, 1, 8, 4, 7, 2, 5, 3 ],
    [ 7, 5, 1, 6, 3, 8, 2, 4 ],
    [ 1, 8, 4, 5, 7, 6, 3, 2 ],
    [ 6, 5, 4, 1, 8, 2, 7, 3 ],
    [ 7, 4, 3, 5, 1, 8, 6, 2 ],
    [ 6, 7, 1, 5, 4, 3, 2, 8 ],
    [ 1, 8, 6, 5, 3, 7, 2, 4 ],
    [ 8, 1, 6, 5, 3, 2, 7, 4 ],
    [ 6, 4, 8, 1, 2, 7, 5, 3 ],
    [ 5, 6, 4, 1, 7, 8, 3, 2 ],
    [ 2, 5, 8, 3, 7, 6, 4, 1 ],
    [ 1, 6, 8, 3, 7, 5, 4, 2 ],
    [ 7, 4, 1, 5, 6, 8, 3, 2 ],
    [ 5, 8, 1, 2, 7, 6, 4, 3 ],
    [ 1, 7, 8, 6, 3, 4, 2, 5 ],
    [ 8, 5, 4, 1, 3, 2, 7, 6 ],
    [ 8, 5, 3, 2, 6, 1, 4, 7 ],
    [ 6, 1, 7, 5, 8, 3, 2, 4 ],
    [ 7, 5, 3, 1, 8, 2, 6, 4 ],
    [ 5, 4, 6, 7, 3, 1, 8, 2 ],
    [ 7, 3, 6, 5, 2, 1, 4, 8 ],
    [ 1, 8, 5, 4, 7, 3, 6, 2 ],
    [ 6, 5, 4, 1, 7, 3, 8, 2 ],
    [ 1, 7, 6, 8, 3, 4, 5, 2 ],
    [ 7, 6, 2, 3, 5, 4, 1, 8 ],
    [ 8, 5, 3, 2, 1, 6, 7, 4 ],
    [ 1, 8, 3, 7, 6, 4, 5, 2 ],
    [ 6, 7, 2, 5, 4, 1, 3, 8 ],
    [ 7, 6, 1, 3, 4, 8, 5, 2 ],
    [ 1, 7, 5, 4, 8, 6, 3, 2 ],
    [ 7, 1, 8, 3, 6, 4, 2, 5 ],
    [ 5, 7, 1, 6, 3, 8, 4, 2 ],
    [ 4, 7, 5, 6, 1, 3, 8, 2 ],
    [ 7, 6, 4, 3, 1, 2, 5, 8 ],
    [ 6, 1, 8, 5, 4, 3, 2, 7 ],
    [ 1, 6, 5, 8, 7, 3, 4, 2 ],
    [ 1, 8, 7, 6, 2, 3, 5, 4 ],
    [ 7, 1, 6, 3, 5, 8, 4, 2 ],
    [ 7, 2, 6, 1, 5, 8, 4, 3 ],
    [ 6, 2, 7, 1, 8, 5, 4, 3 ],
    [ 7, 2, 6, 5, 3, 4, 1, 8 ],
    [ 8, 5, 4, 2, 1, 6, 3, 7 ],
    [ 4, 1, 8, 7, 6, 2, 5, 3 ],
    [ 1, 4, 7, 8, 6, 5, 3, 2 ],
    [ 7, 1, 5, 6, 4, 3, 8, 2 ],
    [ 5, 7, 6, 1, 4, 3, 2, 8 ],
    [ 3, 7, 6, 1, 5, 8, 4, 2 ],
    [ 6, 5, 4, 2, 7, 3, 1, 8 ],
    [ 7, 4, 6, 3, 1, 5, 2, 8 ],
    [ 7, 6, 5, 1, 3, 2, 4, 8 ],
    [ 1, 8, 4, 7, 6, 3, 2, 5 ],
    [ 7, 4, 3, 8, 1, 5, 2, 6 ],
    [ 7, 6, 1, 4, 3, 8, 2, 5 ],
    [ 7, 4, 3, 6, 1, 5, 8, 2 ],
    [ 3, 1, 7, 8, 6, 5, 4, 2 ],
    [ 5, 4, 7, 3, 2, 6, 8, 1 ],
    [ 6, 1, 5, 8, 4, 7, 2, 3 ],
    [ 5, 4, 3, 7, 8, 1, 6, 2 ],
    [ 6, 7, 1, 5, 3, 8, 2, 4 ],
    [ 7, 4, 5, 3, 6, 1, 2, 8 ],
    [ 7, 4, 3, 5, 2, 8, 1, 6 ],
    [ 6, 3, 7, 1, 5, 8, 4, 2 ],
    [ 7, 5, 1, 6, 4, 2, 8, 3 ],
    [ 5, 7, 4, 6, 1, 3, 2, 8 ],
    [ 5, 4, 7, 6, 3, 1, 2, 8 ],
    [ 7, 1, 8, 5, 3, 2, 6, 4 ],
    [ 7, 5, 4, 2, 1, 6, 8, 3 ],
    [ 7, 6, 5, 1, 2, 4, 3, 8 ],
    [ 7, 8, 1, 2, 6, 3, 5, 4 ],
    [ 5, 1, 8, 6, 4, 3, 7, 2 ],
    [ 7, 3, 4, 1, 8, 6, 5, 2 ],
    [ 7, 4, 8, 1, 3, 5, 2, 6 ],
    [ 7, 4, 3, 2, 6, 8, 1, 5 ],
    [ 4, 5, 7, 6, 3, 2, 1, 8 ],
    [ 7, 6, 3, 1, 8, 2, 4, 5 ],
    [ 7, 4, 3, 2, 8, 5, 1, 6 ],
    [ 7, 6, 3, 2, 1, 5, 8, 4 ],
    [ 6, 1, 5, 7, 4, 8, 3, 2 ],
    [ 4, 1, 8, 7, 3, 6, 5, 2 ],
    [ 6, 5, 1, 8, 4, 3, 2, 7 ],
    [ 8, 1, 3, 7, 6, 4, 2, 5 ],
    [ 5, 2, 8, 6, 4, 3, 1, 7 ],
    [ 8, 5, 1, 4, 3, 6, 7, 2 ],
    [ 8, 3, 1, 4, 7, 6, 5, 2 ],
    [ 7, 1, 2, 8, 6, 5, 4, 3 ],
    [ 7, 4, 3, 5, 6, 1, 8, 2 ],
    [ 1, 8, 6, 4, 7, 2, 5, 3 ],
    [ 6, 5, 4, 7, 2, 1, 3, 8 ],
    [ 6, 7, 3, 1, 5, 4, 8, 2 ],
    [ 6, 5, 1, 7, 4, 8, 2, 3 ],
    [ 1, 5, 6, 8, 7, 4, 3, 2 ],
    [ 1, 7, 8, 6, 3, 2, 5, 4 ],
    [ 6, 5, 3, 7, 4, 1, 2, 8 ],
    [ 2, 7, 6, 3, 5, 8, 4, 1 ],
    [ 6, 5, 4, 1, 8, 3, 2, 7 ],
    [ 8, 1, 4, 7, 5, 3, 2, 6 ],
    [ 4, 7, 6, 1, 5, 3, 8, 2 ],
    [ 6, 1, 7, 3, 8, 5, 4, 2 ],
    [ 1, 7, 8, 4, 5, 3, 6, 2 ],
    [ 6, 5, 7, 1, 4, 3, 2, 8 ],
    [ 6, 2, 7, 5, 4, 1, 8, 3 ],
    [ 7, 1, 4, 5, 8, 6, 3, 2 ],
    [ 7, 6, 1, 4, 2, 8, 5, 3 ],
    [ 3, 1, 8, 7, 6, 5, 2, 4 ],
    [ 6, 7, 4, 1, 5, 3, 2, 8 ],
    [ 4, 5, 7, 1, 8, 6, 3, 2 ],
    [ 7, 6, 4, 1, 3, 2, 8, 5 ],
    [ 7, 1, 3, 6, 8, 5, 4, 2 ],
    [ 1, 7, 8, 5, 4, 3, 2, 6 ],
    [ 7, 1, 6, 3, 8, 4, 5, 2 ],
    [ 6, 5, 4, 3, 1, 8, 2, 7 ],
    [ 5, 7, 4, 1, 6, 3, 8, 2 ],
    [ 8, 5, 4, 3, 1, 2, 6, 7 ],
    [ 3, 8, 4, 1, 7, 6, 5, 2 ],
    [ 6, 4, 2, 7, 5, 3, 8, 1 ],
    [ 7, 6, 1, 4, 3, 5, 8, 2 ],
    [ 7, 4, 5, 6, 1, 3, 2, 8 ],
    [ 7, 4, 5, 3, 2, 1, 8, 6 ],
    [ 3, 8, 7, 1, 2, 6, 5, 4 ],
    [ 6, 2, 7, 5, 4, 3, 1, 8 ],
    [ 5, 4, 6, 3, 7, 8, 1, 2 ],
    [ 6, 4, 7, 3, 2, 5, 1, 8 ],
    [ 1, 8, 5, 6, 4, 3, 7, 2 ],
    [ 8, 5, 1, 4, 3, 7, 2, 6 ],
    [ 5, 1, 7, 6, 8, 4, 2, 3 ],
    [ 1, 4, 8, 7, 6, 5, 2, 3 ],
    [ 8, 1, 4, 3, 7, 6, 5, 2 ],
    [ 2, 3, 7, 8, 6, 5, 4, 1 ],
    [ 6, 5, 3, 2, 7, 8, 1, 4 ],
    [ 6, 5, 1, 8, 4, 2, 7, 3 ],
    [ 8, 1, 5, 6, 4, 3, 2, 7 ],
    [ 4, 5, 7, 6, 3, 1, 8, 2 ],
    [ 7, 6, 3, 4, 1, 5, 2, 8 ],
    [ 6, 1, 7, 5, 4, 3, 8, 2 ],
    [ 7, 2, 6, 5, 4, 1, 3, 8 ],
    [ 1, 7, 5, 8, 6, 3, 2, 4 ],
    [ 7, 6, 1, 2, 8, 5, 3, 4 ],
    [ 1, 7, 6, 4, 5, 8, 3, 2 ],
    [ 8, 1, 5, 4, 7, 3, 2, 6 ],
    [ 7, 2, 6, 3, 5, 4, 8, 1 ],
    [ 6, 4, 2, 7, 5, 8, 1, 3 ],
    [ 7, 5, 1, 4, 3, 8, 6, 2 ],
    [ 7, 6, 1, 5, 2, 8, 3, 4 ],
    [ 6, 5, 1, 7, 3, 8, 4, 2 ],
    [ 1, 8, 3, 7, 6, 5, 2, 4 ],
    [ 2, 7, 6, 5, 1, 8, 4, 3 ],
    [ 5, 1, 4, 8, 7, 6, 3, 2 ],
    [ 7, 5, 3, 6, 2, 1, 4, 8 ],
    [ 7, 5, 2, 1, 6, 8, 4, 3 ],
    [ 7, 6, 1, 4, 5, 3, 2, 8 ],
    [ 1, 6, 8, 4, 7, 5, 2, 3 ],
    [ 4, 5, 7, 6, 1, 8, 3, 2 ],
    [ 5, 1, 8, 7, 4, 3, 2, 6 ],
    [ 7, 1, 8, 2, 6, 5, 3, 4 ],
    [ 1, 5, 8, 7, 6, 2, 4, 3 ],
    [ 2, 6, 3, 8, 7, 5, 4, 1 ],
    [ 7, 6, 1, 5, 2, 4, 8, 3 ],
    [ 7, 4, 3, 5, 6, 2, 1, 8 ],
    [ 3, 8, 1, 7, 4, 6, 5, 2 ],
    [ 7, 4, 3, 6, 5, 1, 2, 8 ],
    [ 5, 4, 7, 3, 1, 8, 6, 2 ],
    [ 5, 1, 7, 6, 4, 8, 3, 2 ],
    [ 6, 1, 3, 8, 7, 5, 4, 2 ],
    [ 1, 8, 6, 4, 3, 7, 5, 2 ],
    [ 5, 7, 4, 3, 2, 1, 8, 6 ],
    [ 5, 7, 4, 3, 6, 1, 2, 8 ],
    [ 6, 7, 3, 5, 1, 4, 2, 8 ],
    [ 7, 4, 1, 6, 3, 8, 5, 2 ],
    [ 6, 1, 4, 8, 7, 5, 2, 3 ],
    [ 1, 8, 2, 7, 6, 5, 4, 3 ],
    [ 6, 7, 5, 1, 3, 2, 8, 4 ],
    [ 1, 7, 8, 5, 3, 6, 2, 4 ],
    [ 7, 4, 6, 1, 5, 2, 8, 3 ],
    [ 1, 5, 8, 7, 6, 3, 2, 4 ],
    [ 7, 5, 4, 3, 2, 1, 6, 8 ],
    [ 1, 7, 4, 8, 5, 6, 3, 2 ],
    [ 1, 5, 8, 6, 4, 7, 3, 2 ],
    [ 7, 4, 6, 3, 2, 1, 5, 8 ],
    [ 6, 1, 7, 4, 8, 3, 5, 2 ],
    [ 7, 3, 1, 8, 6, 2, 5, 4 ],
    [ 7, 3, 6, 4, 2, 5, 1, 8 ],
    [ 7, 1, 6, 8, 3, 2, 5, 4 ],
    [ 6, 5, 3, 7, 1, 4, 8, 2 ],
    [ 7, 5, 3, 6, 1, 4, 2, 8 ],
    [ 1, 6, 8, 7, 4, 3, 2, 5 ],
    [ 6, 5, 4, 1, 3, 8, 7, 2 ],
    [ 4, 1, 8, 7, 5, 3, 6, 2 ],
    [ 1, 8, 7, 3, 6, 2, 5, 4 ],
    [ 3, 7, 6, 4, 2, 5, 8, 1 ],
    [ 7, 1, 6, 2, 8, 5, 4, 3 ],
    [ 7, 4, 1, 8, 3, 5, 6, 2 ],
    [ 7, 1, 6, 3, 8, 5, 2, 4 ],
    [ 6, 4, 7, 2, 5, 3, 1, 8 ],
    [ 1, 5, 7, 6, 8, 4, 3, 2 ],
    [ 6, 5, 3, 1, 7, 8, 4, 2 ],
    [ 1, 7, 5, 8, 6, 2, 4, 3 ],
    [ 1, 7, 8, 5, 4, 2, 6, 3 ],
    [ 5, 7, 1, 6, 4, 8, 2, 3 ],
    [ 7, 4, 3, 1, 8, 5, 6, 2 ],
    [ 5, 4, 7, 1, 6, 8, 3, 2 ],
    [ 6, 5, 4, 3, 1, 7, 8, 2 ],
    [ 1, 6, 8, 7, 2, 5, 4, 3 ],
    [ 4, 7, 5, 1, 6, 8, 3, 2 ],
    [ 1, 6, 8, 7, 4, 2, 5, 3 ],
    [ 5, 6, 4, 7, 3, 1, 2, 8 ],
    [ 3, 2, 7, 6, 8, 5, 4, 1 ],
    [ 1, 7, 6, 8, 4, 3, 2, 5 ],
    [ 3, 8, 1, 7, 6, 2, 5, 4 ],
    [ 7, 3, 4, 6, 5, 2, 1, 8 ],
    [ 5, 4, 3, 7, 2, 8, 6, 1 ],
    [ 6, 1, 5, 8, 4, 3, 7, 2 ],
    [ 7, 5, 3, 1, 6, 4, 8, 2 ],
    [ 2, 7, 3, 6, 8, 5, 4, 1 ],
    [ 1, 8, 7, 3, 4, 6, 5, 2 ],
    [ 1, 6, 4, 8, 7, 5, 3, 2 ],
    [ 1, 7, 8, 3, 6, 4, 5, 2 ],
    [ 1, 7, 5, 6, 4, 8, 3, 2 ],
    [ 7, 5, 1, 4, 6, 3, 8, 2 ],
    [ 7, 6, 3, 1, 5, 2, 8, 4 ],
    [ 7, 4, 6, 1, 5, 3, 2, 8 ],
    [ 7, 1, 8, 4, 5, 3, 2, 6 ],
    [ 6, 4, 1, 8, 7, 2, 5, 3 ],
    [ 5, 6, 7, 4, 1, 3, 2, 8 ],
    [ 7, 6, 4, 2, 1, 5, 3, 8 ],
    [ 1, 8, 7, 5, 3, 2, 6, 4 ],
    [ 2, 7, 6, 5, 4, 1, 8, 3 ],
    [ 6, 1, 7, 4, 8, 5, 2, 3 ],
    [ 2, 8, 6, 5, 3, 1, 7, 4 ],
    [ 5, 8, 1, 6, 4, 3, 2, 7 ],
    [ 6, 5, 4, 7, 1, 3, 2, 8 ],
    [ 5, 7, 6, 3, 2, 1, 4, 8 ],
    [ 8, 1, 7, 3, 2, 6, 5, 4 ],
    [ 3, 7, 6, 2, 5, 4, 8, 1 ],
    [ 1, 3, 8, 7, 6, 5, 4, 2 ],
    [ 7, 2, 6, 5, 3, 1, 8, 4 ],
    [ 7, 5, 1, 2, 8, 6, 4, 3 ],
    [ 7, 1, 6, 4, 5, 3, 8, 2 ],
    [ 7, 6, 3, 2, 4, 5, 1, 8 ],
    [ 7, 3, 1, 8, 4, 6, 5, 2 ],
    [ 5, 3, 7, 6, 4, 2, 1, 8 ],
    [ 7, 6, 3, 1, 5, 4, 2, 8 ],
    [ 6, 4, 7, 5, 2, 1, 3, 8 ],
    [ 6, 1, 7, 5, 8, 2, 4, 3 ],
    [ 1, 7, 6, 3, 8, 5, 4, 2 ],
    [ 1, 6, 5, 8, 7, 4, 2, 3 ],
    [ 5, 1, 6, 7, 8, 4, 3, 2 ],
    [ 7, 3, 6, 2, 5, 4, 1, 8 ],
    [ 1, 6, 7, 5, 4, 8, 3, 2 ],
    [ 7, 3, 6, 4, 2, 1, 8, 5 ],
    [ 6, 3, 7, 5, 4, 1, 2, 8 ],
    [ 7, 3, 2, 6, 5, 4, 8, 1 ],
    [ 4, 3, 7, 6, 5, 2, 8, 1 ],
    [ 2, 7, 6, 5, 3, 8, 1, 4 ],
    [ 5, 1, 8, 7, 2, 6, 4, 3 ],
    [ 7, 4, 3, 8, 2, 1, 5, 6 ],
    [ 5, 6, 4, 3, 7, 1, 8, 2 ],
    [ 7, 4, 3, 2, 5, 8, 6, 1 ],
    [ 4, 7, 5, 3, 2, 6, 8, 1 ],
    [ 5, 6, 4, 3, 7, 2, 1, 8 ],
    [ 3, 7, 1, 6, 8, 5, 4, 2 ],
    [ 5, 4, 3, 7, 6, 8, 1, 2 ],
    [ 7, 6, 2, 5, 1, 4, 3, 8 ],
    [ 4, 2, 5, 8, 7, 6, 3, 1 ],
    [ 1, 7, 4, 8, 6, 3, 5, 2 ],
    [ 1, 8, 7, 2, 6, 5, 3, 4 ],
    [ 6, 4, 2, 7, 8, 1, 5, 3 ],
    [ 5, 4, 7, 6, 1, 3, 8, 2 ],
    [ 5, 6, 1, 7, 4, 8, 3, 2 ],
    [ 7, 3, 6, 5, 1, 4, 2, 8 ],
    [ 6, 7, 1, 5, 2, 8, 4, 3 ],
    [ 7, 1, 5, 4, 8, 3, 6, 2 ],
    [ 5, 7, 1, 6, 4, 3, 8, 2 ],
    [ 7, 4, 1, 8, 5, 3, 2, 6 ],
    [ 8, 7, 1, 2, 3, 6, 5, 4 ],
    [ 7, 3, 6, 4, 5, 1, 2, 8 ],
    [ 7, 1, 6, 5, 4, 3, 2, 8 ],
    [ 7, 4, 3, 1, 6, 8, 5, 2 ],
    [ 2, 7, 6, 1, 8, 5, 4, 3 ],
    [ 3, 8, 1, 7, 6, 4, 2, 5 ],
    [ 5, 6, 7, 1, 4, 3, 8, 2 ],
    [ 6, 5, 3, 2, 7, 4, 8, 1 ],
    [ 4, 7, 6, 5, 2, 1, 3, 8 ],
    [ 6, 1, 8, 5, 4, 2, 7, 3 ],
    [ 1, 8, 6, 5, 4, 2, 7, 3 ],
    [ 7, 4, 6, 1, 5, 3, 8, 2 ],
    [ 8, 5, 1, 4, 6, 3, 7, 2 ],
    [ 1, 8, 6, 7, 4, 3, 2, 5 ],
    [ 6, 7, 4, 3, 1, 5, 8, 2 ],
    [ 4, 7, 6, 3, 2, 8, 1, 5 ],
    [ 6, 5, 7, 3, 2, 1, 8, 4 ],
    [ 7, 6, 4, 2, 5, 1, 3, 8 ],
    [ 6, 7, 5, 1, 2, 8, 4, 3 ],
    [ 7, 5, 4, 2, 6, 3, 1, 8 ],
    [ 4, 7, 2, 6, 5, 8, 3, 1 ],
    [ 5, 4, 7, 6, 3, 2, 1, 8 ],
    [ 7, 5, 4, 1, 6, 8, 2, 3 ],
    [ 7, 1, 8, 4, 5, 3, 6, 2 ],
    [ 1, 8, 7, 3, 6, 5, 2, 4 ],
    [ 8, 1, 7, 6, 3, 2, 4, 5 ],
    [ 5, 4, 6, 7, 3, 2, 8, 1 ],
    [ 1, 7, 5, 6, 8, 4, 3, 2 ],
    [ 1, 7, 8, 4, 6, 5, 2, 3 ],
    [ 7, 6, 3, 1, 8, 2, 5, 4 ],
    [ 7, 1, 4, 8, 6, 5, 2, 3 ],
    [ 5, 7, 4, 1, 6, 8, 3, 2 ],
    [ 7, 5, 3, 8, 1, 2, 6, 4 ],
    [ 6, 4, 8, 1, 7, 2, 5, 3 ],
    [ 7, 1, 8, 6, 3, 2, 5, 4 ],
    [ 7, 4, 6, 3, 1, 5, 8, 2 ],
    [ 7, 4, 5, 3, 6, 2, 1, 8 ],
    [ 6, 5, 1, 7, 8, 3, 4, 2 ],
    [ 7, 4, 1, 6, 8, 3, 5, 2 ],
    [ 6, 7, 4, 5, 1, 2, 8, 3 ],
    [ 6, 1, 5, 8, 7, 4, 2, 3 ],
    [ 7, 5, 6, 1, 4, 2, 8, 3 ],
    [ 7, 4, 5, 3, 2, 8, 1, 6 ],
    [ 7, 6, 3, 1, 4, 8, 5, 2 ],
    [ 8, 7, 1, 3, 2, 6, 5, 4 ],
    [ 7, 4, 6, 5, 2, 1, 3, 8 ],
    [ 3, 7, 8, 4, 1, 6, 5, 2 ],
    [ 4, 7, 5, 3, 2, 8, 6, 1 ],
    [ 5, 7, 3, 6, 4, 2, 1, 8 ],
    [ 8, 5, 4, 1, 3, 6, 7, 2 ],
    [ 6, 1, 7, 8, 3, 5, 4, 2 ],
    [ 7, 1, 6, 8, 5, 2, 3, 4 ],
    [ 7, 3, 6, 5, 4, 1, 2, 8 ],
    [ 7, 1, 4, 8, 6, 3, 5, 2 ],
    [ 6, 1, 5, 7, 8, 4, 3, 2 ],
    [ 7, 6, 3, 2, 5, 4, 1, 8 ],
    [ 3, 7, 4, 6, 5, 8, 2, 1 ],
    [ 7, 4, 3, 5, 8, 1, 6, 2 ],
    [ 6, 7, 5, 3, 1, 2, 8, 4 ],
    [ 7, 5, 6, 2, 4, 1, 3, 8 ],
    [ 5, 1, 7, 8, 6, 3, 4, 2 ],
    [ 5, 7, 4, 6, 1, 3, 8, 2 ],
    [ 6, 7, 2, 1, 8, 5, 4, 3 ],
    [ 7, 1, 5, 8, 4, 6, 2, 3 ],
    [ 7, 5, 4, 1, 3, 8, 6, 2 ],
    [ 7, 5, 6, 3, 1, 4, 2, 8 ],
    [ 2, 8, 7, 5, 3, 1, 6, 4 ],
    [ 5, 4, 7, 1, 8, 6, 3, 2 ],
    [ 5, 7, 4, 3, 2, 8, 1, 6 ],
    [ 8, 1, 4, 7, 3, 6, 5, 2 ],
    [ 8, 3, 4, 1, 7, 6, 5, 2 ],
    [ 5, 4, 7, 3, 6, 8, 1, 2 ],
    [ 7, 1, 6, 4, 5, 8, 3, 2 ],
    [ 7, 1, 8, 5, 2, 6, 4, 3 ],
    [ 6, 4, 7, 5, 3, 1, 2, 8 ],
    [ 4, 7, 5, 6, 1, 8, 3, 2 ],
    [ 8, 1, 3, 7, 6, 4, 5, 2 ],
    [ 1, 8, 5, 7, 6, 2, 4, 3 ],
    [ 8, 6, 3, 2, 1, 7, 4, 5 ],
    [ 7, 3, 4, 6, 5, 2, 8, 1 ],
    [ 1, 8, 7, 4, 6, 3, 2, 5 ],
    [ 6, 1, 7, 8, 5, 2, 4, 3 ],
    [ 7, 1, 6, 8, 4, 3, 2, 5 ],
    [ 6, 5, 7, 3, 1, 4, 8, 2 ],
    [ 6, 5, 1, 7, 8, 4, 2, 3 ],
    [ 5, 7, 1, 6, 4, 8, 3, 2 ],
    [ 7, 1, 4, 6, 8, 5, 3, 2 ],
    [ 6, 4, 7, 3, 5, 2, 1, 8 ],
    [ 6, 7, 5, 3, 1, 4, 2, 8 ],
    [ 7, 1, 8, 5, 4, 3, 2, 6 ],
    [ 6, 7, 3, 1, 5, 8, 4, 2 ],
    [ 7, 5, 1, 6, 8, 2, 4, 3 ],
    [ 4, 5, 7, 8, 1, 6, 3, 2 ],
    [ 7, 6, 3, 1, 8, 4, 2, 5 ],
    [ 7, 6, 3, 4, 2, 5, 1, 8 ],
    [ 7, 4, 8, 1, 3, 5, 6, 2 ],
    [ 7, 6, 1, 2, 8, 5, 4, 3 ],
    [ 2, 7, 6, 3, 8, 5, 4, 1 ],
    [ 6, 7, 4, 1, 5, 3, 8, 2 ],
    [ 8, 7, 4, 1, 3, 2, 5, 6 ],
    [ 7, 5, 4, 6, 1, 2, 8, 3 ],
    [ 6, 1, 8, 7, 4, 3, 2, 5 ],
    [ 8, 1, 3, 7, 6, 5, 2, 4 ],
    [ 7, 3, 1, 8, 6, 5, 2, 4 ],
    [ 6, 5, 3, 7, 2, 8, 1, 4 ],
    [ 7, 6, 1, 4, 3, 8, 5, 2 ],
    [ 3, 7, 6, 2, 5, 8, 4, 1 ],
    [ 5, 4, 3, 7, 8, 2, 6, 1 ],
    [ 7, 4, 2, 6, 5, 3, 8, 1 ],
    [ 7, 5, 3, 6, 2, 1, 8, 4 ],
    [ 6, 7, 2, 5, 1, 8, 4, 3 ],
    [ 4, 1, 8, 7, 5, 6, 3, 2 ],
    [ 8, 5, 3, 2, 6, 1, 7, 4 ],
    [ 7, 2, 6, 5, 4, 3, 1, 8 ],
    [ 1, 7, 8, 6, 4, 2, 5, 3 ],
    [ 8, 3, 1, 7, 6, 4, 2, 5 ],
    [ 7, 5, 6, 1, 4, 3, 2, 8 ],
    [ 6, 7, 4, 3, 2, 5, 1, 8 ],
    [ 7, 2, 6, 5, 3, 4, 8, 1 ],
    [ 6, 1, 7, 8, 5, 3, 2, 4 ],
    [ 7, 2, 6, 3, 5, 8, 4, 1 ],
    [ 4, 7, 6, 2, 5, 3, 8, 1 ],
    [ 8, 5, 1, 4, 3, 7, 6, 2 ],
    [ 6, 5, 1, 8, 4, 7, 2, 3 ],
    [ 8, 3, 1, 7, 6, 2, 5, 4 ],
    [ 7, 3, 8, 1, 6, 4, 2, 5 ],
    [ 6, 4, 7, 5, 2, 1, 8, 3 ],
    [ 6, 1, 8, 5, 3, 7, 4, 2 ],
    [ 8, 5, 4, 1, 6, 3, 2, 7 ],
    [ 3, 7, 2, 6, 8, 5, 4, 1 ],
    [ 7, 6, 1, 4, 5, 3, 8, 2 ],
    [ 8, 1, 4, 5, 7, 6, 3, 2 ],
    [ 5, 7, 6, 3, 1, 4, 8, 2 ],
    [ 7, 4, 1, 6, 5, 8, 3, 2 ],
    [ 4, 8, 1, 7, 3, 6, 5, 2 ],
    [ 1, 8, 5, 6, 4, 7, 3, 2 ],
    [ 7, 4, 6, 3, 2, 5, 1, 8 ],
    [ 7, 2, 3, 6, 8, 5, 4, 1 ],
    [ 6, 5, 7, 4, 2, 1, 3, 8 ],
    [ 7, 6, 1, 3, 8, 5, 2, 4 ],
    [ 5, 1, 7, 8, 6, 4, 2, 3 ],
    [ 1, 6, 7, 5, 8, 4, 3, 2 ],
    [ 1, 7, 8, 5, 4, 6, 2, 3 ],
    [ 5, 4, 7, 3, 8, 2, 1, 6 ],
    [ 3, 7, 4, 8, 6, 1, 5, 2 ],
    [ 7, 6, 5, 2, 1, 3, 8, 4 ],
    [ 7, 1, 8, 2, 6, 5, 4, 3 ],
    [ 1, 8, 7, 5, 4, 3, 2, 6 ],
    [ 7, 4, 3, 8, 1, 5, 6, 2 ],
    [ 4, 7, 6, 1, 5, 8, 3, 2 ],
    [ 6, 7, 2, 5, 4, 3, 1, 8 ],
    [ 5, 8, 1, 7, 4, 3, 2, 6 ],
    [ 7, 1, 6, 5, 8, 3, 2, 4 ],
    [ 6, 1, 8, 5, 4, 7, 2, 3 ],
    [ 7, 6, 5, 1, 4, 2, 3, 8 ],
    [ 4, 8, 2, 7, 5, 3, 1, 6 ],
    [ 1, 8, 7, 6, 3, 4, 2, 5 ],
    [ 8, 5, 4, 2, 6, 1, 3, 7 ],
    [ 6, 5, 1, 8, 4, 3, 7, 2 ],
    [ 5, 1, 8, 7, 6, 3, 2, 4 ],
    [ 2, 7, 6, 5, 4, 8, 1, 3 ],
    [ 7, 4, 3, 6, 2, 5, 8, 1 ],
    [ 4, 7, 5, 1, 8, 6, 3, 2 ],
    [ 7, 6, 1, 5, 2, 8, 4, 3 ],
    [ 7, 8, 1, 3, 6, 4, 2, 5 ],
    [ 1, 6, 8, 7, 3, 5, 4, 2 ],
    [ 8, 1, 7, 6, 2, 3, 5, 4 ],
    [ 7, 6, 4, 1, 5, 2, 8, 3 ],
    [ 3, 7, 6, 5, 2, 4, 8, 1 ],
    [ 7, 5, 1, 4, 8, 6, 2, 3 ],
    [ 8, 7, 1, 4, 3, 5, 2, 6 ],
    [ 6, 5, 3, 7, 4, 1, 8, 2 ],
    [ 7, 1, 5, 8, 4, 3, 6, 2 ],
    [ 3, 2, 7, 8, 6, 5, 4, 1 ],
    [ 5, 7, 6, 3, 2, 1, 8, 4 ],
    [ 7, 1, 8, 3, 6, 5, 2, 4 ],
    [ 6, 5, 4, 2, 7, 8, 1, 3 ],
    [ 7, 6, 3, 2, 8, 1, 4, 5 ],
    [ 7, 6, 3, 5, 1, 2, 8, 4 ],
    [ 7, 3, 1, 8, 6, 4, 5, 2 ],
    [ 7, 1, 6, 5, 8, 2, 4, 3 ],
    [ 7, 6, 3, 4, 1, 5, 8, 2 ],
    [ 7, 6, 5, 1, 2, 4, 8, 3 ],
    [ 7, 6, 4, 3, 2, 1, 5, 8 ],
    [ 5, 7, 1, 4, 8, 6, 3, 2 ],
    [ 5, 4, 7, 3, 2, 8, 6, 1 ],
    [ 3, 7, 6, 4, 8, 1, 5, 2 ],
    [ 1, 8, 7, 5, 4, 2, 6, 3 ],
    [ 7, 6, 4, 1, 3, 5, 8, 2 ],
    [ 5, 2, 8, 3, 7, 6, 4, 1 ],
    [ 7, 6, 3, 4, 2, 1, 8, 5 ],
    [ 6, 4, 7, 5, 2, 3, 1, 8 ],
    [ 6, 5, 4, 1, 7, 8, 3, 2 ],
    [ 7, 3, 4, 6, 8, 1, 5, 2 ],
    [ 4, 7, 6, 5, 1, 3, 8, 2 ],
    [ 5, 3, 8, 6, 4, 2, 1, 7 ],
    [ 2, 8, 6, 5, 3, 7, 1, 4 ],
    [ 8, 7, 1, 2, 6, 3, 5, 4 ],
    [ 5, 6, 7, 1, 4, 8, 3, 2 ],
    [ 1, 6, 8, 7, 4, 5, 2, 3 ],
    [ 4, 3, 7, 6, 5, 8, 2, 1 ],
    [ 5, 7, 2, 6, 4, 3, 8, 1 ],
    [ 3, 8, 7, 1, 4, 6, 5, 2 ],
    [ 1, 7, 4, 8, 6, 5, 3, 2 ],
    [ 7, 6, 1, 8, 3, 2, 5, 4 ],
    [ 7, 4, 3, 5, 2, 8, 6, 1 ],
    [ 1, 7, 6, 5, 8, 4, 2, 3 ],
    [ 7, 6, 1, 5, 4, 3, 2, 8 ],
    [ 7, 4, 6, 1, 3, 8, 5, 2 ],
    [ 7, 4, 3, 8, 5, 1, 2, 6 ],
    [ 7, 5, 4, 6, 2, 1, 3, 8 ],
    [ 1, 8, 6, 7, 2, 5, 4, 3 ],
    [ 2, 7, 6, 5, 8, 3, 1, 4 ],
    [ 3, 4, 8, 7, 6, 1, 5, 2 ],
    [ 5, 8, 1, 3, 7, 6, 4, 2 ],
    [ 3, 8, 4, 7, 1, 6, 5, 2 ],
    [ 7, 1, 8, 5, 3, 6, 2, 4 ],
    [ 2, 7, 6, 8, 1, 5, 4, 3 ],
    [ 4, 5, 7, 6, 3, 8, 1, 2 ],
    [ 6, 1, 8, 5, 4, 3, 7, 2 ],
    [ 6, 7, 5, 1, 4, 2, 8, 3 ],
    [ 1, 8, 7, 4, 3, 6, 5, 2 ],
    [ 3, 7, 6, 4, 5, 8, 1, 2 ],
    [ 4, 1, 7, 8, 6, 5, 3, 2 ],
    [ 7, 6, 3, 5, 1, 4, 2, 8 ],
    [ 8, 6, 4, 1, 3, 2, 7, 5 ],
    [ 7, 5, 6, 3, 1, 2, 8, 4 ],
    [ 1, 7, 8, 5, 4, 3, 6, 2 ],
    [ 6, 7, 5, 1, 3, 8, 2, 4 ],
    [ 5, 6, 1, 7, 8, 4, 3, 2 ],
    [ 7, 6, 2, 5, 4, 1, 3, 8 ],
    [ 7, 6, 4, 3, 1, 2, 8, 5 ],
    [ 7, 5, 4, 3, 6, 1, 2, 8 ],
    [ 7, 4, 3, 6, 2, 8, 1, 5 ],
    [ 2, 7, 6, 5, 3, 8, 4, 1 ],
    [ 7, 5, 4, 3, 2, 6, 1, 8 ],
    [ 8, 1, 4, 7, 5, 3, 6, 2 ],
    [ 7, 5, 3, 6, 4, 1, 2, 8 ],
    [ 1, 7, 6, 5, 8, 3, 4, 2 ],
    [ 5, 4, 3, 7, 8, 6, 1, 2 ],
    [ 1, 8, 5, 7, 3, 6, 4, 2 ],
    [ 1, 8, 5, 7, 4, 3, 6, 2 ],
    [ 4, 8, 1, 7, 6, 3, 2, 5 ],
    [ 7, 4, 3, 8, 2, 5, 1, 6 ],
    [ 6, 5, 4, 3, 2, 7, 8, 1 ],
    [ 4, 7, 1, 6, 8, 5, 3, 2 ],
    [ 1, 8, 6, 5, 7, 2, 4, 3 ],
    [ 7, 6, 3, 1, 5, 4, 8, 2 ],
    [ 1, 5, 8, 7, 6, 3, 4, 2 ],
    [ 4, 7, 6, 5, 3, 1, 2, 8 ],
    [ 6, 5, 7, 2, 4, 3, 1, 8 ],
    [ 7, 5, 8, 1, 3, 2, 6, 4 ],
    [ 5, 1, 7, 8, 4, 6, 3, 2 ],
    [ 7, 8, 4, 3, 1, 2, 5, 6 ],
    [ 6, 2, 7, 8, 1, 5, 4, 3 ],
    [ 3, 7, 6, 4, 8, 2, 1, 5 ],
    [ 8, 1, 5, 7, 2, 6, 4, 3 ],
    [ 4, 2, 8, 5, 7, 6, 3, 1 ],
    [ 1, 6, 8, 7, 4, 3, 5, 2 ],
    [ 7, 6, 2, 1, 5, 8, 4, 3 ],
    [ 1, 7, 8, 5, 6, 3, 2, 4 ],
    [ 5, 7, 6, 3, 4, 1, 2, 8 ],
    [ 1, 7, 8, 5, 6, 2, 4, 3 ],
    [ 7, 6, 2, 3, 5, 4, 8, 1 ],
    [ 6, 5, 7, 4, 1, 2, 8, 3 ],
    [ 5, 1, 8, 6, 4, 7, 3, 2 ],
    [ 8, 1, 5, 6, 4, 3, 7, 2 ],
    [ 4, 2, 8, 7, 5, 3, 6, 1 ],
    [ 7, 6, 1, 4, 8, 3, 2, 5 ],
    [ 5, 7, 4, 3, 2, 6, 8, 1 ],
    [ 8, 1, 7, 4, 2, 6, 5, 3 ],
    [ 4, 5, 7, 6, 3, 2, 8, 1 ],
    [ 8, 1, 6, 4, 7, 3, 2, 5 ],
    [ 1, 8, 6, 3, 7, 5, 4, 2 ],
    [ 1, 7, 6, 8, 5, 3, 2, 4 ],
    [ 7, 4, 6, 1, 5, 8, 2, 3 ],
    [ 7, 5, 4, 3, 1, 8, 2, 6 ],
    [ 1, 7, 6, 8, 3, 5, 4, 2 ],
    [ 5, 6, 4, 7, 3, 2, 1, 8 ],
    [ 5, 7, 3, 1, 8, 6, 4, 2 ],
    [ 6, 8, 1, 2, 7, 5, 4, 3 ],
    [ 5, 4, 1, 8, 7, 6, 3, 2 ],
    [ 1, 7, 6, 8, 4, 5, 2, 3 ],
    [ 6, 1, 7, 8, 4, 5, 2, 3 ],
    [ 6, 7, 4, 2, 1, 8, 5, 3 ],
    [ 4, 7, 5, 3, 8, 2, 1, 6 ],
    [ 6, 5, 1, 4, 8, 7, 3, 2 ],
    [ 7, 1, 6, 5, 4, 3, 8, 2 ],
    [ 6, 3, 7, 5, 4, 1, 8, 2 ],
    [ 7, 1, 5, 8, 6, 3, 2, 4 ],
    [ 6, 5, 4, 8, 1, 2, 7, 3 ],
    [ 7, 8, 1, 4, 3, 5, 6, 2 ],
    [ 1, 7, 6, 4, 8, 5, 3, 2 ],
    [ 4, 7, 6, 5, 2, 1, 8, 3 ],
    [ 5, 4, 7, 3, 6, 2, 8, 1 ],
    [ 6, 7, 1, 5, 4, 3, 8, 2 ],
    [ 7, 1, 6, 4, 8, 3, 5, 2 ],
    [ 6, 5, 4, 7, 1, 3, 8, 2 ],
    [ 8, 1, 5, 7, 4, 3, 2, 6 ],
    [ 6, 7, 5, 2, 1, 4, 8, 3 ],
    [ 7, 6, 1, 5, 8, 2, 3, 4 ],
    [ 4, 7, 6, 5, 2, 3, 1, 8 ],
    [ 7, 6, 4, 1, 2, 8, 5, 3 ],
    [ 4, 1, 8, 7, 6, 5, 2, 3 ],
    [ 8, 4, 1, 7, 2, 6, 5, 3 ],
    [ 7, 6, 1, 8, 2, 5, 3, 4 ],
    [ 3, 8, 7, 1, 6, 4, 2, 5 ],
    [ 7, 4, 5, 6, 3, 1, 2, 8 ],
    [ 3, 8, 7, 1, 6, 2, 5, 4 ],
    [ 5, 7, 6, 4, 1, 2, 8, 3 ],
    [ 7, 1, 5, 6, 4, 8, 3, 2 ],
    [ 6, 3, 7, 5, 1, 8, 4, 2 ],
    [ 5, 1, 8, 7, 6, 2, 4, 3 ],
    [ 7, 4, 5, 3, 6, 1, 8, 2 ],
    [ 4, 5, 7, 6, 8, 1, 3, 2 ],
    [ 7, 5, 1, 4, 8, 3, 6, 2 ],
    [ 5, 7, 6, 2, 4, 3, 1, 8 ],
    [ 7, 6, 1, 4, 8, 2, 5, 3 ],
    [ 5, 2, 8, 6, 4, 3, 7, 1 ],
    [ 2, 5, 8, 7, 3, 6, 4, 1 ],
    [ 7, 5, 3, 1, 6, 8, 4, 2 ],
    [ 5, 7, 6, 1, 3, 8, 4, 2 ],
    [ 8, 1, 4, 7, 6, 3, 2, 5 ],
    [ 7, 5, 4, 3, 1, 6, 8, 2 ],
    [ 7, 1, 8, 6, 2, 5, 3, 4 ],
    [ 7, 6, 3, 5, 2, 1, 4, 8 ],
    [ 3, 4, 7, 6, 8, 5, 2, 1 ],
    [ 1, 8, 6, 5, 3, 7, 4, 2 ],
    [ 7, 1, 6, 3, 8, 5, 4, 2 ],
    [ 7, 1, 4, 8, 5, 6, 3, 2 ],
    [ 1, 6, 8, 4, 7, 5, 3, 2 ],
    [ 5, 7, 6, 4, 2, 1, 3, 8 ],
    [ 5, 6, 7, 4, 3, 1, 2, 8 ],
    [ 7, 4, 3, 5, 8, 2, 1, 6 ],
    [ 7, 8, 4, 1, 3, 5, 2, 6 ],
    [ 7, 3, 6, 5, 2, 1, 8, 4 ],
    [ 2, 7, 3, 8, 6, 5, 4, 1 ],
    [ 7, 4, 6, 5, 1, 2, 8, 3 ],
    [ 7, 4, 8, 1, 5, 3, 2, 6 ],
    [ 7, 3, 8, 1, 6, 2, 5, 4 ],
    [ 5, 2, 7, 6, 4, 8, 3, 1 ],
    [ 6, 5, 4, 3, 8, 1, 2, 7 ],
    [ 7, 4, 1, 8, 3, 6, 5, 2 ],
    [ 7, 3, 6, 4, 5, 2, 1, 8 ],
    [ 7, 4, 6, 3, 2, 1, 8, 5 ],
    [ 5, 6, 4, 3, 7, 2, 8, 1 ],
    [ 7, 3, 6, 4, 5, 1, 8, 2 ],
    [ 7, 3, 6, 5, 1, 4, 8, 2 ],
    [ 5, 7, 6, 1, 4, 8, 2, 3 ],
    [ 1, 8, 4, 7, 6, 3, 5, 2 ],
    [ 7, 6, 3, 8, 1, 2, 4, 5 ],
    [ 7, 5, 6, 2, 1, 4, 8, 3 ],
    [ 4, 5, 8, 1, 7, 6, 3, 2 ],
    [ 7, 6, 4, 3, 1, 5, 2, 8 ],
    [ 8, 5, 1, 4, 7, 3, 2, 6 ],
    [ 8, 2, 6, 5, 3, 1, 7, 4 ],
    [ 6, 4, 7, 2, 5, 8, 1, 3 ],
    [ 1, 7, 6, 5, 4, 8, 3, 2 ],
    [ 7, 6, 1, 5, 4, 2, 8, 3 ],
    [ 7, 5, 1, 6, 4, 8, 2, 3 ],
    [ 7, 1, 8, 4, 3, 6, 5, 2 ],
    [ 6, 7, 1, 5, 4, 8, 2, 3 ],
    [ 6, 8, 1, 5, 4, 3, 2, 7 ],
    [ 6, 8, 4, 1, 2, 7, 5, 3 ],
    [ 8, 1, 6, 4, 7, 2, 5, 3 ],
    [ 6, 7, 1, 4, 8, 3, 5, 2 ],
    [ 7, 6, 1, 8, 3, 4, 2, 5 ],
    [ 7, 3, 1, 6, 8, 5, 4, 2 ],
    [ 4, 8, 1, 7, 6, 2, 5, 3 ],
    [ 5, 4, 3, 7, 6, 8, 2, 1 ],
    [ 8, 1, 7, 4, 3, 5, 6, 2 ],
    [ 5, 7, 4, 6, 3, 1, 2, 8 ],
    [ 7, 1, 6, 8, 4, 2, 5, 3 ],
    [ 8, 5, 4, 1, 3, 7, 2, 6 ],
    [ 1, 7, 5, 8, 6, 4, 2, 3 ],
    [ 6, 1, 8, 7, 2, 5, 4, 3 ],
    [ 3, 7, 4, 6, 8, 5, 1, 2 ],
    [ 7, 8, 3, 1, 2, 6, 5, 4 ],
    [ 8, 5, 3, 6, 2, 1, 4, 7 ],
    [ 7, 3, 2, 6, 5, 8, 4, 1 ],
    [ 7, 6, 3, 1, 5, 8, 2, 4 ],
    [ 6, 2, 3, 8, 7, 5, 4, 1 ],
    [ 7, 4, 3, 6, 5, 2, 1, 8 ],
    [ 8, 1, 6, 4, 3, 7, 5, 2 ],
    [ 7, 5, 4, 1, 8, 3, 2, 6 ],
    [ 1, 8, 7, 3, 6, 4, 5, 2 ],
    [ 7, 5, 4, 1, 8, 2, 6, 3 ],
    [ 7, 1, 8, 3, 6, 4, 5, 2 ],
    [ 7, 4, 1, 6, 8, 5, 2, 3 ],
    [ 1, 8, 7, 6, 3, 2, 5, 4 ],
    [ 1, 7, 8, 6, 3, 4, 5, 2 ],
    [ 7, 5, 1, 4, 6, 8, 3, 2 ],
    [ 1, 8, 4, 7, 6, 5, 2, 3 ],
    [ 6, 4, 3, 7, 5, 2, 8, 1 ],
    [ 5, 7, 6, 4, 1, 3, 2, 8 ],
    [ 1, 6, 8, 5, 7, 4, 2, 3 ],
    [ 7, 5, 1, 6, 3, 8, 4, 2 ],
    [ 8, 4, 1, 3, 7, 6, 5, 2 ],
    [ 7, 5, 2, 6, 4, 3, 1, 8 ],
    [ 5, 4, 7, 6, 3, 1, 8, 2 ],
    [ 4, 7, 5, 6, 3, 2, 1, 8 ],
    [ 6, 5, 3, 7, 1, 8, 4, 2 ],
    [ 6, 7, 4, 3, 5, 1, 2, 8 ],
    [ 8, 3, 1, 7, 4, 6, 5, 2 ],
    [ 5, 1, 6, 8, 7, 4, 3, 2 ],
    [ 7, 6, 5, 3, 1, 2, 4, 8 ],
    [ 6, 7, 1, 5, 8, 3, 2, 4 ],
    [ 8, 1, 7, 4, 3, 6, 2, 5 ],
    [ 6, 5, 4, 1, 8, 3, 7, 2 ],
    [ 1, 8, 7, 5, 3, 6, 2, 4 ],
    [ 8, 3, 7, 1, 2, 6, 5, 4 ],
    [ 6, 1, 7, 8, 4, 3, 5, 2 ],
    [ 7, 4, 6, 3, 5, 1, 2, 8 ],
    [ 8, 1, 7, 5, 3, 2, 6, 4 ],
    [ 7, 1, 6, 8, 3, 4, 5, 2 ],
    [ 6, 5, 7, 1, 4, 8, 2, 3 ],
    [ 1, 8, 6, 5, 4, 3, 7, 2 ],
    [ 8, 3, 6, 4, 2, 1, 7, 5 ],
    [ 7, 6, 3, 2, 4, 5, 8, 1 ],
    [ 5, 6, 4, 7, 3, 1, 8, 2 ],
    [ 7, 6, 2, 5, 3, 1, 8, 4 ],
    [ 6, 1, 8, 7, 4, 2, 5, 3 ],
    [ 6, 5, 7, 4, 1, 3, 2, 8 ],
    [ 6, 5, 4, 3, 7, 1, 8, 2 ],
    [ 1, 8, 7, 5, 2, 6, 4, 3 ],
    [ 6, 7, 4, 2, 5, 1, 8, 3 ],
    [ 8, 1, 2, 7, 6, 5, 4, 3 ],
    [ 8, 1, 6, 5, 4, 2, 7, 3 ],
    [ 3, 7, 6, 5, 2, 8, 1, 4 ],
    [ 6, 3, 7, 5, 4, 2, 1, 8 ],
    [ 2, 6, 8, 3, 7, 5, 4, 1 ],
    [ 7, 3, 6, 4, 2, 5, 8, 1 ],
    [ 7, 1, 5, 8, 3, 6, 4, 2 ],
    [ 7, 4, 5, 3, 1, 8, 6, 2 ],
    [ 7, 5, 1, 3, 8, 6, 4, 2 ],
    [ 6, 5, 3, 2, 7, 8, 4, 1 ],
    [ 6, 1, 4, 8, 7, 5, 3, 2 ],
    [ 7, 4, 3, 5, 6, 8, 1, 2 ],
    [ 7, 5, 4, 1, 6, 3, 8, 2 ],
    [ 1, 8, 6, 7, 4, 2, 5, 3 ],
    [ 6, 1, 5, 8, 7, 3, 4, 2 ],
    [ 6, 1, 7, 5, 8, 4, 2, 3 ],
    [ 7, 3, 8, 1, 4, 6, 5, 2 ],
    [ 3, 7, 6, 4, 2, 8, 5, 1 ],
    [ 6, 7, 4, 3, 2, 1, 8, 5 ],
    [ 6, 1, 8, 3, 7, 5, 4, 2 ],
    [ 6, 7, 1, 5, 3, 8, 4, 2 ],
    [ 7, 5, 4, 2, 6, 1, 8, 3 ],
    [ 7, 8, 1, 6, 2, 3, 5, 4 ],
    [ 1, 7, 8, 6, 4, 3, 2, 5 ],
    [ 7, 5, 1, 8, 2, 6, 4, 3 ],
    [ 6, 5, 8, 1, 4, 2, 7, 3 ],
    [ 5, 6, 4, 3, 7, 8, 1, 2 ],
    [ 7, 4, 1, 8, 5, 3, 6, 2 ],
    [ 3, 4, 7, 8, 6, 5, 1, 2 ],
    [ 8, 1, 7, 3, 4, 6, 5, 2 ],
    [ 7, 3, 6, 2, 5, 4, 8, 1 ],
    [ 7, 6, 2, 5, 3, 4, 1, 8 ],
    [ 7, 6, 3, 2, 4, 8, 1, 5 ],
    [ 6, 7, 4, 5, 2, 1, 3, 8 ],
    [ 5, 3, 7, 8, 1, 6, 4, 2 ],
    [ 7, 6, 2, 5, 1, 4, 8, 3 ],
    [ 5, 6, 7, 4, 1, 3, 8, 2 ],
    [ 6, 1, 7, 4, 8, 5, 3, 2 ],
    [ 6, 8, 1, 5, 4, 2, 7, 3 ],
    [ 6, 4, 3, 7, 8, 2, 1, 5 ],
    [ 7, 5, 2, 6, 1, 8, 4, 3 ],
    [ 6, 5, 8, 1, 4, 3, 2, 7 ],
    [ 7, 1, 8, 6, 3, 4, 2, 5 ],
    [ 6, 5, 7, 3, 4, 1, 2, 8 ],
    [ 6, 7, 1, 4, 8, 5, 2, 3 ],
    [ 1, 8, 5, 7, 6, 3, 2, 4 ],
    [ 7, 6, 1, 3, 5, 8, 4, 2 ],
    [ 3, 8, 1, 7, 6, 5, 2, 4 ],
    [ 7, 4, 3, 6, 5, 1, 8, 2 ],
    [ 8, 1, 5, 4, 6, 7, 3, 2 ],
    [ 7, 1, 6, 8, 2, 5, 4, 3 ],
    [ 1, 7, 8, 6, 2, 5, 4, 3 ],
    [ 4, 7, 5, 3, 6, 2, 8, 1 ],
    [ 7, 4, 8, 3, 1, 5, 2, 6 ],
    [ 1, 7, 8, 5, 3, 6, 4, 2 ],
    [ 1, 8, 7, 2, 6, 5, 4, 3 ],
    [ 1, 7, 6, 8, 5, 2, 4, 3 ],
    [ 7, 5, 4, 6, 1, 3, 2, 8 ],
    [ 6, 4, 1, 7, 8, 5, 3, 2 ],
    [ 2, 8, 5, 3, 7, 6, 4, 1 ],
    [ 3, 7, 6, 5, 4, 1, 8, 2 ],
    [ 8, 1, 4, 7, 6, 2, 5, 3 ],
    [ 8, 1, 6, 2, 7, 5, 4, 3 ],
    [ 7, 6, 3, 4, 5, 1, 2, 8 ],
    [ 6, 5, 4, 7, 3, 1, 2, 8 ],
    [ 5, 7, 1, 6, 8, 4, 2, 3 ],
    [ 7, 2, 6, 5, 1, 8, 4, 3 ],
    [ 8, 6, 3, 2, 4, 1, 7, 5 ],
    [ 1, 8, 4, 7, 5, 6, 3, 2 ],
    [ 7, 6, 8, 1, 3, 2, 4, 5 ],
    [ 3, 8, 6, 4, 2, 7, 1, 5 ],
    [ 7, 1, 6, 5, 3, 8, 4, 2 ],
    [ 7, 6, 4, 2, 1, 5, 8, 3 ],
    [ 4, 8, 7, 1, 5, 3, 2, 6 ],
    [ 6, 5, 1, 8, 3, 7, 4, 2 ],
    [ 8, 1, 5, 3, 7, 6, 4, 2 ],
    [ 7, 6, 5, 1, 3, 2, 8, 4 ],
    [ 7, 3, 6, 5, 2, 4, 1, 8 ],
    [ 7, 3, 6, 4, 1, 8, 5, 2 ],
    [ 7, 5, 3, 2, 6, 8, 1, 4 ],
    [ 5, 6, 4, 7, 1, 8, 3, 2 ],
    [ 7, 8, 1, 2, 6, 5, 3, 4 ],
    [ 5, 3, 7, 6, 4, 8, 1, 2 ],
    [ 7, 8, 1, 4, 5, 3, 2, 6 ],
    [ 7, 8, 1, 3, 4, 6, 5, 2 ],
    [ 7, 3, 4, 8, 1, 6, 5, 2 ],
    [ 6, 7, 4, 1, 5, 8, 2, 3 ],
    [ 6, 5, 7, 1, 3, 8, 4, 2 ],
    [ 1, 5, 8, 6, 7, 4, 3, 2 ],
    [ 7, 6, 1, 3, 8, 4, 5, 2 ],
    [ 8, 5, 1, 6, 4, 3, 2, 7 ],
    [ 8, 7, 1, 4, 3, 2, 6, 5 ],
    [ 7, 4, 3, 2, 8, 5, 6, 1 ],
    [ 4, 7, 5, 6, 3, 1, 8, 2 ],
    [ 7, 5, 1, 6, 4, 3, 8, 2 ],
    [ 3, 8, 1, 7, 6, 4, 5, 2 ],
    [ 1, 5, 8, 7, 6, 4, 2, 3 ],
    [ 4, 7, 6, 3, 2, 5, 8, 1 ],
    [ 8, 5, 1, 2, 7, 6, 4, 3 ],
    [ 8, 6, 1, 5, 3, 2, 7, 4 ],
    [ 6, 5, 4, 3, 1, 8, 7, 2 ],
    [ 7, 6, 4, 1, 5, 3, 2, 8 ],
    [ 1, 8, 6, 4, 7, 5, 2, 3 ],
    [ 8, 1, 7, 3, 6, 4, 2, 5 ],
    [ 7, 1, 3, 8, 6, 5, 4, 2 ],
    [ 3, 7, 1, 8, 6, 5, 4, 2 ],
    [ 4, 7, 5, 3, 6, 8, 1, 2 ],
    [ 7, 8, 1, 3, 6, 2, 5, 4 ],
    [ 7, 5, 6, 1, 2, 8, 4, 3 ],
    [ 7, 6, 4, 1, 3, 8, 2, 5 ],
    [ 1, 5, 8, 7, 4, 6, 3, 2 ],
    [ 7, 8, 1, 5, 3, 2, 6, 4 ],
    [ 4, 8, 1, 7, 5, 3, 6, 2 ],
    [ 6, 1, 7, 5, 8, 3, 4, 2 ],
    [ 6, 1, 8, 4, 7, 5, 2, 3 ],
    [ 1, 7, 8, 3, 6, 5, 4, 2 ],
    [ 6, 4, 2, 7, 5, 8, 3, 1 ],
    [ 7, 8, 1, 6, 3, 2, 4, 5 ],
    [ 7, 5, 2, 6, 4, 1, 8, 3 ],
    [ 7, 5, 6, 3, 2, 1, 4, 8 ],
    [ 7, 4, 6, 2, 5, 3, 1, 8 ],
    [ 1, 8, 6, 5, 4, 7, 2, 3 ],
    [ 5, 8, 1, 6, 4, 3, 7, 2 ],
    [ 6, 7, 4, 5, 1, 3, 2, 8 ],
    [ 6, 8, 1, 4, 7, 2, 5, 3 ],
    [ 7, 4, 1, 5, 8, 6, 3, 2 ],
    [ 7, 6, 8, 1, 2, 3, 5, 4 ],
    [ 7, 1, 6, 8, 3, 5, 2, 4 ],
    [ 7, 4, 5, 1, 6, 8, 3, 2 ],
    [ 6, 5, 2, 7, 4, 3, 8, 1 ],
    [ 5, 4, 6, 7, 8, 1, 3, 2 ],
    [ 7, 4, 3, 2, 6, 8, 5, 1 ],
    [ 5, 4, 7, 3, 8, 1, 6, 2 ],
    [ 5, 3, 7, 6, 4, 2, 8, 1 ],
    [ 1, 8, 7, 4, 6, 2, 5, 3 ],
    [ 1, 7, 8, 4, 5, 6, 3, 2 ],
    [ 6, 4, 7, 3, 2, 8, 1, 5 ],
    [ 7, 5, 3, 6, 1, 4, 8, 2 ],
    [ 1, 8, 6, 4, 7, 3, 5, 2 ],
    [ 6, 2, 7, 5, 8, 1, 4, 3 ],
    [ 1, 6, 8, 5, 4, 7, 3, 2 ],
    [ 5, 7, 4, 3, 6, 1, 8, 2 ],
    [ 6, 4, 7, 2, 8, 1, 5, 3 ],
    [ 5, 7, 6, 1, 4, 3, 8, 2 ],
    [ 1, 6, 8, 7, 5, 2, 4, 3 ],
    [ 1, 8, 7, 6, 2, 5, 3, 4 ],
    [ 5, 7, 6, 3, 2, 4, 1, 8 ],
    [ 8, 5, 4, 2, 1, 6, 7, 3 ],
    [ 6, 5, 4, 3, 7, 2, 1, 8 ],
    [ 7, 6, 1, 5, 3, 8, 2, 4 ],
    [ 8, 6, 1, 4, 3, 7, 2, 5 ],
    [ 7, 2, 6, 1, 8, 5, 4, 3 ],
    [ 1, 8, 5, 4, 7, 6, 3, 2 ],
    [ 5, 8, 1, 7, 2, 6, 4, 3 ],
    [ 6, 4, 2, 7, 8, 5, 1, 3 ],
    [ 1, 7, 8, 4, 6, 3, 5, 2 ],
    [ 5, 7, 4, 3, 6, 2, 1, 8 ],
    [ 7, 3, 4, 6, 5, 8, 1, 2 ],
    [ 7, 6, 3, 2, 1, 8, 5, 4 ],
    [ 7, 5, 1, 8, 4, 2, 6, 3 ],
    [ 4, 7, 6, 3, 5, 2, 1, 8 ],
    [ 7, 2, 1, 8, 6, 5, 4, 3 ],
    [ 8, 1, 7, 2, 6, 5, 3, 4 ],
    [ 6, 7, 1, 5, 8, 2, 4, 3 ],
    [ 1, 6, 5, 8, 7, 4, 3, 2 ],
    [ 7, 5, 3, 2, 6, 4, 8, 1 ],
    [ 1, 7, 5, 8, 6, 3, 4, 2 ],
    [ 7, 2, 6, 5, 4, 1, 8, 3 ],
    [ 7, 5, 6, 1, 3, 8, 2, 4 ],
    [ 6, 1, 7, 5, 4, 8, 3, 2 ],
    [ 4, 2, 7, 6, 8, 5, 3, 1 ],
    [ 6, 7, 5, 2, 4, 1, 3, 8 ],
    [ 8, 1, 5, 4, 7, 3, 6, 2 ],
    [ 7, 5, 1, 8, 4, 3, 2, 6 ],
    [ 3, 7, 6, 4, 5, 2, 8, 1 ],
    [ 6, 7, 4, 2, 5, 3, 1, 8 ],
    [ 6, 7, 4, 1, 3, 8, 5, 2 ],
    [ 5, 8, 6, 1, 4, 3, 2, 7 ],
    [ 6, 5, 4, 2, 7, 3, 8, 1 ],
    [ 6, 7, 3, 5, 1, 4, 8, 2 ],
    [ 8, 5, 4, 3, 1, 2, 7, 6 ],
    [ 6, 3, 7, 1, 8, 5, 4, 2 ],
    [ 5, 3, 7, 6, 8, 1, 4, 2 ],
    [ 6, 7, 2, 5, 4, 1, 8, 3 ],
    [ 7, 6, 5, 1, 3, 4, 2, 8 ],
    [ 8, 5, 3, 2, 6, 4, 1, 7 ],
    [ 3, 7, 6, 5, 4, 2, 1, 8 ],
    [ 1, 5, 7, 8, 6, 4, 3, 2 ],
    [ 1, 8, 7, 4, 5, 3, 6, 2 ],
    [ 7, 4, 8, 3, 2, 1, 5, 6 ],
    [ 2, 7, 6, 5, 4, 3, 8, 1 ],
    [ 5, 7, 1, 6, 8, 3, 4, 2 ],
    [ 1, 7, 8, 6, 5, 2, 3, 4 ],
    [ 6, 5, 4, 1, 8, 7, 2, 3 ],
    [ 5, 4, 6, 7, 3, 8, 1, 2 ],
    [ 8, 1, 7, 3, 6, 2, 5, 4 ],
    [ 6, 7, 3, 5, 4, 1, 2, 8 ],
    [ 6, 5, 4, 7, 2, 1, 8, 3 ],
    [ 5, 4, 7, 6, 1, 8, 3, 2 ],
    [ 4, 8, 1, 5, 7, 6, 3, 2 ],
    [ 8, 1, 6, 5, 3, 7, 2, 4 ],
    [ 6, 5, 7, 1, 4, 3, 8, 2 ],
    [ 7, 4, 3, 5, 6, 2, 8, 1 ],
    [ 7, 4, 6, 5, 1, 3, 2, 8 ],
    [ 6, 1, 5, 8, 4, 7, 3, 2 ],
    [ 6, 2, 7, 5, 4, 8, 1, 3 ],
    [ 5, 7, 4, 3, 1, 8, 6, 2 ],
    [ 3, 7, 6, 5, 1, 8, 4, 2 ],
    [ 7, 6, 5, 2, 1, 4, 3, 8 ],
    [ 5, 4, 6, 3, 7, 8, 2, 1 ],
    [ 5, 7, 3, 6, 1, 8, 4, 2 ],
    [ 7, 5, 3, 6, 2, 4, 1, 8 ],
    [ 4, 7, 3, 6, 5, 2, 8, 1 ],
    [ 5, 8, 6, 3, 2, 1, 4, 7 ],
    [ 6, 5, 3, 7, 2, 4, 8, 1 ],
    [ 5, 1, 8, 7, 4, 3, 6, 2 ],
    [ 8, 1, 7, 4, 5, 3, 2, 6 ],
    [ 7, 6, 5, 2, 3, 1, 4, 8 ],
    [ 7, 5, 3, 1, 8, 6, 2, 4 ],
    [ 6, 7, 5, 1, 4, 3, 2, 8 ],
    [ 6, 5, 4, 8, 1, 3, 2, 7 ],
    [ 1, 7, 6, 8, 4, 3, 5, 2 ],
    [ 6, 5, 3, 7, 4, 2, 1, 8 ],
    [ 8, 4, 1, 7, 5, 3, 2, 6 ],
    [ 4, 7, 5, 3, 8, 1, 6, 2 ],
    [ 6, 4, 3, 7, 2, 8, 5, 1 ],
    [ 3, 7, 6, 1, 8, 5, 4, 2 ],
    [ 8, 1, 6, 5, 2, 7, 4, 3 ],
    [ 6, 4, 7, 5, 1, 3, 8, 2 ],
    [ 5, 7, 3, 6, 4, 1, 8, 2 ],
    [ 7, 6, 1, 5, 3, 4, 8, 2 ],
    [ 8, 6, 1, 4, 2, 7, 5, 3 ],
    [ 6, 4, 7, 1, 5, 8, 3, 2 ],
    [ 7, 4, 5, 3, 2, 6, 8, 1 ],
    [ 1, 6, 8, 7, 5, 3, 2, 4 ],
    [ 6, 7, 5, 3, 2, 1, 4, 8 ],
    [ 4, 1, 8, 7, 6, 3, 5, 2 ],
    [ 5, 1, 7, 6, 8, 4, 3, 2 ],
    [ 4, 5, 2, 8, 7, 6, 3, 1 ],
    [ 1, 4, 8, 7, 6, 5, 3, 2 ],
    [ 5, 1, 8, 7, 3, 6, 4, 2 ],
    [ 6, 4, 7, 3, 2, 5, 8, 1 ],
    [ 1, 7, 5, 8, 4, 6, 3, 2 ],
    [ 7, 3, 6, 4, 2, 8, 1, 5 ],
    [ 2, 7, 8, 1, 6, 5, 4, 3 ],
    [ 7, 4, 3, 6, 1, 8, 5, 2 ],
    [ 7, 2, 6, 5, 3, 8, 1, 4 ],
    [ 6, 5, 7, 3, 2, 4, 1, 8 ],
    [ 1, 8, 6, 5, 7, 3, 2, 4 ],
    [ 6, 5, 1, 7, 4, 8, 3, 2 ],
    [ 2, 5, 8, 7, 6, 3, 1, 4 ],
    [ 7, 1, 5, 4, 8, 6, 3, 2 ],
    [ 6, 2, 7, 5, 4, 3, 8, 1 ],
    [ 7, 1, 6, 5, 4, 8, 2, 3 ],
    [ 5, 8, 2, 6, 4, 3, 1, 7 ],
    [ 4, 8, 7, 1, 2, 6, 5, 3 ],
    [ 7, 4, 5, 6, 1, 3, 8, 2 ],
    [ 1, 7, 8, 6, 3, 5, 2, 4 ],
    [ 1, 6, 8, 5, 7, 3, 4, 2 ],
    [ 8, 5, 4, 3, 1, 6, 2, 7 ],
    [ 6, 4, 1, 8, 7, 5, 2, 3 ],
    [ 7, 1, 6, 4, 8, 5, 2, 3 ],
    [ 5, 1, 8, 4, 7, 6, 3, 2 ],
    [ 7, 6, 3, 2, 5, 1, 8, 4 ],
    [ 7, 1, 5, 8, 6, 2, 4, 3 ],
    [ 7, 1, 8, 5, 4, 2, 6, 3 ],
    [ 7, 3, 6, 1, 5, 8, 4, 2 ],
    [ 6, 4, 7, 2, 5, 3, 8, 1 ],
    [ 6, 7, 1, 3, 8, 5, 4, 2 ],
    [ 7, 5, 1, 6, 8, 3, 2, 4 ],
    [ 2, 7, 6, 5, 8, 1, 4, 3 ],
    [ 7, 5, 1, 8, 3, 6, 2, 4 ],
    [ 8, 1, 6, 5, 4, 3, 2, 7 ],
    [ 6, 5, 4, 7, 2, 3, 1, 8 ],
    [ 1, 8, 3, 7, 6, 5, 4, 2 ],
    [ 7, 6, 5, 1, 2, 8, 3, 4 ],
    [ 6, 4, 7, 3, 2, 8, 5, 1 ],
    [ 5, 8, 1, 7, 6, 2, 4, 3 ],
    [ 7, 2, 6, 5, 8, 3, 1, 4 ],
    [ 6, 5, 4, 2, 7, 8, 3, 1 ],
    [ 8, 1, 6, 7, 2, 5, 4, 3 ],
    [ 8, 1, 5, 7, 4, 3, 6, 2 ],
    [ 6, 2, 7, 8, 5, 1, 4, 3 ],
    [ 8, 1, 4, 7, 6, 5, 2, 3 ],
    [ 7, 5, 3, 6, 2, 8, 1, 4 ],
    [ 5, 8, 2, 3, 7, 6, 4, 1 ],
    [ 8, 7, 1, 4, 5, 3, 2, 6 ],
    [ 6, 4, 8, 7, 1, 2, 5, 3 ],
    [ 6, 8, 1, 5, 4, 3, 7, 2 ],
    [ 6, 5, 8, 4, 1, 3, 2, 7 ],
    [ 7, 5, 4, 3, 8, 1, 2, 6 ],
    [ 8, 3, 7, 1, 4, 6, 5, 2 ],
    [ 8, 1, 7, 5, 3, 6, 2, 4 ],
    [ 4, 7, 5, 3, 8, 2, 6, 1 ],
    [ 7, 8, 1, 4, 5, 3, 6, 2 ],
    [ 7, 6, 3, 4, 2, 5, 8, 1 ],
    [ 5, 8, 1, 4, 7, 6, 3, 2 ],
    [ 6, 4, 3, 7, 5, 8, 2, 1 ],
    [ 5, 4, 7, 8, 3, 1, 6, 2 ],
    [ 5, 4, 7, 6, 3, 8, 1, 2 ],
    [ 8, 1, 7, 5, 4, 2, 6, 3 ],
    [ 5, 2, 7, 6, 8, 4, 3, 1 ],
    [ 5, 4, 2, 8, 7, 6, 3, 1 ],
    [ 7, 8, 5, 1, 3, 2, 6, 4 ],
    [ 5, 7, 4, 3, 6, 8, 1, 2 ],
    [ 7, 2, 6, 8, 1, 5, 4, 3 ],
    [ 3, 8, 4, 7, 6, 1, 5, 2 ],
    [ 6, 5, 3, 7, 4, 8, 1, 2 ],
    [ 7, 3, 4, 6, 8, 5, 1, 2 ],
    [ 5, 7, 3, 8, 1, 6, 4, 2 ],
    [ 3, 7, 6, 5, 2, 8, 4, 1 ],
    [ 7, 4, 8, 5, 1, 3, 2, 6 ],
    [ 8, 5, 4, 6, 2, 1, 3, 7 ],
    [ 7, 4, 3, 6, 5, 8, 1, 2 ],
    [ 7, 4, 3, 8, 5, 2, 1, 6 ],
    [ 2, 7, 6, 8, 5, 1, 4, 3 ],
    [ 7, 4, 3, 8, 5, 1, 6, 2 ],
    [ 8, 4, 2, 7, 5, 3, 1, 6 ],
    [ 8, 1, 7, 6, 3, 2, 5, 4 ],
    [ 6, 4, 8, 1, 7, 5, 2, 3 ],
    [ 7, 8, 3, 1, 6, 2, 5, 4 ],
    [ 7, 6, 3, 8, 1, 2, 5, 4 ],
    [ 7, 6, 3, 2, 5, 4, 8, 1 ],
    [ 6, 8, 1, 5, 4, 7, 2, 3 ],
    [ 8, 5, 1, 7, 2, 6, 4, 3 ],
    [ 7, 3, 6, 4, 8, 1, 5, 2 ],
    [ 3, 7, 6, 4, 5, 8, 2, 1 ],
    [ 4, 8, 1, 7, 6, 5, 2, 3 ],
    [ 7, 3, 4, 8, 6, 1, 5, 2 ],
    [ 8, 5, 3, 6, 2, 1, 7, 4 ],
    [ 5, 3, 7, 6, 4, 8, 2, 1 ],
    [ 7, 2, 6, 5, 4, 8, 1, 3 ],
    [ 5, 4, 7, 8, 3, 2, 1, 6 ],
    [ 3, 4, 8, 7, 6, 5, 1, 2 ],
    [ 5, 4, 7, 3, 8, 2, 6, 1 ],
    [ 8, 1, 5, 7, 6, 3, 2, 4 ],
    [ 8, 6, 3, 2, 7, 1, 4, 5 ],
    [ 5, 3, 8, 6, 4, 2, 7, 1 ],
    [ 3, 7, 6, 5, 8, 1, 4, 2 ],
    [ 8, 4, 1, 7, 3, 6, 5, 2 ],
    [ 8, 1, 7, 3, 6, 5, 2, 4 ],
    [ 6, 5, 3, 7, 4, 2, 8, 1 ],
    [ 4, 8, 7, 1, 6, 2, 5, 3 ],
    [ 7, 4, 3, 5, 8, 6, 1, 2 ],
    [ 2, 8, 6, 3, 7, 5, 4, 1 ],
    [ 6, 4, 7, 5, 2, 3, 8, 1 ],
    [ 7, 8, 4, 3, 2, 1, 5, 6 ],
    [ 8, 1, 6, 7, 4, 2, 5, 3 ],
    [ 8, 1, 5, 7, 3, 6, 4, 2 ],
    [ 6, 7, 4, 2, 5, 3, 8, 1 ],
    [ 8, 5, 3, 2, 6, 7, 1, 4 ],
    [ 6, 3, 7, 8, 1, 5, 4, 2 ],
    [ 8, 1, 6, 3, 7, 5, 4, 2 ],
    [ 4, 8, 1, 7, 6, 3, 5, 2 ],
    [ 4, 2, 7, 8, 6, 5, 3, 1 ],
    [ 5, 2, 8, 7, 6, 3, 1, 4 ],
    [ 5, 8, 7, 1, 4, 3, 2, 6 ],
    [ 6, 4, 7, 2, 8, 5, 1, 3 ],
    [ 4, 7, 6, 5, 2, 8, 1, 3 ],
    [ 6, 5, 4, 8, 1, 3, 7, 2 ],
    [ 3, 8, 6, 4, 2, 7, 5, 1 ],
    [ 8, 7, 4, 1, 3, 2, 6, 5 ],
    [ 8, 6, 4, 3, 1, 2, 7, 5 ],
    [ 5, 7, 3, 6, 8, 1, 4, 2 ],
    [ 3, 6, 8, 7, 4, 2, 1, 5 ],
    [ 8, 5, 1, 4, 6, 7, 3, 2 ],
    [ 7, 5, 2, 6, 4, 3, 8, 1 ],
    [ 8, 7, 1, 4, 2, 6, 5, 3 ],
    [ 8, 7, 1, 5, 3, 2, 6, 4 ],
    [ 8, 6, 1, 4, 7, 3, 2, 5 ],
    [ 5, 7, 4, 3, 6, 2, 8, 1 ],
    [ 7, 6, 3, 8, 1, 4, 2, 5 ],
    [ 8, 5, 4, 6, 1, 3, 2, 7 ],
    [ 7, 5, 8, 1, 3, 6, 2, 4 ],
    [ 7, 8, 1, 5, 4, 2, 6, 3 ],
    [ 8, 5, 6, 1, 4, 3, 2, 7 ],
    [ 2, 8, 5, 7, 6, 3, 1, 4 ],
    [ 5, 4, 8, 1, 7, 6, 3, 2 ],
    [ 6, 7, 4, 2, 5, 8, 1, 3 ],
    [ 8, 5, 6, 3, 2, 1, 4, 7 ],
    [ 8, 6, 1, 5, 4, 3, 2, 7 ],
    [ 8, 1, 7, 4, 6, 2, 5, 3 ],
    [ 4, 8, 2, 7, 5, 3, 6, 1 ],
    [ 7, 3, 8, 4, 1, 6, 5, 2 ],
    [ 3, 7, 6, 5, 4, 2, 8, 1 ],
    [ 7, 8, 6, 1, 3, 2, 4, 5 ],
    [ 8, 3, 1, 7, 6, 4, 5, 2 ],
    [ 7, 4, 3, 5, 8, 2, 6, 1 ],
    [ 6, 7, 2, 5, 8, 1, 4, 3 ],
    [ 8, 3, 1, 7, 6, 5, 2, 4 ],
    [ 6, 7, 2, 8, 1, 5, 4, 3 ],
    [ 8, 1, 6, 5, 7, 2, 4, 3 ],
    [ 7, 3, 6, 4, 2, 8, 5, 1 ],
    [ 2, 8, 5, 7, 3, 6, 4, 1 ],
    [ 7, 4, 5, 3, 8, 2, 1, 6 ],
    [ 6, 3, 7, 5, 4, 2, 8, 1 ],
    [ 8, 7, 1, 6, 3, 2, 4, 5 ],
    [ 2, 5, 8, 7, 6, 3, 4, 1 ],
    [ 2, 7, 6, 8, 5, 3, 1, 4 ],
    [ 3, 8, 6, 5, 4, 2, 1, 7 ],
    [ 6, 7, 2, 5, 4, 8, 1, 3 ],
    [ 8, 5, 4, 2, 6, 1, 7, 3 ],
    [ 3, 8, 7, 6, 1, 4, 2, 5 ],
    [ 7, 2, 6, 5, 3, 8, 4, 1 ],
    [ 7, 4, 8, 3, 5, 1, 2, 6 ],
    [ 2, 8, 6, 5, 7, 3, 1, 4 ],
    [ 4, 7, 5, 6, 3, 8, 1, 2 ],
    [ 4, 7, 5, 8, 1, 6, 3, 2 ],
    [ 6, 8, 1, 4, 7, 5, 2, 3 ],
    [ 3, 7, 6, 4, 8, 2, 5, 1 ],
    [ 4, 5, 7, 6, 8, 3, 1, 2 ],
    [ 6, 5, 3, 7, 2, 8, 4, 1 ],
    [ 5, 8, 1, 7, 6, 3, 2, 4 ],
    [ 6, 4, 7, 3, 5, 2, 8, 1 ],
    [ 5, 8, 6, 3, 2, 1, 7, 4 ],
    [ 4, 8, 1, 7, 5, 6, 3, 2 ],
    [ 6, 5, 4, 7, 2, 3, 8, 1 ],
    [ 8, 1, 5, 7, 6, 2, 4, 3 ],
    [ 8, 5, 1, 4, 7, 3, 6, 2 ],
    [ 4, 7, 5, 3, 8, 6, 1, 2 ],
    [ 7, 4, 3, 6, 2, 8, 5, 1 ],
    [ 8, 5, 4, 2, 1, 7, 6, 3 ],
    [ 5, 6, 4, 7, 3, 8, 1, 2 ],
    [ 8, 6, 3, 4, 2, 1, 7, 5 ],
    [ 5, 8, 3, 6, 4, 2, 1, 7 ],
    [ 8, 1, 7, 6, 2, 5, 3, 4 ],
    [ 8, 3, 6, 4, 2, 7, 1, 5 ],
    [ 6, 4, 7, 5, 2, 8, 1, 3 ],
    [ 6, 5, 4, 8, 3, 1, 2, 7 ],
    [ 7, 3, 6, 4, 8, 2, 1, 5 ],
    [ 4, 5, 8, 7, 1, 6, 3, 2 ],
    [ 8, 3, 7, 1, 6, 2, 5, 4 ],
    [ 3, 4, 7, 8, 6, 5, 2, 1 ],
    [ 5, 7, 6, 2, 4, 3, 8, 1 ],
    [ 8, 1, 6, 5, 3, 7, 4, 2 ],
    [ 5, 8, 1, 7, 4, 3, 6, 2 ],
    [ 2, 8, 6, 5, 3, 7, 4, 1 ],
    [ 4, 7, 5, 6, 8, 1, 3, 2 ],
    [ 6, 5, 7, 3, 2, 8, 1, 4 ],
    [ 8, 6, 3, 2, 4, 7, 1, 5 ],
    [ 7, 3, 6, 4, 5, 2, 8, 1 ],
    [ 7, 5, 4, 8, 1, 3, 2, 6 ],
    [ 6, 3, 7, 5, 4, 8, 1, 2 ],
    [ 3, 7, 6, 2, 8, 5, 4, 1 ],
    [ 4, 5, 8, 2, 7, 6, 3, 1 ],
    [ 7, 3, 6, 4, 5, 8, 1, 2 ],
    [ 6, 5, 4, 3, 7, 2, 8, 1 ],
    [ 7, 8, 4, 1, 5, 3, 2, 6 ],
    [ 5, 7, 4, 3, 8, 1, 6, 2 ],
    [ 7, 8, 1, 3, 6, 5, 2, 4 ],
    [ 8, 4, 1, 5, 7, 6, 3, 2 ],
    [ 5, 8, 6, 2, 4, 3, 1, 7 ],
    [ 5, 4, 7, 6, 8, 1, 3, 2 ],
    [ 7, 4, 5, 3, 6, 8, 1, 2 ],
    [ 8, 1, 5, 6, 4, 7, 3, 2 ],
    [ 2, 6, 8, 7, 3, 5, 4, 1 ],
    [ 8, 7, 1, 4, 3, 5, 6, 2 ],
    [ 7, 6, 8, 3, 1, 2, 4, 5 ],
    [ 7, 4, 3, 6, 8, 1, 5, 2 ],
    [ 5, 4, 6, 7, 3, 8, 2, 1 ],
    [ 4, 5, 7, 6, 3, 8, 2, 1 ],
    [ 2, 7, 8, 6, 1, 5, 4, 3 ],
    [ 6, 5, 8, 1, 4, 3, 7, 2 ],
    [ 5, 7, 2, 6, 4, 8, 3, 1 ],
    [ 8, 6, 1, 2, 7, 5, 4, 3 ],
    [ 8, 5, 4, 3, 6, 1, 2, 7 ],
    [ 8, 7, 4, 2, 1, 5, 3, 6 ],
    [ 8, 1, 7, 5, 2, 6, 4, 3 ],
    [ 6, 5, 3, 7, 8, 1, 4, 2 ],
    [ 3, 8, 6, 4, 7, 2, 1, 5 ],
    [ 4, 7, 6, 3, 5, 2, 8, 1 ],
    [ 7, 8, 4, 3, 1, 5, 2, 6 ],
    [ 6, 7, 4, 3, 2, 8, 1, 5 ],
    [ 7, 8, 1, 6, 3, 4, 2, 5 ],
    [ 3, 8, 7, 4, 1, 6, 5, 2 ],
    [ 7, 3, 8, 1, 6, 4, 5, 2 ],
    [ 8, 7, 1, 3, 4, 6, 5, 2 ],
    [ 6, 5, 7, 3, 2, 4, 8, 1 ],
    [ 8, 1, 7, 4, 3, 6, 5, 2 ],
    [ 6, 8, 1, 3, 7, 5, 4, 2 ],
    [ 5, 7, 3, 6, 4, 2, 8, 1 ],
    [ 8, 5, 3, 6, 2, 4, 1, 7 ],
    [ 6, 2, 8, 3, 7, 5, 4, 1 ],
    [ 6, 7, 2, 5, 4, 3, 8, 1 ],
    [ 7, 6, 3, 2, 4, 8, 5, 1 ],
    [ 8, 5, 4, 1, 7, 3, 2, 6 ],
    [ 3, 6, 4, 8, 7, 5, 2, 1 ],
    [ 8, 7, 1, 4, 3, 6, 2, 5 ],
    [ 4, 8, 7, 1, 6, 3, 2, 5 ],
    [ 8, 4, 1, 7, 6, 3, 2, 5 ],
    [ 5, 8, 2, 6, 4, 3, 7, 1 ],
    [ 7, 6, 3, 8, 2, 1, 4, 5 ],
    [ 4, 5, 7, 8, 6, 1, 3, 2 ],
    [ 6, 5, 8, 1, 4, 7, 2, 3 ],
    [ 8, 1, 6, 4, 7, 5, 2, 3 ],
    [ 4, 7, 6, 5, 2, 3, 8, 1 ],
    [ 6, 7, 4, 3, 2, 5, 8, 1 ],
    [ 7, 2, 6, 3, 8, 5, 4, 1 ],
    [ 8, 5, 1, 7, 4, 3, 2, 6 ],
    [ 8, 3, 7, 1, 6, 4, 2, 5 ],
    [ 4, 7, 6, 2, 5, 8, 3, 1 ],
    [ 6, 8, 1, 5, 3, 7, 4, 2 ],
    [ 2, 8, 7, 5, 4, 3, 1, 6 ],
    [ 6, 8, 1, 7, 4, 3, 2, 5 ],
    [ 7, 2, 3, 8, 6, 5, 4, 1 ],
    [ 6, 3, 7, 5, 8, 1, 4, 2 ],
    [ 3, 8, 7, 1, 6, 4, 5, 2 ],
    [ 7, 5, 3, 8, 1, 6, 2, 4 ],
    [ 8, 6, 5, 1, 3, 2, 7, 4 ],
    [ 7, 6, 2, 5, 3, 4, 8, 1 ],
    [ 6, 4, 2, 7, 8, 5, 3, 1 ],
    [ 8, 2, 6, 5, 3, 7, 1, 4 ],
    [ 4, 2, 8, 7, 5, 6, 3, 1 ],
    [ 4, 8, 7, 1, 5, 3, 6, 2 ],
    [ 5, 7, 4, 3, 8, 2, 1, 6 ],
    [ 7, 8, 6, 1, 2, 3, 5, 4 ],
    [ 7, 3, 8, 6, 1, 2, 5, 4 ],
    [ 7, 6, 3, 2, 8, 4, 1, 5 ],
    [ 7, 5, 3, 2, 6, 8, 4, 1 ],
    [ 7, 8, 4, 1, 3, 5, 6, 2 ],
    [ 8, 7, 4, 3, 1, 2, 5, 6 ],
    [ 4, 7, 6, 3, 2, 8, 5, 1 ],
    [ 4, 7, 5, 8, 3, 2, 1, 6 ],
    [ 6, 3, 2, 8, 7, 5, 4, 1 ],
    [ 8, 7, 4, 1, 3, 5, 2, 6 ],
    [ 3, 7, 6, 8, 1, 5, 4, 2 ],
    [ 7, 6, 2, 5, 3, 8, 1, 4 ],
    [ 8, 5, 1, 3, 7, 6, 4, 2 ],
    [ 7, 4, 6, 3, 2, 8, 1, 5 ],
    [ 5, 8, 6, 4, 2, 1, 3, 7 ],
    [ 7, 3, 2, 6, 8, 5, 4, 1 ],
    [ 8, 5, 2, 6, 4, 3, 1, 7 ],
    [ 5, 3, 7, 8, 6, 1, 4, 2 ],
    [ 5, 6, 4, 3, 7, 8, 2, 1 ],
    [ 6, 4, 7, 2, 5, 8, 3, 1 ],
    [ 2, 7, 6, 8, 3, 5, 4, 1 ],
    [ 5, 4, 6, 7, 8, 3, 1, 2 ],
    [ 2, 7, 6, 5, 4, 8, 3, 1 ],
    [ 7, 6, 2, 3, 5, 8, 4, 1 ],
    [ 7, 4, 5, 3, 2, 8, 6, 1 ],
    [ 8, 6, 1, 5, 3, 7, 2, 4 ],
    [ 5, 8, 7, 1, 2, 6, 4, 3 ],
    [ 8, 6, 5, 2, 1, 3, 7, 4 ],
    [ 4, 8, 7, 1, 3, 6, 5, 2 ],
    [ 4, 7, 6, 3, 8, 2, 1, 5 ],
    [ 8, 6, 4, 1, 2, 7, 5, 3 ],
    [ 8, 6, 2, 5, 3, 1, 7, 4 ],
    [ 6, 5, 3, 7, 8, 2, 1, 4 ],
    [ 7, 5, 2, 6, 8, 1, 4, 3 ],
    [ 8, 1, 6, 5, 4, 3, 7, 2 ],
    [ 7, 4, 5, 3, 8, 1, 6, 2 ],
    [ 7, 5, 4, 2, 6, 3, 8, 1 ],
    [ 8, 1, 5, 4, 7, 6, 3, 2 ],
    [ 7, 5, 8, 1, 4, 3, 2, 6 ],
    [ 6, 5, 7, 2, 4, 3, 8, 1 ],
    [ 6, 8, 5, 1, 4, 3, 2, 7 ],
    [ 6, 5, 4, 3, 7, 8, 1, 2 ],
    [ 3, 7, 8, 4, 6, 1, 5, 2 ],
    [ 7, 6, 8, 1, 2, 5, 3, 4 ],
    [ 8, 4, 7, 1, 5, 3, 2, 6 ],
    [ 4, 7, 2, 6, 8, 5, 3, 1 ],
    [ 7, 3, 6, 2, 5, 8, 4, 1 ],
    [ 7, 6, 3, 4, 2, 8, 1, 5 ],
    [ 8, 1, 4, 7, 6, 3, 5, 2 ],
    [ 7, 5, 8, 1, 2, 6, 4, 3 ],
    [ 6, 5, 8, 1, 3, 7, 4, 2 ],
    [ 7, 8, 1, 3, 6, 4, 5, 2 ],
    [ 4, 7, 5, 8, 3, 1, 6, 2 ],
    [ 7, 4, 3, 6, 5, 2, 8, 1 ],
    [ 7, 2, 6, 5, 4, 3, 8, 1 ],
    [ 6, 5, 4, 7, 2, 8, 1, 3 ],
    [ 8, 1, 7, 5, 4, 3, 2, 6 ],
    [ 5, 2, 8, 6, 4, 7, 3, 1 ],
    [ 7, 2, 6, 5, 8, 1, 4, 3 ],
    [ 8, 1, 7, 6, 3, 4, 2, 5 ],
    [ 8, 2, 5, 3, 7, 6, 4, 1 ],
    [ 5, 3, 7, 6, 8, 4, 1, 2 ],
    [ 4, 3, 7, 6, 8, 5, 2, 1 ],
    [ 5, 7, 3, 6, 4, 8, 1, 2 ],
    [ 4, 7, 3, 6, 5, 8, 2, 1 ],
    [ 6, 4, 7, 3, 8, 2, 1, 5 ],
    [ 8, 1, 6, 5, 4, 7, 2, 3 ],
    [ 6, 7, 4, 2, 8, 1, 5, 3 ],
    [ 4, 8, 5, 1, 7, 6, 3, 2 ],
    [ 8, 1, 7, 4, 6, 3, 2, 5 ],
    [ 3, 7, 2, 8, 6, 5, 4, 1 ],
    [ 6, 2, 7, 5, 4, 8, 3, 1 ],
    [ 7, 4, 8, 1, 5, 3, 6, 2 ],
    [ 7, 5, 4, 8, 1, 2, 6, 3 ],
    [ 7, 8, 1, 6, 3, 2, 5, 4 ],
    [ 3, 7, 6, 5, 8, 2, 1, 4 ],
    [ 5, 4, 7, 3, 8, 6, 1, 2 ],
    [ 6, 5, 2, 7, 4, 8, 3, 1 ],
    [ 8, 1, 7, 2, 6, 5, 4, 3 ],
    [ 6, 8, 1, 7, 4, 2, 5, 3 ],
    [ 7, 6, 3, 2, 8, 1, 5, 4 ],
    [ 8, 6, 1, 5, 4, 2, 7, 3 ],
    [ 5, 2, 8, 7, 3, 6, 4, 1 ],
    [ 8, 7, 1, 6, 2, 3, 5, 4 ],
    [ 7, 3, 6, 5, 2, 4, 8, 1 ],
    [ 8, 7, 1, 3, 6, 2, 5, 4 ],
    [ 5, 6, 4, 7, 8, 1, 3, 2 ],
    [ 7, 4, 3, 5, 6, 8, 2, 1 ],
    [ 4, 8, 7, 2, 5, 3, 1, 6 ],
    [ 8, 1, 3, 7, 6, 5, 4, 2 ],
    [ 7, 4, 6, 2, 5, 3, 8, 1 ],
    [ 6, 5, 8, 4, 1, 2, 7, 3 ],
    [ 5, 4, 7, 8, 1, 6, 3, 2 ],
    [ 2, 8, 7, 5, 3, 6, 1, 4 ],
    [ 6, 5, 4, 3, 8, 1, 7, 2 ],
    [ 7, 4, 2, 6, 5, 8, 3, 1 ],
    [ 7, 3, 8, 6, 1, 4, 2, 5 ],
    [ 5, 4, 7, 6, 3, 2, 8, 1 ],
    [ 4, 8, 2, 5, 7, 6, 3, 1 ],
    [ 7, 6, 3, 2, 5, 8, 1, 4 ],
    [ 7, 4, 3, 8, 2, 5, 6, 1 ],
    [ 8, 4, 1, 7, 6, 2, 5, 3 ],
    [ 5, 6, 4, 7, 3, 2, 8, 1 ],
    [ 8, 6, 1, 4, 7, 2, 5, 3 ],
    [ 3, 8, 7, 1, 6, 5, 2, 4 ],
    [ 5, 8, 6, 4, 1, 3, 2, 7 ],
    [ 8, 5, 4, 1, 3, 7, 6, 2 ],
    [ 7, 8, 1, 5, 4, 3, 2, 6 ],
    [ 6, 5, 4, 8, 1, 7, 2, 3 ],
    [ 5, 7, 6, 3, 2, 8, 1, 4 ],
    [ 7, 8, 1, 2, 6, 5, 4, 3 ],
    [ 5, 8, 6, 3, 2, 4, 1, 7 ],
    [ 5, 4, 3, 7, 8, 6, 2, 1 ],
    [ 7, 3, 8, 1, 6, 5, 2, 4 ],
    [ 7, 4, 5, 3, 6, 2, 8, 1 ],
    [ 8, 4, 7, 1, 2, 6, 5, 3 ],
    [ 5, 4, 7, 3, 6, 8, 2, 1 ],
    [ 6, 4, 3, 7, 8, 2, 5, 1 ],
    [ 7, 4, 8, 1, 3, 6, 5, 2 ],
    [ 8, 7, 1, 2, 6, 5, 3, 4 ],
    [ 7, 8, 3, 1, 4, 6, 5, 2 ],
    [ 5, 8, 1, 7, 3, 6, 4, 2 ],
    [ 3, 7, 6, 8, 4, 1, 5, 2 ],
    [ 3, 8, 7, 6, 1, 2, 5, 4 ],
    [ 8, 3, 4, 7, 1, 6, 5, 2 ],
    [ 4, 8, 7, 5, 2, 1, 3, 6 ],
    [ 7, 2, 8, 1, 6, 5, 4, 3 ],
    [ 8, 5, 4, 2, 6, 3, 1, 7 ],
    [ 5, 7, 4, 3, 2, 8, 6, 1 ],
    [ 7, 6, 8, 1, 3, 2, 5, 4 ],
    [ 3, 7, 4, 8, 6, 5, 1, 2 ],
    [ 7, 8, 1, 5, 2, 6, 4, 3 ],
    [ 8, 6, 4, 1, 3, 7, 2, 5 ],
    [ 8, 5, 4, 1, 6, 3, 7, 2 ],
    [ 8, 7, 3, 1, 2, 6, 5, 4 ],
    [ 7, 5, 2, 6, 4, 8, 1, 3 ],
    [ 6, 4, 7, 8, 2, 1, 5, 3 ],
    [ 8, 1, 6, 4, 7, 3, 5, 2 ],
    [ 8, 1, 7, 4, 5, 3, 6, 2 ],
    [ 8, 6, 3, 2, 1, 7, 5, 4 ],
    [ 6, 8, 4, 1, 7, 2, 5, 3 ],
    [ 7, 6, 8, 1, 3, 4, 2, 5 ],
    [ 2, 6, 8, 7, 5, 3, 1, 4 ],
    [ 8, 1, 6, 7, 4, 3, 2, 5 ],
    [ 7, 4, 6, 3, 2, 5, 8, 1 ],
    [ 4, 7, 5, 6, 3, 2, 8, 1 ],
    [ 5, 2, 6, 8, 7, 4, 3, 1 ],
    [ 6, 2, 7, 5, 8, 4, 1, 3 ],
    [ 8, 4, 1, 7, 5, 3, 6, 2 ],
    [ 8, 5, 4, 3, 1, 7, 2, 6 ],
    [ 2, 7, 6, 5, 8, 3, 4, 1 ],
    [ 3, 7, 6, 8, 4, 2, 1, 5 ],
    [ 8, 5, 3, 2, 6, 4, 7, 1 ],
    [ 8, 1, 7, 3, 6, 4, 5, 2 ],
    [ 3, 7, 8, 1, 6, 5, 4, 2 ],
    [ 7, 3, 6, 5, 2, 8, 1, 4 ],
    [ 3, 7, 6, 4, 8, 5, 1, 2 ],
    [ 8, 6, 1, 4, 3, 7, 5, 2 ],
    [ 2, 7, 6, 5, 8, 4, 1, 3 ],
    [ 5, 8, 6, 1, 4, 3, 7, 2 ],
    [ 7, 8, 1, 6, 2, 5, 3, 4 ],
    [ 8, 2, 7, 5, 3, 1, 6, 4 ],
    [ 7, 4, 8, 3, 1, 5, 6, 2 ],
    [ 3, 7, 6, 5, 4, 8, 1, 2 ],
    [ 8, 5, 4, 3, 1, 6, 7, 2 ],
    [ 2, 7, 8, 3, 6, 5, 4, 1 ],
    [ 7, 5, 8, 1, 4, 2, 6, 3 ],
    [ 4, 7, 5, 3, 6, 8, 2, 1 ],
    [ 7, 8, 3, 1, 6, 4, 2, 5 ],
    [ 5, 7, 6, 3, 2, 4, 8, 1 ],
    [ 8, 6, 1, 5, 2, 7, 4, 3 ],
    [ 7, 4, 3, 6, 8, 2, 1, 5 ],
    [ 7, 5, 3, 6, 2, 4, 8, 1 ],
    [ 7, 5, 8, 3, 1, 2, 6, 4 ],
    [ 6, 8, 5, 1, 4, 2, 7, 3 ],
    [ 7, 5, 4, 3, 2, 6, 8, 1 ],
    [ 8, 1, 6, 5, 7, 3, 2, 4 ],
    [ 6, 8, 1, 7, 2, 5, 4, 3 ],
    [ 3, 7, 4, 6, 8, 5, 2, 1 ],
    [ 7, 3, 4, 6, 5, 8, 2, 1 ],
    [ 7, 8, 1, 5, 3, 6, 2, 4 ],
    [ 7, 8, 1, 4, 3, 6, 5, 2 ],
    [ 8, 1, 4, 7, 5, 6, 3, 2 ],
    [ 5, 8, 1, 6, 4, 7, 3, 2 ],
    [ 7, 5, 4, 2, 6, 8, 1, 3 ],
    [ 7, 4, 8, 3, 2, 5, 1, 6 ],
    [ 8, 7, 1, 3, 6, 4, 2, 5 ],
    [ 4, 8, 7, 5, 1, 3, 2, 6 ],
    [ 8, 5, 1, 6, 4, 3, 7, 2 ],
    [ 8, 1, 6, 7, 4, 3, 5, 2 ],
    [ 5, 6, 4, 7, 8, 3, 1, 2 ],
    [ 5, 7, 4, 6, 8, 1, 3, 2 ],
    [ 7, 6, 4, 5, 2, 3, 1, 8 ],
    [ 4, 5, 8, 7, 2, 6, 3, 1 ],
    [ 8, 3, 6, 4, 7, 2, 1, 5 ],
    [ 7, 6, 4, 1, 5, 8, 3, 2 ],
    [ 8, 7, 4, 3, 1, 2, 6, 5 ],
    [ 4, 7, 6, 5, 8, 1, 3, 2 ],
    [ 6, 5, 8, 4, 1, 3, 7, 2 ],
    [ 3, 8, 7, 4, 6, 1, 5, 2 ],
    [ 8, 1, 7, 3, 6, 5, 4, 2 ],
    [ 7, 5, 3, 6, 4, 8, 1, 2 ],
    [ 7, 6, 8, 3, 1, 2, 5, 4 ],
    [ 7, 8, 5, 1, 4, 2, 6, 3 ],
    [ 8, 5, 6, 2, 4, 3, 1, 7 ],
    [ 8, 4, 2, 5, 7, 6, 3, 1 ],
    [ 6, 8, 7, 1, 4, 2, 5, 3 ],
    [ 4, 8, 7, 5, 3, 1, 2, 6 ],
    [ 7, 6, 4, 5, 1, 3, 8, 2 ],
    [ 7, 5, 4, 8, 3, 1, 2, 6 ],
    [ 6, 7, 4, 5, 1, 8, 3, 2 ],
    [ 7, 5, 4, 3, 6, 8, 1, 2 ],
    [ 6, 8, 2, 3, 7, 5, 4, 1 ],
    [ 6, 7, 4, 3, 8, 1, 5, 2 ],
    [ 3, 7, 6, 5, 4, 8, 2, 1 ],
    [ 7, 8, 3, 4, 1, 6, 5, 2 ],
    [ 5, 7, 2, 6, 8, 4, 3, 1 ],
    [ 7, 5, 6, 2, 4, 8, 1, 3 ],
    [ 6, 5, 8, 4, 3, 1, 2, 7 ],
    [ 7, 6, 4, 8, 1, 3, 2, 5 ],
    [ 7, 8, 3, 6, 1, 4, 2, 5 ],
    [ 4, 8, 1, 7, 6, 5, 3, 2 ],
    [ 7, 5, 6, 3, 4, 1, 8, 2 ],
    [ 5, 7, 6, 3, 2, 8, 4, 1 ],
    [ 6, 8, 7, 1, 4, 3, 2, 5 ],
    [ 5, 2, 8, 7, 6, 3, 4, 1 ],
    [ 8, 6, 1, 5, 7, 2, 4, 3 ],
    [ 5, 7, 4, 6, 3, 2, 8, 1 ],
    [ 5, 7, 6, 8, 1, 3, 4, 2 ],
    [ 8, 6, 1, 5, 3, 7, 4, 2 ],
    [ 7, 6, 1, 8, 5, 2, 4, 3 ],
    [ 6, 7, 4, 1, 8, 5, 3, 2 ],
    [ 8, 5, 6, 4, 1, 3, 2, 7 ],
    [ 7, 6, 1, 5, 8, 3, 4, 2 ],
    [ 8, 1, 6, 7, 5, 2, 4, 3 ],
    [ 7, 6, 3, 5, 2, 4, 8, 1 ],
    [ 7, 5, 6, 4, 1, 8, 2, 3 ],
    [ 7, 8, 1, 4, 5, 6, 3, 2 ],
    [ 5, 3, 7, 8, 6, 4, 1, 2 ],
    [ 8, 1, 7, 4, 5, 6, 3, 2 ],
    [ 8, 1, 7, 5, 4, 6, 2, 3 ],
    [ 6, 8, 1, 7, 3, 5, 4, 2 ],
    [ 7, 6, 4, 2, 8, 1, 5, 3 ],
    [ 7, 6, 5, 2, 3, 4, 8, 1 ],
    [ 7, 5, 6, 1, 4, 8, 3, 2 ],
    [ 6, 8, 5, 4, 1, 2, 7, 3 ],
    [ 6, 8, 4, 1, 7, 5, 2, 3 ],
    [ 3, 6, 8, 4, 7, 5, 2, 1 ],
    [ 7, 6, 3, 4, 5, 2, 8, 1 ],
    [ 6, 5, 8, 1, 7, 3, 4, 2 ],
    [ 8, 7, 1, 4, 6, 2, 5, 3 ],
    [ 6, 3, 7, 5, 4, 8, 2, 1 ],
    [ 8, 6, 3, 2, 4, 7, 5, 1 ],
    [ 8, 4, 7, 1, 5, 3, 6, 2 ],
    [ 7, 1, 6, 8, 5, 4, 2, 3 ],
    [ 7, 5, 2, 6, 8, 4, 1, 3 ],
    [ 7, 3, 4, 6, 8, 5, 2, 1 ],
    [ 8, 6, 5, 3, 1, 2, 7, 4 ],
    [ 8, 6, 1, 5, 4, 3, 7, 2 ],
    [ 7, 5, 3, 8, 6, 1, 2, 4 ],
    [ 7, 8, 4, 3, 1, 5, 6, 2 ],
    [ 7, 6, 5, 2, 8, 1, 3, 4 ],
    [ 8, 7, 1, 6, 3, 2, 5, 4 ],
    [ 8, 6, 4, 1, 7, 3, 2, 5 ],
    [ 6, 7, 8, 1, 4, 5, 2, 3 ],
    [ 7, 4, 6, 5, 3, 2, 1, 8 ],
    [ 7, 8, 4, 3, 2, 5, 1, 6 ],
    [ 3, 7, 8, 6, 4, 1, 5, 2 ],
    [ 6, 8, 7, 1, 2, 5, 4, 3 ],
    [ 8, 7, 3, 1, 4, 6, 5, 2 ],
    [ 6, 7, 5, 1, 4, 8, 3, 2 ],
    [ 7, 6, 1, 8, 3, 5, 4, 2 ],
    [ 8, 5, 6, 4, 2, 1, 3, 7 ],
    [ 4, 8, 5, 7, 1, 6, 3, 2 ],
    [ 5, 7, 6, 4, 3, 2, 1, 8 ],
    [ 6, 5, 8, 1, 4, 7, 3, 2 ],
    [ 1, 8, 7, 6, 4, 3, 5, 2 ],
    [ 8, 4, 7, 1, 6, 2, 5, 3 ],
    [ 8, 4, 1, 7, 6, 3, 5, 2 ],
    [ 5, 7, 4, 3, 6, 8, 2, 1 ],
    [ 7, 6, 4, 3, 5, 2, 1, 8 ],
    [ 6, 5, 7, 2, 4, 8, 3, 1 ],
    [ 8, 5, 7, 1, 4, 3, 2, 6 ],
    [ 4, 7, 6, 8, 3, 2, 1, 5 ],
    [ 8, 5, 4, 6, 2, 1, 7, 3 ],
    [ 7, 6, 3, 8, 4, 1, 2, 5 ],
    [ 7, 3, 6, 8, 1, 5, 4, 2 ],
    [ 1, 8, 6, 7, 4, 5, 3, 2 ],
    [ 1, 8, 7, 4, 6, 5, 3, 2 ],
    [ 5, 8, 1, 7, 6, 4, 2, 3 ],
    [ 8, 3, 7, 6, 1, 2, 5, 4 ],
    [ 7, 1, 8, 6, 3, 5, 4, 2 ],
    [ 7, 3, 8, 6, 1, 5, 2, 4 ],
    [ 7, 5, 6, 8, 1, 3, 2, 4 ],
    [ 7, 6, 4, 5, 3, 1, 2, 8 ],
    [ 7, 8, 1, 4, 6, 3, 5, 2 ],
    [ 4, 7, 6, 5, 3, 2, 8, 1 ],
    [ 6, 7, 8, 2, 1, 5, 4, 3 ],
    [ 6, 5, 7, 3, 4, 8, 1, 2 ],
    [ 1, 8, 6, 7, 5, 4, 2, 3 ],
    [ 7, 4, 6, 2, 5, 8, 3, 1 ],
    [ 8, 7, 1, 3, 6, 5, 2, 4 ],
    [ 5, 8, 7, 1, 6, 2, 4, 3 ],
    [ 7, 8, 3, 1, 6, 4, 5, 2 ],
    [ 8, 1, 5, 7, 4, 6, 3, 2 ],
    [ 6, 5, 7, 1, 8, 4, 3, 2 ],
    [ 8, 1, 7, 6, 4, 3, 2, 5 ],
    [ 8, 1, 4, 7, 6, 5, 3, 2 ],
    [ 7, 3, 6, 5, 8, 1, 4, 2 ],
    [ 8, 5, 4, 2, 6, 3, 7, 1 ],
    [ 5, 8, 4, 1, 7, 6, 3, 2 ],
    [ 7, 5, 6, 8, 1, 2, 4, 3 ],
    [ 6, 4, 7, 5, 8, 1, 3, 2 ],
    [ 7, 2, 6, 8, 5, 3, 1, 4 ],
    [ 8, 7, 1, 6, 3, 4, 2, 5 ],
    [ 6, 8, 1, 7, 4, 3, 5, 2 ],
    [ 5, 7, 4, 8, 1, 6, 3, 2 ],
    [ 6, 8, 5, 1, 4, 7, 2, 3 ],
    [ 7, 4, 8, 3, 5, 2, 1, 6 ],
    [ 4, 8, 2, 7, 5, 6, 3, 1 ],
    [ 7, 1, 8, 6, 4, 3, 5, 2 ],
    [ 6, 8, 1, 4, 7, 5, 3, 2 ],
    [ 7, 4, 6, 3, 8, 2, 1, 5 ],
    [ 6, 7, 4, 3, 5, 8, 1, 2 ],
    [ 3, 8, 6, 4, 7, 2, 5, 1 ],
    [ 7, 3, 6, 2, 8, 5, 4, 1 ],
    [ 8, 5, 7, 1, 2, 6, 4, 3 ],
    [ 7, 5, 6, 3, 2, 8, 1, 4 ],
    [ 4, 7, 6, 5, 3, 8, 1, 2 ],
    [ 1, 8, 7, 5, 6, 3, 4, 2 ],
    [ 7, 1, 6, 8, 5, 3, 4, 2 ],
    [ 5, 6, 7, 4, 3, 8, 1, 2 ],
    [ 8, 5, 4, 2, 7, 1, 6, 3 ],
    [ 8, 5, 1, 7, 3, 6, 4, 2 ],
    [ 6, 5, 7, 4, 1, 8, 3, 2 ],
    [ 5, 4, 8, 7, 1, 6, 3, 2 ],
    [ 6, 5, 4, 3, 7, 8, 2, 1 ],
    [ 4, 7, 5, 6, 8, 3, 1, 2 ],
    [ 7, 3, 6, 5, 2, 8, 4, 1 ],
    [ 7, 8, 1, 6, 5, 2, 3, 4 ],
    [ 7, 6, 4, 5, 1, 8, 2, 3 ],
    [ 8, 2, 7, 5, 3, 6, 1, 4 ],
    [ 5, 7, 8, 1, 6, 4, 2, 3 ],
    [ 5, 8, 2, 7, 3, 6, 4, 1 ],
    [ 8, 5, 1, 7, 6, 2, 4, 3 ],
    [ 7, 6, 3, 5, 2, 8, 1, 4 ],
    [ 6, 5, 4, 7, 2, 8, 3, 1 ],
    [ 6, 3, 4, 8, 7, 5, 2, 1 ],
    [ 8, 3, 6, 4, 2, 7, 5, 1 ],
    [ 8, 7, 1, 4, 3, 6, 5, 2 ],
    [ 7, 8, 1, 6, 2, 5, 4, 3 ],
    [ 6, 5, 7, 4, 3, 2, 1, 8 ],
    [ 8, 7, 1, 5, 3, 6, 2, 4 ],
    [ 6, 8, 5, 1, 4, 3, 7, 2 ],
    [ 8, 6, 5, 2, 3, 1, 7, 4 ],
    [ 6, 7, 5, 3, 4, 1, 8, 2 ],
    [ 8, 3, 6, 5, 4, 2, 1, 7 ],
    [ 7, 6, 2, 5, 8, 3, 1, 4 ],
    [ 7, 6, 8, 1, 2, 5, 4, 3 ],
    [ 6, 4, 7, 8, 2, 5, 1, 3 ],
    [ 8, 6, 5, 3, 2, 1, 4, 7 ],
    [ 7, 6, 5, 4, 1, 3, 2, 8 ],
    [ 6, 8, 1, 5, 4, 7, 3, 2 ],
    [ 8, 6, 3, 2, 7, 4, 1, 5 ],
    [ 3, 7, 8, 4, 6, 5, 1, 2 ],
    [ 7, 6, 8, 1, 5, 2, 3, 4 ],
    [ 3, 7, 6, 8, 2, 5, 4, 1 ],
    [ 7, 5, 8, 3, 1, 6, 2, 4 ],
    [ 7, 4, 6, 3, 5, 8, 1, 2 ],
    [ 1, 7, 6, 8, 5, 4, 3, 2 ],
    [ 6, 7, 2, 5, 4, 8, 3, 1 ],
    [ 7, 8, 1, 5, 4, 3, 6, 2 ],
    [ 8, 6, 4, 3, 1, 7, 2, 5 ],
    [ 7, 6, 3, 4, 5, 8, 1, 2 ],
    [ 7, 5, 6, 3, 2, 4, 8, 1 ],
    [ 2, 7, 6, 8, 5, 4, 1, 3 ],
    [ 2, 7, 8, 6, 5, 3, 1, 4 ],
    [ 5, 7, 4, 3, 8, 2, 6, 1 ],
    [ 7, 5, 4, 2, 6, 8, 3, 1 ],
    [ 8, 3, 7, 4, 1, 6, 5, 2 ],
    [ 8, 7, 1, 6, 2, 5, 3, 4 ],
    [ 7, 2, 6, 5, 8, 3, 4, 1 ],
    [ 1, 7, 8, 5, 6, 4, 3, 2 ],
    [ 7, 4, 5, 6, 3, 2, 8, 1 ],
    [ 7, 5, 1, 8, 6, 4, 2, 3 ],
    [ 8, 4, 2, 7, 5, 3, 6, 1 ],
    [ 4, 8, 7, 2, 5, 3, 6, 1 ],
    [ 8, 1, 7, 5, 6, 3, 2, 4 ],
    [ 8, 1, 7, 5, 6, 2, 4, 3 ],
    [ 6, 7, 8, 1, 5, 2, 4, 3 ],
    [ 5, 6, 7, 4, 3, 2, 8, 1 ],
    [ 5, 7, 8, 3, 1, 6, 4, 2 ],
    [ 8, 5, 3, 6, 4, 2, 1, 7 ],
    [ 8, 7, 3, 1, 6, 2, 5, 4 ],
    [ 7, 8, 4, 1, 5, 3, 6, 2 ],
    [ 7, 5, 6, 1, 8, 3, 4, 2 ],
    [ 8, 1, 6, 7, 4, 5, 2, 3 ],
    [ 5, 7, 3, 8, 6, 1, 4, 2 ],
    [ 6, 7, 4, 3, 5, 2, 8, 1 ],
    [ 7, 8, 4, 3, 5, 1, 2, 6 ],
    [ 4, 7, 2, 8, 6, 5, 3, 1 ],
    [ 7, 4, 5, 6, 8, 1, 3, 2 ],
    [ 7, 5, 3, 6, 8, 1, 4, 2 ],
    [ 8, 7, 6, 1, 3, 2, 4, 5 ],
    [ 5, 8, 1, 7, 6, 3, 4, 2 ],
    [ 7, 6, 5, 2, 3, 8, 1, 4 ],
    [ 8, 4, 7, 1, 6, 3, 2, 5 ],
    [ 6, 5, 4, 7, 3, 8, 1, 2 ],
    [ 6, 7, 4, 8, 1, 5, 2, 3 ],
    [ 7, 6, 5, 1, 8, 3, 2, 4 ],
    [ 8, 5, 6, 3, 2, 1, 7, 4 ],
    [ 3, 7, 6, 5, 8, 2, 4, 1 ],
    [ 3, 8, 6, 5, 4, 2, 7, 1 ],
    [ 6, 7, 4, 5, 2, 3, 8, 1 ],
    [ 7, 6, 3, 8, 2, 1, 5, 4 ],
    [ 4, 8, 7, 5, 2, 3, 1, 6 ],
    [ 4, 7, 6, 3, 8, 2, 5, 1 ],
    [ 7, 4, 5, 8, 1, 6, 3, 2 ],
    [ 3, 7, 6, 8, 4, 2, 5, 1 ],
    [ 8, 5, 4, 6, 1, 3, 7, 2 ],
    [ 8, 1, 6, 4, 7, 5, 3, 2 ],
    [ 6, 7, 3, 5, 4, 2, 8, 1 ],
    [ 8, 7, 2, 5, 3, 1, 6, 4 ],
    [ 7, 3, 8, 4, 6, 1, 5, 2 ],
    [ 7, 4, 3, 8, 5, 2, 6, 1 ],
    [ 7, 5, 8, 1, 4, 3, 6, 2 ],
    [ 7, 3, 6, 5, 8, 2, 1, 4 ],
    [ 7, 1, 8, 5, 6, 3, 4, 2 ],
    [ 8, 6, 1, 5, 7, 3, 2, 4 ],
    [ 6, 4, 7, 8, 1, 5, 3, 2 ],
    [ 3, 7, 8, 6, 1, 5, 4, 2 ],
    [ 7, 8, 1, 6, 3, 5, 2, 4 ],
    [ 5, 8, 6, 4, 3, 1, 2, 7 ],
    [ 5, 7, 6, 2, 4, 8, 3, 1 ],
    [ 8, 6, 4, 1, 7, 2, 5, 3 ],
    [ 7, 3, 6, 4, 8, 2, 5, 1 ],
    [ 1, 7, 8, 6, 5, 3, 4, 2 ],
    [ 6, 7, 5, 2, 4, 3, 8, 1 ],
    [ 3, 7, 6, 5, 8, 4, 1, 2 ],
    [ 8, 5, 6, 3, 2, 4, 1, 7 ],
    [ 5, 8, 6, 3, 4, 2, 1, 7 ],
    [ 7, 5, 6, 2, 8, 1, 4, 3 ],
    [ 6, 2, 7, 8, 5, 4, 1, 3 ],
    [ 8, 7, 6, 1, 2, 3, 5, 4 ],
    [ 7, 6, 1, 4, 8, 5, 3, 2 ],
    [ 6, 3, 8, 2, 7, 5, 4, 1 ],
    [ 8, 6, 1, 5, 4, 7, 2, 3 ],
    [ 7, 4, 6, 5, 1, 8, 3, 2 ],
    [ 7, 6, 4, 3, 2, 5, 8, 1 ],
    [ 4, 7, 5, 8, 6, 1, 3, 2 ],
    [ 5, 8, 2, 7, 6, 3, 1, 4 ],
    [ 7, 6, 5, 4, 1, 2, 8, 3 ],
    [ 6, 3, 8, 7, 4, 2, 1, 5 ],
    [ 4, 7, 5, 3, 8, 6, 2, 1 ],
    [ 5, 8, 6, 3, 2, 7, 1, 4 ],
    [ 8, 7, 1, 5, 2, 6, 4, 3 ],
    [ 6, 8, 5, 4, 1, 3, 2, 7 ],
    [ 7, 5, 8, 1, 4, 6, 2, 3 ],
    [ 6, 5, 7, 3, 8, 2, 1, 4 ],
    [ 6, 7, 5, 4, 2, 1, 8, 3 ],
    [ 8, 2, 7, 5, 4, 3, 1, 6 ],
    [ 5, 7, 6, 4, 1, 8, 3, 2 ],
    [ 7, 6, 2, 5, 8, 1, 4, 3 ],
    [ 6, 7, 8, 1, 3, 5, 4, 2 ],
    [ 7, 8, 5, 1, 3, 6, 2, 4 ],
    [ 6, 1, 7, 8, 5, 4, 3, 2 ],
    [ 6, 5, 3, 7, 4, 8, 2, 1 ],
    [ 7, 8, 5, 3, 1, 2, 6, 4 ],
    [ 5, 7, 6, 4, 2, 3, 8, 1 ],
    [ 7, 5, 8, 1, 6, 2, 4, 3 ],
    [ 8, 4, 7, 5, 1, 3, 2, 6 ],
    [ 7, 6, 3, 8, 1, 5, 2, 4 ],
    [ 4, 8, 7, 1, 5, 6, 3, 2 ],
    [ 7, 6, 5, 2, 4, 3, 1, 8 ],
    [ 7, 4, 5, 8, 3, 2, 1, 6 ],
    [ 7, 5, 4, 8, 1, 6, 2, 3 ],
    [ 3, 7, 6, 8, 4, 5, 1, 2 ],
    [ 8, 5, 4, 6, 2, 3, 1, 7 ],
    [ 7, 3, 8, 1, 6, 5, 4, 2 ],
    [ 7, 2, 6, 5, 4, 8, 3, 1 ],
    [ 4, 8, 7, 1, 6, 3, 5, 2 ],
    [ 8, 4, 5, 1, 7, 6, 3, 2 ],
    [ 5, 8, 6, 4, 2, 1, 7, 3 ],
    [ 8, 1, 7, 4, 6, 5, 2, 3 ],
    [ 7, 6, 1, 8, 4, 5, 2, 3 ],
    [ 4, 7, 6, 8, 1, 5, 3, 2 ],
    [ 7, 3, 6, 4, 5, 8, 2, 1 ],
    [ 7, 6, 3, 5, 1, 8, 4, 2 ],
    [ 4, 7, 3, 6, 8, 5, 2, 1 ],
    [ 6, 4, 8, 7, 1, 5, 2, 3 ],
    [ 7, 2, 8, 3, 6, 5, 4, 1 ],
    [ 7, 5, 6, 3, 1, 8, 4, 2 ],
    [ 7, 2, 6, 8, 5, 1, 4, 3 ],
    [ 8, 6, 5, 1, 2, 7, 4, 3 ],
    [ 7, 6, 5, 3, 1, 4, 8, 2 ],
    [ 6, 4, 3, 7, 8, 5, 2, 1 ],
    [ 6, 5, 4, 7, 8, 1, 3, 2 ],
    [ 7, 6, 1, 5, 4, 8, 3, 2 ],
    [ 8, 4, 7, 1, 3, 6, 5, 2 ],
    [ 7, 6, 3, 8, 2, 4, 1, 5 ],
    [ 6, 4, 8, 1, 7, 5, 3, 2 ],
    [ 7, 4, 6, 3, 2, 8, 5, 1 ],
    [ 6, 3, 7, 5, 8, 4, 1, 2 ],
    [ 5, 4, 6, 7, 8, 3, 2, 1 ],
    [ 7, 2, 6, 8, 3, 5, 4, 1 ],
    [ 5, 7, 1, 8, 6, 4, 3, 2 ],
    [ 7, 5, 6, 4, 1, 3, 8, 2 ],
    [ 4, 8, 5, 2, 7, 6, 3, 1 ],
    [ 7, 6, 8, 1, 4, 2, 5, 3 ],
    [ 4, 7, 8, 5, 3, 2, 1, 6 ],
    [ 6, 8, 5, 1, 3, 7, 4, 2 ],
    [ 6, 7, 3, 5, 4, 8, 1, 2 ],
    [ 7, 8, 1, 6, 4, 2, 5, 3 ],
    [ 7, 4, 8, 3, 5, 1, 6, 2 ],
    [ 2, 7, 8, 6, 3, 5, 4, 1 ],
    [ 8, 7, 4, 1, 3, 6, 2, 5 ],
    [ 7, 4, 8, 1, 5, 6, 3, 2 ],
    [ 6, 2, 8, 7, 5, 3, 1, 4 ],
    [ 8, 7, 1, 4, 6, 3, 2, 5 ],
    [ 7, 6, 4, 3, 2, 8, 1, 5 ],
    [ 7, 5, 6, 4, 2, 1, 8, 3 ],
    [ 8, 1, 6, 7, 3, 5, 4, 2 ],
    [ 2, 7, 8, 6, 5, 1, 4, 3 ],
    [ 7, 8, 6, 1, 3, 2, 5, 4 ],
    [ 8, 7, 4, 1, 5, 3, 2, 6 ],
    [ 7, 5, 4, 6, 3, 1, 8, 2 ],
    [ 7, 6, 8, 1, 3, 5, 2, 4 ],
    [ 7, 3, 6, 4, 8, 5, 1, 2 ],
    [ 6, 5, 8, 4, 1, 7, 2, 3 ],
    [ 7, 5, 4, 8, 1, 3, 6, 2 ],
    [ 7, 8, 1, 3, 6, 5, 4, 2 ],
    [ 8, 7, 4, 3, 1, 5, 2, 6 ],
    [ 6, 5, 2, 7, 8, 4, 3, 1 ],
    [ 7, 5, 2, 6, 4, 8, 3, 1 ],
    [ 8, 7, 1, 5, 4, 2, 6, 3 ],
    [ 7, 5, 8, 4, 1, 3, 2, 6 ],
    [ 6, 7, 5, 1, 8, 3, 4, 2 ],
    [ 5, 7, 8, 1, 6, 3, 4, 2 ],
    [ 6, 5, 7, 3, 4, 2, 8, 1 ],
    [ 8, 1, 5, 6, 7, 4, 3, 2 ],
    [ 8, 4, 7, 5, 2, 1, 3, 6 ],
    [ 2, 5, 8, 7, 6, 4, 3, 1 ],
    [ 6, 7, 5, 3, 1, 8, 4, 2 ],
    [ 8, 6, 1, 7, 4, 3, 2, 5 ],
    [ 7, 1, 8, 4, 6, 5, 3, 2 ],
    [ 7, 4, 6, 8, 1, 3, 5, 2 ],
    [ 5, 3, 6, 8, 7, 4, 2, 1 ],
    [ 7, 8, 4, 1, 3, 6, 5, 2 ],
    [ 8, 1, 7, 5, 3, 6, 4, 2 ],
    [ 4, 7, 6, 2, 8, 5, 3, 1 ],
    [ 2, 8, 6, 7, 3, 5, 4, 1 ],
    [ 5, 4, 8, 2, 7, 6, 3, 1 ],
    [ 8, 7, 1, 4, 5, 3, 6, 2 ],
    [ 5, 8, 6, 4, 2, 3, 1, 7 ],
    [ 7, 6, 4, 8, 1, 2, 5, 3 ],
    [ 8, 2, 5, 7, 6, 3, 1, 4 ],
    [ 2, 8, 6, 5, 7, 3, 4, 1 ],
    [ 5, 3, 7, 6, 8, 4, 2, 1 ],
    [ 8, 5, 1, 6, 4, 7, 3, 2 ],
    [ 6, 5, 3, 7, 8, 2, 4, 1 ],
    [ 7, 6, 5, 3, 2, 4, 1, 8 ],
    [ 8, 1, 7, 4, 6, 3, 5, 2 ],
    [ 7, 4, 8, 5, 3, 1, 2, 6 ],
    [ 7, 4, 2, 6, 8, 5, 3, 1 ],
    [ 6, 7, 5, 2, 8, 1, 4, 3 ],
    [ 6, 7, 5, 3, 4, 2, 1, 8 ],
    [ 7, 6, 4, 1, 8, 3, 5, 2 ],
    [ 8, 7, 5, 2, 1, 3, 6, 4 ],
    [ 7, 6, 1, 8, 4, 3, 5, 2 ],
    [ 8, 6, 5, 1, 4, 2, 7, 3 ],
    [ 7, 5, 6, 3, 8, 1, 2, 4 ],
    [ 7, 6, 3, 4, 8, 2, 1, 5 ],
    [ 7, 8, 1, 6, 3, 4, 5, 2 ],
    [ 7, 6, 8, 1, 4, 3, 2, 5 ],
    [ 8, 5, 1, 7, 4, 3, 6, 2 ],
    [ 8, 7, 4, 2, 5, 1, 3, 6 ],
    [ 6, 7, 4, 2, 8, 5, 1, 3 ],
    [ 6, 7, 1, 8, 5, 3, 4, 2 ],
    [ 8, 1, 7, 6, 3, 4, 5, 2 ],
    [ 4, 5, 7, 8, 6, 3, 1, 2 ],
    [ 7, 6, 4, 3, 5, 1, 8, 2 ],
    [ 7, 5, 4, 3, 6, 2, 8, 1 ],
    [ 7, 6, 5, 1, 8, 2, 4, 3 ],
    [ 7, 1, 5, 8, 6, 4, 3, 2 ],
    [ 7, 8, 5, 1, 2, 6, 4, 3 ],
    [ 4, 7, 8, 5, 3, 1, 6, 2 ],
    [ 6, 7, 5, 2, 4, 8, 1, 3 ],
    [ 7, 4, 8, 1, 6, 5, 2, 3 ],
    [ 5, 7, 6, 3, 4, 8, 1, 2 ],
    [ 4, 8, 7, 6, 1, 3, 2, 5 ],
    [ 7, 4, 5, 3, 8, 6, 1, 2 ],
    [ 6, 4, 7, 5, 8, 2, 1, 3 ],
    [ 8, 6, 1, 7, 4, 2, 5, 3 ],
    [ 5, 7, 6, 4, 2, 8, 1, 3 ],
    [ 7, 4, 6, 1, 8, 5, 3, 2 ],
    [ 8, 1, 6, 5, 7, 3, 4, 2 ],
    [ 1, 8, 7, 5, 4, 6, 3, 2 ],
    [ 7, 6, 5, 2, 4, 1, 8, 3 ],
    [ 2, 8, 5, 7, 6, 3, 4, 1 ],
    [ 7, 8, 5, 1, 4, 3, 2, 6 ],
    [ 7, 3, 8, 6, 4, 1, 2, 5 ],
    [ 3, 7, 6, 8, 5, 1, 4, 2 ],
    [ 6, 5, 7, 4, 3, 1, 8, 2 ],
    [ 8, 5, 4, 2, 6, 7, 1, 3 ],
    [ 7, 5, 3, 8, 1, 6, 4, 2 ],
    [ 5, 7, 6, 4, 8, 1, 2, 3 ],
    [ 5, 8, 7, 4, 1, 3, 2, 6 ],
    [ 4, 5, 8, 7, 6, 2, 1, 3 ],
    [ 3, 7, 4, 8, 6, 5, 2, 1 ],
    [ 7, 4, 6, 3, 5, 2, 8, 1 ],
    [ 5, 7, 6, 3, 8, 1, 4, 2 ],
    [ 7, 6, 8, 3, 2, 1, 4, 5 ],
    [ 6, 8, 1, 5, 7, 4, 2, 3 ],
    [ 8, 7, 1, 2, 6, 5, 4, 3 ],
    [ 7, 8, 3, 1, 6, 5, 2, 4 ],
    [ 6, 8, 1, 5, 7, 3, 4, 2 ],
    [ 7, 6, 4, 2, 5, 8, 1, 3 ],
    [ 6, 7, 1, 8, 4, 5, 3, 2 ],
    [ 1, 8, 7, 5, 6, 4, 2, 3 ],
    [ 7, 5, 1, 8, 4, 6, 3, 2 ],
    [ 3, 8, 7, 6, 1, 4, 5, 2 ],
    [ 5, 8, 2, 6, 4, 7, 3, 1 ],
    [ 3, 8, 7, 6, 4, 1, 2, 5 ],
    [ 8, 5, 6, 1, 4, 3, 7, 2 ],
    [ 6, 5, 4, 8, 7, 1, 2, 3 ],
    [ 7, 4, 3, 5, 8, 6, 2, 1 ],
    [ 6, 8, 7, 3, 2, 1, 4, 5 ],
    [ 4, 7, 6, 5, 8, 2, 1, 3 ],
    [ 5, 7, 8, 1, 4, 6, 3, 2 ],
    [ 5, 4, 7, 8, 3, 2, 6, 1 ],
    [ 3, 8, 7, 6, 1, 5, 2, 4 ],
    [ 7, 6, 1, 5, 8, 4, 2, 3 ],
    [ 5, 8, 6, 2, 4, 3, 7, 1 ],
    [ 5, 7, 6, 8, 1, 4, 2, 3 ],
    [ 5, 4, 7, 6, 8, 3, 1, 2 ],
    [ 7, 6, 3, 2, 8, 4, 5, 1 ],
    [ 8, 7, 1, 3, 6, 4, 5, 2 ],
    [ 6, 5, 4, 7, 8, 2, 1, 3 ],
    [ 7, 3, 6, 5, 4, 8, 1, 2 ],
    [ 6, 5, 7, 3, 8, 1, 4, 2 ],
    [ 6, 7, 5, 8, 1, 2, 4, 3 ],
    [ 7, 6, 2, 5, 4, 3, 8, 1 ],
    [ 7, 6, 5, 3, 4, 1, 2, 8 ],
    [ 7, 6, 8, 1, 3, 4, 5, 2 ],
    [ 8, 1, 5, 7, 6, 3, 4, 2 ],
    [ 7, 6, 3, 4, 2, 8, 5, 1 ],
    [ 5, 8, 3, 6, 4, 2, 7, 1 ],
    [ 8, 6, 3, 4, 2, 7, 1, 5 ],
    [ 2, 8, 6, 7, 5, 3, 1, 4 ],
    [ 8, 1, 6, 7, 5, 3, 2, 4 ],
    [ 3, 7, 6, 4, 8, 5, 2, 1 ],
    [ 7, 4, 3, 8, 5, 6, 1, 2 ],
    [ 8, 5, 3, 6, 2, 4, 7, 1 ],
    [ 7, 4, 3, 6, 5, 8, 2, 1 ],
    [ 7, 4, 6, 5, 2, 3, 8, 1 ],
    [ 4, 7, 8, 1, 6, 5, 3, 2 ],
    [ 6, 5, 7, 8, 1, 4, 2, 3 ],
    [ 7, 4, 6, 5, 8, 1, 2, 3 ],
    [ 5, 7, 6, 3, 8, 2, 1, 4 ],
    [ 5, 2, 7, 8, 6, 4, 3, 1 ],
    [ 8, 5, 2, 3, 7, 6, 4, 1 ],
    [ 7, 3, 6, 8, 4, 2, 1, 5 ],
    [ 6, 4, 7, 3, 8, 2, 5, 1 ],
    [ 7, 6, 5, 4, 2, 1, 3, 8 ],
    [ 8, 2, 6, 5, 7, 3, 1, 4 ],
    [ 8, 1, 6, 5, 7, 4, 2, 3 ],
    [ 7, 5, 4, 3, 8, 1, 6, 2 ],
    [ 7, 6, 5, 1, 3, 8, 4, 2 ],
    [ 6, 7, 5, 4, 3, 1, 2, 8 ],
    [ 7, 1, 6, 8, 4, 5, 3, 2 ],
    [ 8, 3, 7, 1, 6, 4, 5, 2 ],
    [ 1, 7, 8, 6, 4, 5, 3, 2 ],
    [ 6, 7, 5, 4, 1, 8, 2, 3 ],
    [ 5, 7, 4, 8, 3, 2, 1, 6 ],
    [ 6, 7, 5, 3, 2, 4, 8, 1 ],
    [ 8, 6, 3, 7, 2, 1, 4, 5 ],
    [ 3, 6, 8, 7, 4, 2, 5, 1 ],
    [ 8, 6, 5, 1, 3, 7, 2, 4 ],
    [ 8, 4, 1, 7, 6, 5, 2, 3 ],
    [ 6, 7, 5, 4, 1, 3, 8, 2 ],
    [ 6, 7, 4, 5, 8, 1, 2, 3 ],
    [ 7, 1, 6, 5, 8, 4, 3, 2 ],
    [ 8, 1, 7, 5, 4, 3, 6, 2 ],
    [ 6, 4, 7, 2, 8, 5, 3, 1 ],
    [ 8, 5, 2, 6, 4, 3, 7, 1 ],
    [ 8, 1, 7, 6, 2, 5, 4, 3 ],
    [ 5, 8, 1, 7, 4, 6, 3, 2 ],
    [ 1, 8, 7, 6, 3, 5, 4, 2 ],
    [ 1, 7, 8, 6, 5, 4, 2, 3 ],
    [ 7, 1, 8, 5, 6, 4, 2, 3 ],
    [ 6, 5, 4, 3, 8, 7, 1, 2 ],
    [ 7, 6, 2, 5, 3, 8, 4, 1 ],
    [ 5, 3, 8, 6, 4, 7, 2, 1 ],
    [ 8, 2, 5, 7, 3, 6, 4, 1 ],
    [ 5, 4, 7, 6, 3, 8, 2, 1 ],
    [ 4, 7, 5, 8, 3, 2, 6, 1 ],
    [ 7, 8, 1, 5, 6, 2, 4, 3 ],
    [ 8, 6, 1, 3, 7, 5, 4, 2 ],
    [ 8, 7, 1, 5, 4, 3, 2, 6 ],
    [ 7, 6, 5, 8, 1, 2, 3, 4 ],
    [ 5, 6, 7, 8, 1, 4, 3, 2 ],
    [ 6, 5, 4, 7, 3, 2, 8, 1 ],
    [ 6, 4, 7, 3, 5, 8, 2, 1 ],
    [ 7, 6, 3, 5, 4, 2, 1, 8 ],
    [ 7, 5, 4, 6, 2, 8, 1, 3 ],
    [ 8, 5, 3, 2, 6, 7, 4, 1 ],
    [ 5, 8, 6, 4, 1, 3, 7, 2 ],
    [ 4, 8, 7, 5, 2, 1, 6, 3 ],
    [ 4, 5, 7, 6, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 3, 1, 2, 8 ],
    [ 3, 8, 4, 7, 6, 5, 1, 2 ],
    [ 8, 2, 6, 5, 3, 7, 4, 1 ],
    [ 8, 7, 4, 1, 2, 6, 5, 3 ],
    [ 7, 5, 8, 1, 6, 3, 2, 4 ],
    [ 8, 1, 7, 6, 4, 2, 5, 3 ],
    [ 7, 1, 8, 6, 4, 5, 2, 3 ],
    [ 4, 7, 8, 5, 1, 6, 3, 2 ],
    [ 2, 6, 8, 7, 5, 3, 4, 1 ],
    [ 8, 3, 7, 1, 6, 5, 2, 4 ],
    [ 6, 4, 7, 5, 2, 8, 3, 1 ],
    [ 3, 7, 6, 8, 5, 2, 1, 4 ],
    [ 2, 8, 7, 5, 6, 3, 1, 4 ],
    [ 7, 6, 4, 2, 5, 3, 8, 1 ],
    [ 7, 4, 6, 3, 8, 1, 5, 2 ],
    [ 8, 5, 3, 6, 2, 7, 1, 4 ],
    [ 8, 1, 7, 6, 5, 2, 3, 4 ],
    [ 1, 8, 7, 6, 5, 2, 4, 3 ],
    [ 8, 7, 3, 1, 6, 4, 2, 5 ],
    [ 7, 4, 6, 8, 1, 5, 2, 3 ],
    [ 6, 7, 5, 4, 2, 3, 1, 8 ],
    [ 8, 5, 4, 3, 7, 1, 2, 6 ],
    [ 7, 4, 6, 5, 2, 8, 1, 3 ],
    [ 7, 6, 2, 5, 4, 8, 1, 3 ],
    [ 5, 6, 8, 1, 7, 4, 3, 2 ],
    [ 6, 2, 8, 7, 3, 5, 4, 1 ],
    [ 7, 3, 6, 8, 4, 1, 5, 2 ],
    [ 6, 8, 1, 7, 5, 2, 4, 3 ],
    [ 1, 8, 5, 7, 6, 4, 3, 2 ],
    [ 1, 8, 7, 6, 4, 5, 2, 3 ],
    [ 7, 5, 8, 4, 1, 2, 6, 3 ],
    [ 7, 8, 4, 5, 1, 3, 2, 6 ],
    [ 8, 7, 4, 1, 3, 5, 6, 2 ],
    [ 6, 5, 4, 8, 3, 1, 7, 2 ],
    [ 5, 8, 6, 1, 4, 7, 3, 2 ],
    [ 7, 8, 6, 3, 1, 2, 4, 5 ],
    [ 8, 1, 5, 7, 6, 4, 2, 3 ],
    [ 6, 7, 3, 8, 1, 5, 4, 2 ],
    [ 7, 5, 3, 6, 2, 8, 4, 1 ],
    [ 6, 1, 8, 7, 5, 3, 4, 2 ],
    [ 5, 7, 4, 8, 3, 1, 6, 2 ],
    [ 8, 3, 4, 7, 6, 1, 5, 2 ],
    [ 6, 5, 3, 7, 8, 4, 1, 2 ],
    [ 8, 5, 4, 1, 6, 7, 3, 2 ],
    [ 7, 4, 8, 3, 2, 5, 6, 1 ],
    [ 4, 7, 6, 5, 2, 8, 3, 1 ],
    [ 6, 8, 1, 7, 4, 5, 2, 3 ],
    [ 7, 8, 1, 6, 4, 3, 2, 5 ],
    [ 7, 6, 2, 3, 8, 5, 4, 1 ],
    [ 5, 4, 7, 3, 8, 6, 2, 1 ],
    [ 8, 5, 4, 7, 1, 3, 2, 6 ],
    [ 6, 7, 2, 5, 8, 4, 1, 3 ],
    [ 1, 8, 6, 7, 5, 3, 4, 2 ],
    [ 7, 8, 1, 4, 6, 5, 2, 3 ],
    [ 8, 6, 5, 2, 1, 7, 3, 4 ],
    [ 8, 5, 4, 6, 3, 1, 2, 7 ],
    [ 8, 6, 1, 4, 7, 3, 5, 2 ],
    [ 4, 5, 8, 7, 6, 1, 3, 2 ],
    [ 6, 7, 4, 8, 2, 1, 5, 3 ],
    [ 7, 8, 6, 1, 3, 4, 2, 5 ],
    [ 4, 8, 7, 6, 1, 2, 5, 3 ],
    [ 7, 8, 6, 1, 2, 5, 3, 4 ],
    [ 5, 2, 8, 6, 7, 4, 3, 1 ],
    [ 5, 8, 7, 1, 3, 6, 4, 2 ],
    [ 7, 6, 1, 8, 5, 3, 2, 4 ],
    [ 3, 7, 8, 6, 4, 2, 1, 5 ],
    [ 6, 8, 1, 7, 5, 3, 2, 4 ],
    [ 8, 6, 3, 2, 7, 1, 5, 4 ],
    [ 8, 7, 4, 2, 1, 5, 6, 3 ],
    [ 6, 4, 7, 8, 3, 2, 1, 5 ],
    [ 6, 4, 7, 5, 3, 8, 1, 2 ],
    [ 7, 5, 1, 6, 8, 4, 3, 2 ],
    [ 6, 7, 5, 3, 8, 1, 2, 4 ],
    [ 7, 6, 3, 5, 4, 1, 8, 2 ],
    [ 7, 5, 6, 2, 4, 3, 8, 1 ],
    [ 5, 7, 4, 3, 8, 6, 1, 2 ],
    [ 7, 5, 4, 6, 1, 8, 3, 2 ],
    [ 6, 7, 4, 3, 8, 2, 1, 5 ],
    [ 6, 7, 5, 8, 1, 3, 2, 4 ],
    [ 5, 8, 7, 1, 4, 3, 6, 2 ],
    [ 5, 8, 1, 6, 7, 4, 3, 2 ],
    [ 6, 7, 8, 1, 5, 3, 2, 4 ],
    [ 7, 4, 5, 6, 3, 8, 1, 2 ],
    [ 7, 3, 8, 6, 1, 4, 5, 2 ],
    [ 7, 8, 1, 5, 6, 3, 2, 4 ],
    [ 5, 4, 7, 8, 6, 1, 3, 2 ],
    [ 5, 6, 7, 4, 8, 1, 3, 2 ],
    [ 5, 7, 6, 1, 8, 4, 3, 2 ],
    [ 5, 7, 3, 6, 4, 8, 2, 1 ],
    [ 6, 1, 8, 5, 7, 4, 3, 2 ],
    [ 7, 6, 3, 2, 5, 8, 4, 1 ],
    [ 7, 5, 6, 3, 4, 2, 1, 8 ],
    [ 7, 1, 8, 6, 5, 3, 2, 4 ],
    [ 2, 8, 7, 5, 4, 3, 6, 1 ],
    [ 8, 6, 2, 5, 3, 7, 1, 4 ],
    [ 7, 4, 5, 8, 3, 1, 6, 2 ],
    [ 7, 6, 8, 3, 1, 4, 2, 5 ],
    [ 8, 2, 6, 3, 7, 5, 4, 1 ],
    [ 7, 6, 4, 3, 8, 1, 2, 5 ],
    [ 7, 5, 6, 4, 2, 3, 1, 8 ],
    [ 8, 6, 1, 7, 2, 5, 4, 3 ],
    [ 7, 5, 4, 6, 8, 1, 2, 3 ],
    [ 5, 7, 6, 3, 4, 2, 8, 1 ],
    [ 7, 2, 8, 6, 1, 5, 4, 3 ],
    [ 4, 7, 6, 3, 5, 8, 2, 1 ],
    [ 7, 8, 2, 1, 6, 5, 4, 3 ],
    [ 7, 4, 5, 3, 8, 2, 6, 1 ],
    [ 6, 5, 7, 3, 2, 8, 4, 1 ],
    [ 8, 7, 5, 1, 3, 2, 6, 4 ],
    [ 7, 8, 1, 5, 3, 6, 4, 2 ],
    [ 6, 7, 4, 5, 2, 8, 1, 3 ],
    [ 8, 5, 4, 1, 7, 3, 6, 2 ],
    [ 5, 8, 6, 3, 2, 4, 7, 1 ],
    [ 8, 3, 7, 6, 1, 4, 2, 5 ],
    [ 8, 6, 5, 1, 4, 3, 2, 7 ],
    [ 8, 5, 4, 3, 6, 1, 7, 2 ],
    [ 6, 7, 4, 8, 1, 3, 5, 2 ],
    [ 8, 1, 6, 5, 4, 7, 3, 2 ],
    [ 6, 7, 8, 1, 4, 3, 5, 2 ],
    [ 6, 2, 7, 5, 8, 4, 3, 1 ],
    [ 6, 7, 1, 5, 8, 4, 3, 2 ],
    [ 6, 7, 2, 8, 5, 1, 4, 3 ],
    [ 1, 6, 8, 7, 5, 4, 3, 2 ],
    [ 6, 5, 7, 4, 2, 8, 1, 3 ],
    [ 7, 6, 5, 1, 4, 8, 2, 3 ],
    [ 8, 5, 1, 7, 6, 3, 2, 4 ],
    [ 6, 7, 4, 3, 2, 8, 5, 1 ],
    [ 7, 5, 4, 6, 2, 3, 8, 1 ],
    [ 7, 4, 6, 5, 3, 1, 8, 2 ],
    [ 7, 5, 8, 1, 3, 6, 4, 2 ],
    [ 6, 5, 7, 8, 1, 3, 4, 2 ],
    [ 6, 7, 5, 3, 2, 8, 1, 4 ],
    [ 6, 1, 8, 7, 4, 5, 3, 2 ],
    [ 7, 6, 5, 1, 4, 3, 8, 2 ],
    [ 5, 8, 7, 1, 6, 3, 2, 4 ],
    [ 7, 1, 8, 5, 4, 6, 3, 2 ],
    [ 7, 6, 3, 4, 8, 1, 5, 2 ],
    [ 7, 6, 3, 8, 1, 4, 5, 2 ],
    [ 5, 7, 3, 6, 8, 4, 1, 2 ],
    [ 5, 7, 6, 4, 3, 1, 8, 2 ],
    [ 8, 5, 1, 4, 7, 6, 3, 2 ],
    [ 6, 3, 7, 8, 5, 1, 4, 2 ],
    [ 7, 5, 1, 8, 6, 3, 4, 2 ],
    [ 1, 8, 6, 5, 7, 4, 3, 2 ],
    [ 7, 6, 2, 8, 1, 5, 4, 3 ],
    [ 4, 8, 7, 5, 1, 3, 6, 2 ],
    [ 8, 1, 7, 6, 3, 5, 2, 4 ],
    [ 8, 4, 7, 2, 5, 3, 1, 6 ],
    [ 7, 4, 3, 6, 8, 2, 5, 1 ],
    [ 6, 4, 7, 5, 3, 2, 8, 1 ],
    [ 2, 8, 7, 5, 3, 6, 4, 1 ],
    [ 4, 3, 7, 8, 6, 5, 2, 1 ],
    [ 7, 5, 6, 1, 8, 4, 2, 3 ],
    [ 7, 1, 8, 6, 5, 2, 4, 3 ],
    [ 6, 7, 4, 5, 3, 1, 8, 2 ],
    [ 7, 4, 5, 3, 6, 8, 2, 1 ],
    [ 6, 1, 8, 7, 5, 4, 2, 3 ],
    [ 5, 7, 4, 6, 3, 8, 1, 2 ],
    [ 5, 6, 4, 7, 3, 8, 2, 1 ],
    [ 7, 4, 3, 6, 8, 5, 1, 2 ],
    [ 6, 5, 8, 1, 7, 4, 2, 3 ],
    [ 7, 6, 4, 1, 8, 5, 2, 3 ],
    [ 7, 6, 3, 5, 8, 1, 2, 4 ],
    [ 7, 6, 3, 2, 8, 5, 1, 4 ],
    [ 6, 7, 5, 1, 8, 4, 2, 3 ],
    [ 8, 4, 1, 7, 5, 6, 3, 2 ],
    [ 6, 5, 7, 4, 2, 3, 8, 1 ],
    [ 7, 8, 1, 5, 4, 6, 2, 3 ],
    [ 6, 5, 7, 4, 8, 1, 2, 3 ],
    [ 8, 6, 1, 4, 7, 5, 2, 3 ],
    [ 7, 4, 8, 5, 1, 3, 6, 2 ],
    [ 6, 7, 3, 5, 8, 1, 4, 2 ],
    [ 4, 7, 5, 8, 3, 6, 1, 2 ],
    [ 7, 5, 3, 6, 4, 2, 8, 1 ],
    [ 6, 7, 4, 5, 3, 2, 1, 8 ],
    [ 7, 5, 3, 6, 8, 2, 1, 4 ],
    [ 7, 8, 3, 6, 1, 2, 5, 4 ],
    [ 6, 7, 1, 8, 5, 4, 2, 3 ],
    [ 5, 4, 7, 8, 3, 6, 1, 2 ],
    [ 4, 8, 7, 1, 6, 5, 2, 3 ],
    [ 3, 7, 8, 2, 6, 5, 4, 1 ],
    [ 3, 8, 6, 7, 4, 2, 1, 5 ],
    [ 2, 7, 6, 8, 5, 3, 4, 1 ],
    [ 7, 6, 4, 5, 2, 1, 8, 3 ],
    [ 7, 4, 8, 1, 6, 3, 5, 2 ],
    [ 5, 6, 2, 8, 7, 4, 3, 1 ],
    [ 2, 7, 6, 5, 8, 4, 3, 1 ],
    [ 7, 6, 5, 3, 1, 8, 2, 4 ],
    [ 7, 3, 4, 8, 6, 5, 1, 2 ],
    [ 7, 3, 6, 5, 4, 2, 8, 1 ],
    [ 8, 6, 4, 1, 3, 7, 5, 2 ],
    [ 7, 5, 4, 6, 3, 2, 1, 8 ],
    [ 7, 2, 6, 5, 8, 4, 1, 3 ],
    [ 6, 8, 4, 7, 1, 2, 5, 3 ],
    [ 6, 7, 4, 2, 5, 8, 3, 1 ],
    [ 4, 7, 5, 6, 3, 8, 2, 1 ],
    [ 6, 5, 4, 8, 1, 7, 3, 2 ],
    [ 1, 8, 7, 6, 5, 3, 2, 4 ],
    [ 8, 7, 4, 1, 3, 6, 5, 2 ],
    [ 6, 5, 7, 3, 8, 2, 4, 1 ],
    [ 8, 5, 6, 4, 2, 1, 7, 3 ],
    [ 7, 3, 8, 6, 4, 2, 1, 5 ],
    [ 7, 5, 4, 6, 8, 2, 1, 3 ],
    [ 8, 6, 5, 4, 1, 2, 7, 3 ],
    [ 5, 7, 6, 4, 8, 2, 1, 3 ],
    [ 3, 8, 6, 4, 7, 5, 2, 1 ],
    [ 6, 7, 4, 8, 5, 1, 2, 3 ],
    [ 4, 7, 8, 6, 3, 2, 1, 5 ],
    [ 5, 7, 6, 3, 8, 2, 4, 1 ],
    [ 8, 6, 5, 3, 2, 4, 1, 7 ],
    [ 6, 7, 8, 3, 1, 5, 4, 2 ],
    [ 6, 7, 8, 4, 2, 1, 5, 3 ],
    [ 7, 6, 8, 1, 5, 3, 2, 4 ],
    [ 8, 7, 6, 1, 3, 4, 2, 5 ],
    [ 7, 3, 6, 5, 4, 8, 2, 1 ],
    [ 8, 5, 7, 1, 3, 6, 4, 2 ],
    [ 7, 6, 8, 3, 2, 1, 5, 4 ],
    [ 8, 6, 1, 7, 5, 2, 4, 3 ],
    [ 4, 7, 6, 8, 5, 1, 3, 2 ],
    [ 8, 3, 6, 7, 4, 2, 1, 5 ],
    [ 8, 5, 6, 3, 2, 7, 1, 4 ],
    [ 7, 5, 3, 6, 8, 4, 1, 2 ],
    [ 7, 5, 4, 3, 6, 8, 2, 1 ],
    [ 7, 4, 6, 5, 8, 1, 3, 2 ],
    [ 6, 7, 4, 8, 1, 5, 3, 2 ],
    [ 6, 7, 8, 1, 5, 3, 4, 2 ],
    [ 5, 8, 7, 2, 6, 3, 1, 4 ],
    [ 6, 7, 1, 8, 5, 4, 3, 2 ],
    [ 7, 5, 4, 8, 6, 1, 2, 3 ],
    [ 8, 6, 1, 7, 4, 3, 5, 2 ],
    [ 7, 6, 8, 5, 1, 2, 3, 4 ],
    [ 6, 3, 8, 7, 2, 5, 4, 1 ],
    [ 7, 4, 6, 5, 3, 2, 8, 1 ],
    [ 6, 5, 4, 8, 3, 7, 1, 2 ],
    [ 8, 1, 6, 5, 7, 4, 3, 2 ],
    [ 6, 8, 1, 7, 5, 3, 4, 2 ],
    [ 7, 8, 2, 6, 1, 5, 4, 3 ],
    [ 6, 3, 8, 4, 7, 5, 2, 1 ],
    [ 7, 6, 4, 2, 5, 8, 3, 1 ],
    [ 7, 6, 8, 3, 4, 1, 2, 5 ],
    [ 7, 5, 2, 6, 8, 4, 3, 1 ],
    [ 8, 6, 5, 1, 7, 2, 4, 3 ],
    [ 5, 8, 7, 6, 1, 2, 4, 3 ],
    [ 8, 7, 3, 6, 1, 4, 2, 5 ],
    [ 3, 7, 8, 4, 6, 5, 2, 1 ],
    [ 8, 2, 7, 5, 3, 6, 4, 1 ],
    [ 6, 8, 2, 7, 5, 3, 1, 4 ],
    [ 7, 5, 6, 2, 8, 4, 1, 3 ],
    [ 8, 6, 3, 1, 7, 5, 4, 2 ],
    [ 4, 7, 6, 8, 2, 5, 3, 1 ],
    [ 7, 8, 6, 1, 2, 5, 4, 3 ],
    [ 8, 5, 4, 7, 3, 1, 2, 6 ],
    [ 7, 8, 1, 5, 6, 3, 4, 2 ],
    [ 8, 6, 5, 2, 7, 1, 3, 4 ],
    [ 7, 6, 3, 5, 2, 8, 4, 1 ],
    [ 7, 6, 8, 4, 1, 3, 2, 5 ],
    [ 8, 6, 3, 5, 4, 2, 1, 7 ],
    [ 7, 8, 1, 5, 6, 4, 2, 3 ],
    [ 7, 8, 4, 1, 5, 6, 3, 2 ],
    [ 6, 7, 3, 5, 8, 4, 1, 2 ],
    [ 7, 6, 3, 8, 2, 4, 5, 1 ],
    [ 4, 7, 6, 3, 8, 5, 2, 1 ],
    [ 7, 6, 1, 8, 5, 3, 4, 2 ],
    [ 7, 5, 4, 2, 8, 6, 3, 1 ],
    [ 8, 7, 1, 5, 6, 3, 2, 4 ],
    [ 8, 1, 7, 5, 6, 4, 2, 3 ],
    [ 8, 3, 7, 6, 1, 5, 2, 4 ],
    [ 4, 8, 7, 5, 3, 1, 6, 2 ],
    [ 8, 7, 2, 5, 3, 6, 1, 4 ],
    [ 8, 7, 1, 3, 6, 5, 4, 2 ],
    [ 5, 7, 6, 8, 3, 2, 1, 4 ],
    [ 6, 7, 5, 1, 8, 4, 3, 2 ],
    [ 8, 4, 5, 2, 7, 6, 3, 1 ],
    [ 8, 1, 7, 6, 3, 5, 4, 2 ],
    [ 7, 1, 8, 5, 6, 4, 3, 2 ],
    [ 8, 7, 6, 1, 3, 2, 5, 4 ],
    [ 7, 4, 6, 3, 5, 8, 2, 1 ],
    [ 6, 8, 7, 4, 1, 2, 5, 3 ],
    [ 6, 7, 3, 8, 5, 1, 4, 2 ],
    [ 7, 8, 1, 6, 3, 5, 4, 2 ],
    [ 7, 5, 6, 8, 2, 1, 4, 3 ],
    [ 8, 7, 4, 2, 5, 3, 1, 6 ],
    [ 7, 8, 1, 4, 6, 5, 3, 2 ],
    [ 7, 6, 5, 4, 1, 8, 2, 3 ],
    [ 5, 8, 6, 3, 7, 2, 1, 4 ],
    [ 7, 8, 3, 1, 6, 5, 4, 2 ],
    [ 6, 7, 5, 3, 4, 2, 8, 1 ],
    [ 8, 6, 5, 4, 1, 3, 2, 7 ],
    [ 6, 8, 7, 1, 5, 3, 2, 4 ],
    [ 8, 7, 3, 6, 1, 2, 5, 4 ],
    [ 3, 7, 8, 6, 2, 5, 4, 1 ],
    [ 3, 8, 7, 6, 4, 1, 5, 2 ],
    [ 7, 5, 4, 6, 8, 1, 3, 2 ],
    [ 7, 8, 4, 3, 5, 1, 6, 2 ],
    [ 7, 3, 8, 6, 1, 5, 4, 2 ],
    [ 8, 6, 7, 1, 4, 3, 2, 5 ],
    [ 5, 8, 7, 4, 3, 1, 2, 6 ],
    [ 8, 7, 1, 4, 6, 3, 5, 2 ],
    [ 7, 8, 3, 4, 6, 1, 5, 2 ],
    [ 6, 7, 8, 4, 1, 5, 2, 3 ],
    [ 7, 5, 6, 2, 4, 8, 3, 1 ],
    [ 8, 6, 4, 7, 1, 3, 2, 5 ],
    [ 5, 8, 6, 4, 2, 7, 1, 3 ],
    [ 7, 6, 2, 5, 4, 8, 3, 1 ],
    [ 8, 6, 1, 7, 3, 5, 4, 2 ],
    [ 7, 6, 3, 4, 8, 2, 5, 1 ],
    [ 8, 7, 4, 3, 5, 1, 2, 6 ],
    [ 7, 6, 8, 4, 1, 2, 5, 3 ],
    [ 8, 5, 4, 6, 2, 3, 7, 1 ],
    [ 7, 8, 5, 1, 6, 2, 4, 3 ],
    [ 8, 6, 4, 1, 7, 3, 5, 2 ],
    [ 4, 8, 5, 7, 6, 2, 1, 3 ],
    [ 8, 5, 2, 7, 6, 3, 1, 4 ],
    [ 6, 2, 8, 7, 5, 3, 4, 1 ],
    [ 8, 6, 1, 5, 7, 3, 4, 2 ],
    [ 6, 7, 4, 5, 2, 8, 3, 1 ],
    [ 8, 2, 7, 5, 6, 3, 1, 4 ],
    [ 3, 8, 7, 6, 5, 1, 2, 4 ],
    [ 6, 8, 1, 5, 7, 4, 3, 2 ],
    [ 7, 5, 3, 6, 8, 2, 4, 1 ],
    [ 8, 7, 1, 6, 4, 2, 5, 3 ],
    [ 8, 6, 1, 7, 5, 3, 2, 4 ],
    [ 6, 4, 7, 8, 2, 5, 3, 1 ],
    [ 7, 5, 8, 3, 6, 1, 2, 4 ],
    [ 7, 4, 3, 6, 8, 5, 2, 1 ],
    [ 5, 6, 7, 4, 8, 3, 1, 2 ],
    [ 8, 7, 1, 4, 5, 6, 3, 2 ],
    [ 7, 8, 4, 1, 6, 3, 5, 2 ],
    [ 6, 8, 4, 7, 1, 5, 2, 3 ],
    [ 7, 4, 8, 3, 5, 2, 6, 1 ],
    [ 7, 5, 8, 1, 6, 3, 4, 2 ],
    [ 7, 8, 4, 3, 5, 2, 1, 6 ],
    [ 6, 7, 4, 8, 3, 1, 5, 2 ],
    [ 8, 7, 5, 2, 3, 1, 6, 4 ],
    [ 8, 5, 4, 6, 3, 1, 7, 2 ],
    [ 6, 3, 8, 7, 5, 2, 1, 4 ],
    [ 8, 2, 6, 7, 5, 3, 1, 4 ],
    [ 5, 8, 7, 4, 2, 1, 6, 3 ],
    [ 3, 7, 6, 5, 8, 4, 2, 1 ],
    [ 6, 3, 8, 7, 4, 2, 5, 1 ],
    [ 7, 8, 1, 5, 4, 6, 3, 2 ],
    [ 8, 7, 1, 5, 6, 2, 4, 3 ],
    [ 2, 8, 6, 7, 5, 3, 4, 1 ],
    [ 5, 7, 6, 4, 3, 8, 1, 2 ],
    [ 3, 8, 7, 4, 6, 5, 1, 2 ],
    [ 8, 7, 5, 1, 4, 2, 6, 3 ],
    [ 8, 6, 1, 5, 7, 4, 2, 3 ],
    [ 7, 6, 4, 8, 2, 1, 5, 3 ],
    [ 7, 3, 6, 8, 5, 2, 1, 4 ],
    [ 7, 8, 1, 6, 4, 3, 5, 2 ],
    [ 8, 7, 5, 1, 3, 6, 2, 4 ],
    [ 8, 5, 6, 4, 3, 1, 2, 7 ],
    [ 7, 8, 6, 3, 2, 1, 4, 5 ],
    [ 4, 8, 5, 7, 2, 6, 3, 1 ],
    [ 7, 3, 6, 8, 4, 2, 5, 1 ],
    [ 6, 7, 4, 5, 3, 2, 8, 1 ],
    [ 6, 5, 3, 7, 8, 4, 2, 1 ],
    [ 6, 8, 7, 1, 3, 5, 4, 2 ],
    [ 5, 4, 7, 8, 3, 6, 2, 1 ],
    [ 2, 8, 7, 5, 6, 3, 4, 1 ],
    [ 7, 3, 6, 5, 8, 4, 1, 2 ],
    [ 7, 8, 5, 3, 1, 6, 2, 4 ],
    [ 4, 7, 8, 5, 6, 1, 3, 2 ],
    [ 6, 7, 5, 8, 1, 3, 4, 2 ],
    [ 7, 6, 5, 3, 8, 1, 2, 4 ],
    [ 3, 8, 6, 5, 4, 7, 2, 1 ],
    [ 8, 5, 1, 7, 4, 6, 3, 2 ],
    [ 8, 5, 4, 6, 1, 7, 3, 2 ],
    [ 7, 8, 5, 1, 6, 3, 2, 4 ],
    [ 8, 5, 3, 6, 7, 2, 1, 4 ],
    [ 3, 8, 6, 7, 4, 2, 5, 1 ],
    [ 1, 8, 7, 6, 5, 3, 4, 2 ],
    [ 7, 4, 8, 5, 1, 6, 3, 2 ],
    [ 7, 6, 8, 1, 4, 5, 2, 3 ],
    [ 4, 7, 8, 6, 1, 5, 3, 2 ],
    [ 7, 3, 6, 8, 2, 5, 4, 1 ],
    [ 8, 7, 2, 5, 4, 3, 1, 6 ],
    [ 8, 7, 6, 3, 1, 2, 4, 5 ],
    [ 8, 6, 7, 1, 2, 5, 4, 3 ],
    [ 7, 8, 6, 1, 3, 4, 5, 2 ],
    [ 7, 5, 8, 6, 1, 3, 2, 4 ],
    [ 8, 5, 6, 4, 2, 3, 1, 7 ],
    [ 8, 1, 7, 6, 4, 3, 5, 2 ],
    [ 8, 7, 4, 5, 2, 1, 3, 6 ],
    [ 8, 5, 6, 3, 4, 2, 1, 7 ],
    [ 8, 6, 5, 1, 7, 3, 2, 4 ],
    [ 7, 3, 8, 6, 5, 1, 2, 4 ],
    [ 7, 8, 5, 1, 4, 6, 2, 3 ],
    [ 5, 8, 6, 1, 7, 4, 3, 2 ],
    [ 5, 6, 7, 4, 3, 8, 2, 1 ],
    [ 8, 5, 7, 1, 4, 3, 6, 2 ],
    [ 7, 8, 5, 1, 4, 3, 6, 2 ],
    [ 7, 6, 3, 5, 4, 8, 1, 2 ],
    [ 8, 6, 7, 1, 4, 2, 5, 3 ],
    [ 8, 5, 4, 7, 1, 3, 6, 2 ],
    [ 7, 6, 5, 3, 4, 2, 1, 8 ],
    [ 6, 8, 1, 7, 5, 4, 2, 3 ],
    [ 7, 3, 6, 8, 4, 5, 1, 2 ],
    [ 6, 5, 4, 7, 3, 8, 2, 1 ],
    [ 4, 8, 7, 2, 5, 6, 3, 1 ],
    [ 8, 7, 4, 1, 6, 3, 2, 5 ],
    [ 7, 8, 3, 6, 4, 1, 2, 5 ],
    [ 2, 8, 7, 5, 4, 6, 3, 1 ],
    [ 7, 6, 3, 4, 5, 8, 2, 1 ],
    [ 7, 6, 5, 4, 1, 3, 8, 2 ],
    [ 7, 6, 2, 5, 8, 3, 4, 1 ],
    [ 6, 7, 5, 4, 2, 8, 1, 3 ],
    [ 2, 7, 6, 8, 5, 4, 3, 1 ],
    [ 8, 5, 1, 6, 7, 4, 3, 2 ],
    [ 8, 7, 4, 1, 5, 3, 6, 2 ],
    [ 7, 5, 6, 3, 2, 8, 4, 1 ],
    [ 8, 6, 5, 1, 3, 7, 4, 2 ],
    [ 8, 7, 5, 2, 1, 6, 3, 4 ],
    [ 6, 7, 4, 5, 8, 2, 1, 3 ],
    [ 7, 6, 4, 5, 3, 1, 8, 2 ],
    [ 7, 8, 4, 5, 1, 3, 6, 2 ],
    [ 5, 7, 8, 3, 6, 1, 4, 2 ],
    [ 6, 5, 7, 4, 3, 8, 1, 2 ],
    [ 5, 8, 7, 1, 4, 6, 3, 2 ],
    [ 8, 7, 1, 6, 3, 5, 2, 4 ],
    [ 4, 8, 7, 5, 1, 6, 3, 2 ],
    [ 8, 5, 2, 7, 3, 6, 4, 1 ],
    [ 7, 8, 1, 6, 5, 3, 2, 4 ],
    [ 7, 6, 8, 1, 5, 2, 4, 3 ],
    [ 8, 3, 4, 7, 6, 5, 1, 2 ],
    [ 7, 6, 5, 1, 8, 4, 2, 3 ],
    [ 6, 7, 5, 3, 2, 8, 4, 1 ],
    [ 8, 1, 7, 5, 6, 3, 4, 2 ],
    [ 7, 6, 3, 5, 8, 2, 1, 4 ],
    [ 8, 5, 4, 7, 2, 1, 6, 3 ],
    [ 8, 7, 1, 6, 5, 2, 3, 4 ],
    [ 4, 7, 8, 5, 3, 2, 6, 1 ],
    [ 7, 5, 6, 4, 8, 1, 2, 3 ],
    [ 7, 6, 4, 5, 2, 8, 1, 3 ],
    [ 8, 5, 4, 3, 6, 7, 1, 2 ],
    [ 7, 6, 5, 2, 4, 8, 1, 3 ],
    [ 7, 8, 6, 1, 3, 5, 2, 4 ],
    [ 5, 8, 6, 3, 4, 2, 7, 1 ],
    [ 7, 5, 4, 6, 3, 8, 1, 2 ],
    [ 7, 4, 6, 2, 8, 5, 3, 1 ],
    [ 5, 6, 4, 7, 8, 3, 2, 1 ],
    [ 8, 4, 7, 5, 3, 1, 2, 6 ],
    [ 3, 7, 8, 6, 5, 1, 4, 2 ],
    [ 7, 5, 8, 4, 1, 6, 2, 3 ],
    [ 6, 7, 3, 5, 4, 8, 2, 1 ],
    [ 5, 8, 7, 1, 6, 4, 2, 3 ],
    [ 7, 6, 3, 5, 8, 1, 4, 2 ],
    [ 6, 8, 7, 4, 1, 3, 2, 5 ],
    [ 7, 6, 4, 8, 3, 1, 2, 5 ],
    [ 5, 8, 2, 6, 7, 4, 3, 1 ],
    [ 8, 6, 3, 7, 2, 1, 5, 4 ],
    [ 5, 8, 6, 2, 4, 7, 3, 1 ],
    [ 7, 8, 3, 6, 1, 5, 2, 4 ],
    [ 6, 5, 7, 8, 3, 1, 4, 2 ],
    [ 7, 6, 2, 8, 5, 3, 1, 4 ],
    [ 7, 6, 5, 8, 2, 1, 3, 4 ],
    [ 6, 7, 2, 5, 8, 4, 3, 1 ],
    [ 5, 7, 6, 4, 3, 2, 8, 1 ],
    [ 1, 8, 7, 6, 4, 5, 3, 2 ],
    [ 5, 8, 6, 4, 2, 3, 7, 1 ],
    [ 2, 8, 5, 7, 6, 4, 3, 1 ],
    [ 6, 7, 4, 3, 8, 2, 5, 1 ],
    [ 7, 5, 6, 4, 3, 2, 1, 8 ],
    [ 6, 3, 7, 5, 8, 4, 2, 1 ],
    [ 6, 4, 7, 8, 3, 2, 5, 1 ],
    [ 8, 5, 3, 6, 4, 2, 7, 1 ],
    [ 7, 8, 5, 1, 3, 6, 4, 2 ],
    [ 8, 1, 7, 6, 5, 3, 2, 4 ],
    [ 7, 4, 6, 8, 3, 1, 5, 2 ],
    [ 3, 6, 8, 7, 4, 5, 2, 1 ],
    [ 8, 7, 4, 2, 5, 1, 6, 3 ],
    [ 8, 7, 6, 1, 2, 5, 3, 4 ],
    [ 7, 6, 1, 5, 8, 4, 3, 2 ],
    [ 8, 7, 5, 1, 4, 3, 2, 6 ],
    [ 6, 8, 4, 1, 7, 5, 3, 2 ],
    [ 6, 7, 5, 2, 8, 4, 1, 3 ],
    [ 8, 1, 6, 7, 5, 3, 4, 2 ],
    [ 5, 8, 2, 7, 6, 3, 4, 1 ],
    [ 5, 4, 8, 7, 2, 6, 3, 1 ],
    [ 7, 5, 4, 3, 8, 6, 1, 2 ],
    [ 1, 8, 6, 7, 5, 4, 3, 2 ],
    [ 7, 8, 5, 4, 1, 3, 2, 6 ],
    [ 7, 5, 6, 4, 3, 1, 8, 2 ],
    [ 8, 2, 7, 5, 4, 3, 6, 1 ],
    [ 7, 5, 3, 8, 6, 1, 4, 2 ],
    [ 8, 1, 7, 4, 6, 5, 3, 2 ],
    [ 7, 4, 6, 8, 3, 2, 1, 5 ],
    [ 7, 6, 5, 3, 2, 4, 8, 1 ],
    [ 5, 8, 7, 6, 1, 3, 2, 4 ],
    [ 6, 7, 8, 4, 1, 3, 5, 2 ],
    [ 6, 7, 5, 3, 8, 2, 1, 4 ],
    [ 6, 5, 7, 8, 3, 2, 1, 4 ],
    [ 5, 7, 6, 4, 2, 8, 3, 1 ],
    [ 5, 7, 8, 1, 6, 4, 3, 2 ],
    [ 7, 5, 8, 1, 4, 6, 3, 2 ],
    [ 7, 2, 6, 8, 5, 3, 4, 1 ],
    [ 7, 2, 6, 8, 5, 4, 1, 3 ],
    [ 8, 7, 3, 4, 1, 6, 5, 2 ],
    [ 5, 7, 6, 2, 8, 4, 3, 1 ],
    [ 7, 4, 6, 8, 1, 5, 3, 2 ],
    [ 8, 7, 3, 1, 6, 5, 2, 4 ],
    [ 6, 7, 8, 1, 4, 5, 3, 2 ],
    [ 8, 4, 7, 6, 1, 3, 2, 5 ],
    [ 8, 7, 1, 6, 3, 4, 5, 2 ],
    [ 5, 7, 6, 8, 4, 1, 2, 3 ],
    [ 7, 6, 8, 1, 4, 3, 5, 2 ],
    [ 7, 5, 1, 8, 6, 4, 3, 2 ],
    [ 8, 3, 7, 4, 6, 1, 5, 2 ],
    [ 2, 7, 8, 6, 5, 3, 4, 1 ],
    [ 5, 7, 8, 4, 3, 2, 1, 6 ],
    [ 6, 8, 7, 3, 2, 4, 1, 5 ],
    [ 7, 6, 5, 8, 1, 2, 4, 3 ],
    [ 5, 4, 8, 7, 6, 1, 3, 2 ],
    [ 7, 6, 4, 5, 2, 3, 8, 1 ],
    [ 5, 7, 2, 8, 6, 4, 3, 1 ],
    [ 8, 7, 1, 4, 6, 5, 2, 3 ],
    [ 7, 8, 3, 6, 1, 4, 5, 2 ],
    [ 5, 8, 7, 4, 1, 3, 6, 2 ],
    [ 7, 4, 8, 6, 1, 3, 5, 2 ],
    [ 7, 6, 5, 1, 4, 8, 3, 2 ],
    [ 7, 6, 4, 3, 5, 8, 1, 2 ],
    [ 7, 4, 6, 3, 8, 2, 5, 1 ],
    [ 7, 5, 6, 3, 8, 2, 1, 4 ],
    [ 7, 5, 6, 8, 1, 3, 4, 2 ],
    [ 8, 1, 6, 7, 5, 4, 2, 3 ],
    [ 6, 5, 7, 3, 4, 8, 2, 1 ],
    [ 5, 8, 6, 3, 2, 7, 4, 1 ],
    [ 6, 4, 7, 5, 8, 3, 1, 2 ],
    [ 7, 4, 3, 8, 5, 6, 2, 1 ],
    [ 6, 7, 5, 8, 1, 4, 2, 3 ],
    [ 6, 8, 2, 7, 3, 5, 4, 1 ],
    [ 7, 5, 4, 6, 3, 2, 8, 1 ],
    [ 7, 4, 5, 6, 8, 3, 1, 2 ],
    [ 7, 8, 1, 6, 4, 5, 2, 3 ],
    [ 6, 8, 7, 1, 4, 5, 2, 3 ],
    [ 7, 6, 1, 8, 4, 5, 3, 2 ],
    [ 7, 6, 8, 3, 1, 4, 5, 2 ],
    [ 8, 7, 1, 5, 4, 3, 6, 2 ],
    [ 8, 6, 4, 7, 1, 2, 5, 3 ],
    [ 8, 6, 3, 7, 2, 4, 1, 5 ],
    [ 7, 3, 8, 6, 4, 1, 5, 2 ],
    [ 6, 7, 5, 4, 3, 1, 8, 2 ],
    [ 5, 6, 8, 7, 1, 4, 3, 2 ],
    [ 5, 7, 4, 8, 6, 1, 3, 2 ],
    [ 7, 8, 6, 1, 5, 2, 3, 4 ],
    [ 8, 4, 7, 1, 6, 5, 2, 3 ],
    [ 8, 5, 7, 1, 6, 2, 4, 3 ],
    [ 6, 8, 1, 7, 4, 5, 3, 2 ],
    [ 7, 5, 8, 4, 1, 3, 6, 2 ],
    [ 4, 7, 5, 8, 6, 3, 1, 2 ],
    [ 8, 4, 7, 1, 6, 3, 5, 2 ],
    [ 7, 4, 5, 8, 3, 2, 6, 1 ],
    [ 7, 8, 4, 5, 3, 1, 2, 6 ],
    [ 8, 7, 5, 1, 2, 6, 4, 3 ],
    [ 7, 8, 4, 1, 6, 5, 2, 3 ],
    [ 7, 2, 8, 6, 3, 5, 4, 1 ],
    [ 6, 5, 7, 4, 8, 1, 3, 2 ],
    [ 7, 2, 6, 5, 8, 4, 3, 1 ],
    [ 3, 7, 6, 8, 4, 5, 2, 1 ],
    [ 5, 7, 8, 4, 1, 6, 3, 2 ],
    [ 8, 7, 4, 1, 6, 2, 5, 3 ],
    [ 8, 5, 7, 4, 1, 3, 2, 6 ],
    [ 6, 7, 5, 4, 3, 2, 1, 8 ],
    [ 1, 8, 7, 5, 6, 4, 3, 2 ],
    [ 5, 7, 6, 3, 8, 4, 1, 2 ],
    [ 7, 6, 3, 4, 8, 5, 1, 2 ],
    [ 8, 6, 1, 7, 4, 5, 2, 3 ],
    [ 7, 1, 8, 6, 4, 5, 3, 2 ],
    [ 6, 5, 7, 8, 4, 1, 2, 3 ],
    [ 8, 5, 2, 6, 4, 7, 3, 1 ],
    [ 1, 7, 8, 6, 5, 4, 3, 2 ],
    [ 7, 6, 1, 8, 5, 4, 2, 3 ],
    [ 5, 7, 4, 3, 8, 6, 2, 1 ],
    [ 4, 7, 8, 2, 6, 5, 3, 1 ],
    [ 8, 5, 4, 6, 2, 7, 1, 3 ],
    [ 5, 8, 6, 4, 3, 1, 7, 2 ],
    [ 6, 7, 8, 2, 5, 1, 4, 3 ],
    [ 6, 4, 7, 5, 3, 8, 2, 1 ],
    [ 5, 6, 7, 8, 4, 1, 3, 2 ],
    [ 4, 8, 7, 1, 6, 5, 3, 2 ],
    [ 5, 7, 8, 6, 1, 3, 4, 2 ],
    [ 7, 5, 6, 3, 8, 1, 4, 2 ],
    [ 7, 6, 3, 5, 4, 2, 8, 1 ],
    [ 8, 6, 3, 4, 2, 7, 5, 1 ],
    [ 8, 5, 6, 4, 1, 3, 7, 2 ],
    [ 8, 2, 6, 5, 7, 3, 4, 1 ],
    [ 5, 7, 4, 8, 3, 6, 1, 2 ],
    [ 8, 3, 6, 4, 7, 2, 5, 1 ],
    [ 8, 7, 1, 5, 4, 6, 2, 3 ],
    [ 8, 6, 2, 5, 7, 3, 1, 4 ],
    [ 7, 4, 5, 8, 6, 1, 3, 2 ],
    [ 7, 6, 2, 8, 5, 1, 4, 3 ],
    [ 8, 5, 6, 3, 2, 4, 7, 1 ],
    [ 6, 7, 4, 5, 8, 1, 3, 2 ],
    [ 8, 7, 5, 3, 1, 2, 6, 4 ],
    [ 7, 6, 4, 3, 8, 2, 1, 5 ],
    [ 7, 6, 3, 8, 5, 1, 2, 4 ],
    [ 5, 6, 3, 8, 7, 4, 2, 1 ],
    [ 7, 4, 8, 6, 1, 5, 2, 3 ],
    [ 4, 8, 7, 5, 2, 6, 1, 3 ],
    [ 6, 5, 4, 8, 7, 1, 3, 2 ],
    [ 7, 2, 8, 6, 5, 1, 4, 3 ],
    [ 5, 8, 6, 4, 1, 7, 3, 2 ],
    [ 8, 2, 6, 7, 3, 5, 4, 1 ],
    [ 3, 7, 8, 6, 5, 2, 1, 4 ],
    [ 8, 5, 1, 7, 6, 4, 2, 3 ],
    [ 7, 6, 4, 5, 8, 1, 2, 3 ],
    [ 6, 7, 4, 8, 3, 2, 1, 5 ],
    [ 7, 6, 4, 8, 1, 3, 5, 2 ],
    [ 6, 5, 7, 4, 8, 2, 1, 3 ],
    [ 6, 5, 4, 7, 8, 3, 1, 2 ],
    [ 6, 4, 7, 5, 8, 2, 3, 1 ],
    [ 8, 6, 3, 4, 7, 2, 1, 5 ],
    [ 6, 7, 5, 8, 2, 1, 4, 3 ],
    [ 7, 4, 6, 5, 2, 8, 3, 1 ],
    [ 8, 4, 5, 7, 1, 6, 3, 2 ],
    [ 5, 7, 6, 8, 3, 1, 4, 2 ],
    [ 8, 7, 4, 3, 1, 6, 2, 5 ],
    [ 6, 8, 5, 4, 1, 3, 7, 2 ],
    [ 8, 6, 2, 5, 3, 7, 4, 1 ],
    [ 7, 6, 5, 2, 8, 3, 1, 4 ],
    [ 8, 3, 7, 6, 1, 4, 5, 2 ],
    [ 7, 6, 5, 4, 2, 3, 1, 8 ],
    [ 5, 6, 8, 2, 7, 4, 3, 1 ],
    [ 8, 6, 5, 3, 1, 7, 2, 4 ],
    [ 5, 7, 8, 4, 3, 1, 6, 2 ],
    [ 3, 7, 6, 8, 5, 2, 4, 1 ],
    [ 8, 6, 4, 3, 7, 1, 2, 5 ],
    [ 8, 4, 7, 1, 5, 6, 3, 2 ],
    [ 7, 5, 8, 6, 1, 2, 4, 3 ],
    [ 7, 1, 8, 6, 5, 3, 4, 2 ],
    [ 4, 7, 6, 5, 8, 3, 1, 2 ],
    [ 5, 7, 6, 8, 1, 4, 3, 2 ],
    [ 8, 4, 7, 5, 1, 3, 6, 2 ],
    [ 8, 1, 5, 7, 6, 4, 3, 2 ],
    [ 7, 8, 2, 3, 6, 5, 4, 1 ],
    [ 6, 5, 7, 4, 3, 2, 8, 1 ],
    [ 5, 7, 4, 6, 3, 8, 2, 1 ],
    [ 4, 8, 7, 6, 1, 3, 5, 2 ],
    [ 8, 4, 7, 5, 2, 1, 6, 3 ],
    [ 3, 7, 6, 8, 5, 4, 1, 2 ],
    [ 5, 6, 8, 7, 3, 2, 1, 4 ],
    [ 7, 8, 5, 4, 1, 2, 6, 3 ],
    [ 7, 5, 8, 1, 6, 4, 2, 3 ],
    [ 6, 7, 8, 5, 1, 3, 2, 4 ],
    [ 6, 4, 8, 7, 5, 1, 2, 3 ],
    [ 7, 5, 8, 4, 3, 1, 2, 6 ],
    [ 6, 5, 8, 4, 3, 1, 7, 2 ],
    [ 6, 7, 8, 1, 5, 4, 2, 3 ],
    [ 8, 3, 6, 5, 4, 2, 7, 1 ],
    [ 7, 6, 5, 1, 8, 3, 4, 2 ],
    [ 7, 4, 6, 5, 8, 2, 1, 3 ],
    [ 7, 6, 8, 2, 1, 5, 4, 3 ],
    [ 5, 3, 8, 6, 7, 4, 2, 1 ],
    [ 6, 4, 8, 7, 1, 5, 3, 2 ],
    [ 7, 3, 6, 4, 8, 5, 2, 1 ],
    [ 6, 7, 5, 2, 4, 8, 3, 1 ],
    [ 6, 5, 7, 2, 8, 4, 3, 1 ],
    [ 6, 2, 7, 8, 5, 4, 3, 1 ],
    [ 8, 1, 7, 5, 4, 6, 3, 2 ],
    [ 8, 5, 4, 2, 7, 6, 1, 3 ],
    [ 5, 7, 3, 6, 8, 4, 2, 1 ],
    [ 6, 7, 2, 8, 5, 4, 1, 3 ],
    [ 6, 7, 4, 3, 5, 8, 2, 1 ],
    [ 8, 4, 7, 2, 5, 3, 6, 1 ],
    [ 5, 7, 4, 8, 3, 2, 6, 1 ],
    [ 6, 7, 5, 4, 2, 3, 8, 1 ],
    [ 8, 5, 7, 1, 6, 3, 2, 4 ],
    [ 6, 8, 7, 1, 4, 3, 5, 2 ],
    [ 8, 5, 4, 1, 7, 6, 3, 2 ],
    [ 6, 8, 3, 7, 4, 2, 1, 5 ],
    [ 3, 7, 8, 6, 4, 2, 5, 1 ],
    [ 7, 6, 2, 8, 3, 5, 4, 1 ],
    [ 6, 5, 8, 4, 7, 1, 2, 3 ],
    [ 8, 6, 5, 1, 4, 3, 7, 2 ],
    [ 4, 8, 5, 7, 6, 1, 3, 2 ],
    [ 5, 8, 4, 2, 7, 6, 3, 1 ],
    [ 7, 8, 1, 6, 5, 2, 4, 3 ],
    [ 7, 5, 6, 1, 8, 4, 3, 2 ],
    [ 1, 8, 7, 6, 5, 4, 2, 3 ],
    [ 2, 7, 8, 6, 5, 4, 1, 3 ],
    [ 7, 5, 6, 4, 1, 8, 3, 2 ],
    [ 6, 5, 8, 7, 1, 4, 2, 3 ],
    [ 8, 5, 6, 1, 4, 7, 3, 2 ],
    [ 3, 7, 8, 6, 4, 5, 1, 2 ],
    [ 6, 5, 8, 7, 1, 3, 4, 2 ],
    [ 6, 8, 7, 1, 5, 2, 4, 3 ],
    [ 6, 8, 5, 4, 1, 7, 2, 3 ],
    [ 5, 4, 7, 8, 6, 3, 1, 2 ],
    [ 6, 8, 7, 3, 2, 1, 5, 4 ],
    [ 6, 8, 5, 1, 4, 7, 3, 2 ],
    [ 4, 7, 6, 8, 3, 2, 5, 1 ],
    [ 6, 5, 7, 4, 2, 8, 3, 1 ],
    [ 7, 6, 4, 8, 1, 5, 2, 3 ],
    [ 6, 7, 5, 4, 8, 1, 2, 3 ],
    [ 5, 7, 4, 6, 8, 3, 1, 2 ],
    [ 7, 1, 6, 8, 5, 4, 3, 2 ],
    [ 5, 7, 6, 4, 8, 1, 3, 2 ],
    [ 7, 3, 4, 8, 6, 5, 2, 1 ],
    [ 7, 6, 3, 2, 8, 5, 4, 1 ],
    [ 6, 5, 4, 7, 8, 2, 3, 1 ],
    [ 7, 6, 5, 8, 1, 3, 2, 4 ],
    [ 7, 6, 5, 3, 4, 1, 8, 2 ],
    [ 6, 7, 8, 5, 1, 2, 4, 3 ],
    [ 7, 6, 4, 5, 1, 8, 3, 2 ],
    [ 7, 8, 6, 3, 1, 2, 5, 4 ],
    [ 8, 7, 4, 5, 1, 3, 2, 6 ],
    [ 8, 3, 7, 6, 4, 1, 2, 5 ],
    [ 8, 4, 7, 6, 1, 2, 5, 3 ],
    [ 6, 8, 5, 4, 3, 1, 2, 7 ],
    [ 7, 5, 6, 8, 3, 1, 2, 4 ],
    [ 7, 6, 3, 8, 4, 1, 5, 2 ],
    [ 4, 7, 6, 8, 5, 2, 1, 3 ],
    [ 4, 8, 7, 6, 1, 5, 2, 3 ],
    [ 7, 6, 8, 3, 1, 5, 2, 4 ],
    [ 7, 1, 8, 6, 5, 4, 2, 3 ],
    [ 6, 7, 4, 2, 8, 5, 3, 1 ],
    [ 8, 4, 2, 7, 5, 6, 3, 1 ],
    [ 4, 7, 6, 5, 3, 8, 2, 1 ],
    [ 7, 6, 2, 5, 8, 4, 1, 3 ],
    [ 6, 7, 4, 5, 3, 8, 1, 2 ],
    [ 8, 7, 1, 6, 4, 3, 2, 5 ],
    [ 4, 7, 6, 5, 8, 2, 3, 1 ],
    [ 6, 8, 3, 2, 7, 5, 4, 1 ],
    [ 7, 5, 6, 3, 4, 2, 8, 1 ],
    [ 7, 5, 6, 4, 2, 8, 1, 3 ],
    [ 7, 4, 8, 5, 3, 1, 6, 2 ],
    [ 8, 6, 1, 5, 4, 7, 3, 2 ],
    [ 6, 3, 7, 8, 5, 4, 1, 2 ],
    [ 8, 6, 7, 3, 2, 1, 4, 5 ],
    [ 7, 5, 4, 6, 2, 8, 3, 1 ],
    [ 8, 6, 3, 2, 7, 5, 1, 4 ],
    [ 7, 4, 6, 5, 3, 8, 1, 2 ],
    [ 6, 7, 5, 3, 4, 8, 1, 2 ],
    [ 5, 8, 7, 2, 3, 6, 4, 1 ],
    [ 7, 4, 5, 3, 8, 6, 2, 1 ],
    [ 8, 4, 1, 7, 6, 5, 3, 2 ],
    [ 6, 4, 7, 3, 8, 5, 2, 1 ],
    [ 7, 4, 8, 5, 3, 2, 1, 6 ],
    [ 6, 5, 8, 4, 1, 7, 3, 2 ],
    [ 5, 7, 6, 3, 4, 8, 2, 1 ],
    [ 7, 8, 6, 1, 4, 3, 2, 5 ],
    [ 6, 7, 5, 4, 1, 8, 3, 2 ],
    [ 7, 5, 4, 8, 3, 1, 6, 2 ],
    [ 4, 7, 5, 6, 8, 3, 2, 1 ],
    [ 5, 4, 7, 6, 8, 3, 2, 1 ],
    [ 7, 3, 6, 5, 8, 2, 4, 1 ],
    [ 6, 8, 5, 1, 7, 3, 4, 2 ],
    [ 7, 5, 3, 6, 4, 8, 2, 1 ],
    [ 7, 4, 5, 8, 3, 6, 1, 2 ],
    [ 7, 4, 5, 6, 3, 8, 2, 1 ],
    [ 7, 3, 6, 8, 5, 1, 4, 2 ],
    [ 7, 6, 4, 3, 5, 2, 8, 1 ],
    [ 6, 7, 4, 3, 8, 5, 1, 2 ],
    [ 7, 4, 6, 8, 5, 1, 2, 3 ],
    [ 4, 7, 5, 8, 3, 6, 2, 1 ],
    [ 7, 6, 5, 4, 3, 1, 2, 8 ],
    [ 7, 8, 6, 3, 1, 4, 2, 5 ],
    [ 7, 6, 8, 1, 3, 5, 4, 2 ],
    [ 7, 6, 3, 8, 2, 5, 1, 4 ],
    [ 8, 5, 3, 6, 2, 7, 4, 1 ],
    [ 6, 8, 5, 1, 7, 4, 2, 3 ],
    [ 8, 7, 1, 5, 3, 6, 4, 2 ],
    [ 6, 4, 7, 8, 5, 2, 1, 3 ],
    [ 7, 6, 3, 8, 4, 2, 1, 5 ],
    [ 4, 5, 8, 7, 6, 2, 3, 1 ],
    [ 7, 3, 8, 4, 6, 5, 1, 2 ],
    [ 4, 8, 7, 6, 3, 1, 2, 5 ],
    [ 5, 8, 4, 7, 1, 6, 3, 2 ],
    [ 7, 6, 5, 2, 4, 3, 8, 1 ],
    [ 5, 8, 3, 6, 4, 7, 2, 1 ],
    [ 4, 8, 7, 5, 2, 3, 6, 1 ],
    [ 6, 4, 7, 8, 5, 1, 3, 2 ],
    [ 7, 8, 6, 1, 4, 2, 5, 3 ],
    [ 6, 7, 4, 8, 2, 5, 1, 3 ],
    [ 8, 6, 3, 2, 7, 4, 5, 1 ],
    [ 5, 7, 3, 8, 6, 4, 1, 2 ],
    [ 8, 7, 3, 1, 6, 4, 5, 2 ],
    [ 5, 7, 8, 6, 1, 4, 2, 3 ],
    [ 5, 8, 7, 1, 6, 3, 4, 2 ],
    [ 7, 4, 6, 3, 8, 5, 1, 2 ],
    [ 8, 4, 7, 5, 2, 3, 1, 6 ],
    [ 8, 6, 5, 1, 4, 7, 2, 3 ],
    [ 7, 6, 5, 2, 3, 8, 4, 1 ],
    [ 4, 7, 8, 5, 3, 6, 1, 2 ],
    [ 8, 6, 1, 4, 7, 5, 3, 2 ],
    [ 7, 5, 6, 4, 2, 3, 8, 1 ],
    [ 7, 5, 6, 8, 1, 4, 2, 3 ],
    [ 5, 3, 7, 8, 6, 4, 2, 1 ],
    [ 8, 5, 1, 7, 6, 3, 4, 2 ],
    [ 4, 5, 7, 8, 6, 3, 2, 1 ],
    [ 8, 5, 6, 2, 4, 3, 7, 1 ],
    [ 8, 7, 1, 6, 2, 5, 4, 3 ],
    [ 7, 5, 6, 3, 4, 8, 1, 2 ],
    [ 6, 7, 5, 8, 3, 1, 2, 4 ],
    [ 6, 5, 7, 3, 8, 4, 1, 2 ],
    [ 6, 7, 5, 3, 8, 1, 4, 2 ],
    [ 7, 8, 4, 3, 2, 5, 6, 1 ],
    [ 5, 8, 7, 6, 2, 1, 3, 4 ],
    [ 8, 6, 5, 2, 3, 7, 1, 4 ],
    [ 4, 7, 3, 8, 6, 5, 2, 1 ],
    [ 7, 2, 8, 6, 5, 3, 1, 4 ],
    [ 8, 1, 7, 6, 4, 5, 2, 3 ],
    [ 8, 6, 4, 1, 7, 5, 2, 3 ],
    [ 7, 4, 8, 3, 5, 6, 1, 2 ],
    [ 8, 7, 4, 3, 1, 5, 6, 2 ],
    [ 7, 6, 4, 2, 8, 5, 1, 3 ],
    [ 5, 4, 8, 7, 6, 2, 1, 3 ],
    [ 4, 5, 8, 7, 6, 3, 1, 2 ],
    [ 7, 6, 4, 5, 3, 2, 1, 8 ],
    [ 8, 2, 5, 7, 6, 3, 4, 1 ],
    [ 8, 1, 7, 6, 5, 2, 4, 3 ],
    [ 8, 6, 2, 3, 7, 5, 4, 1 ],
    [ 6, 5, 7, 8, 1, 4, 3, 2 ],
    [ 7, 6, 8, 3, 2, 4, 1, 5 ],
    [ 7, 6, 4, 3, 2, 8, 5, 1 ],
    [ 8, 5, 4, 2, 6, 7, 3, 1 ],
    [ 8, 1, 6, 7, 4, 5, 3, 2 ],
    [ 7, 5, 8, 3, 1, 6, 4, 2 ],
    [ 6, 8, 7, 4, 1, 5, 2, 3 ],
    [ 4, 7, 8, 3, 6, 5, 2, 1 ],
    [ 8, 4, 7, 6, 1, 3, 5, 2 ],
    [ 8, 6, 2, 7, 3, 5, 4, 1 ],
    [ 8, 7, 4, 2, 5, 3, 6, 1 ],
    [ 8, 6, 5, 3, 4, 2, 1, 7 ],
    [ 6, 8, 7, 5, 1, 3, 2, 4 ],
    [ 7, 8, 1, 5, 6, 4, 3, 2 ],
    [ 6, 7, 8, 4, 3, 2, 1, 5 ],
    [ 8, 3, 6, 5, 4, 7, 2, 1 ],
    [ 7, 4, 5, 8, 3, 6, 2, 1 ],
    [ 5, 8, 7, 6, 1, 4, 2, 3 ],
    [ 7, 6, 5, 2, 8, 3, 4, 1 ],
    [ 7, 6, 8, 4, 3, 1, 2, 5 ],
    [ 4, 8, 5, 7, 6, 3, 1, 2 ],
    [ 8, 6, 7, 1, 4, 3, 5, 2 ],
    [ 7, 6, 8, 5, 2, 1, 3, 4 ],
    [ 4, 7, 8, 6, 5, 2, 1, 3 ],
    [ 8, 6, 5, 7, 1, 3, 2, 4 ],
    [ 4, 7, 5, 8, 6, 3, 2, 1 ],
    [ 6, 4, 7, 8, 3, 5, 2, 1 ],
    [ 8, 6, 5, 1, 7, 3, 4, 2 ],
    [ 8, 5, 4, 6, 2, 7, 3, 1 ],
    [ 7, 4, 6, 8, 2, 5, 3, 1 ],
    [ 6, 7, 5, 4, 8, 2, 1, 3 ],
    [ 7, 8, 5, 4, 1, 6, 2, 3 ],
    [ 6, 4, 8, 7, 5, 1, 3, 2 ],
    [ 7, 3, 6, 8, 5, 4, 1, 2 ],
    [ 7, 6, 8, 3, 2, 4, 5, 1 ],
    [ 6, 7, 4, 5, 8, 3, 1, 2 ],
    [ 5, 7, 6, 3, 8, 4, 2, 1 ],
    [ 6, 7, 5, 4, 3, 8, 1, 2 ],
    [ 5, 8, 7, 2, 6, 3, 4, 1 ],
    [ 7, 8, 4, 5, 1, 6, 3, 2 ],
    [ 6, 5, 8, 4, 7, 1, 3, 2 ],
    [ 8, 5, 4, 7, 2, 6, 1, 3 ],
    [ 8, 7, 4, 5, 2, 3, 1, 6 ],
    [ 7, 8, 4, 6, 1, 3, 5, 2 ],
    [ 8, 7, 5, 1, 6, 3, 2, 4 ],
    [ 8, 7, 4, 5, 2, 1, 6, 3 ],
    [ 6, 5, 7, 8, 3, 4, 1, 2 ],
    [ 6, 7, 5, 3, 4, 8, 2, 1 ],
    [ 8, 6, 3, 7, 2, 4, 5, 1 ],
    [ 8, 6, 7, 4, 1, 2, 5, 3 ],
    [ 5, 6, 8, 7, 4, 2, 1, 3 ],
    [ 7, 5, 6, 4, 2, 8, 3, 1 ],
    [ 8, 7, 6, 1, 2, 5, 4, 3 ],
    [ 8, 3, 6, 7, 4, 2, 5, 1 ],
    [ 6, 7, 4, 8, 3, 5, 1, 2 ],
    [ 7, 2, 8, 6, 5, 3, 4, 1 ],
    [ 8, 7, 2, 5, 6, 3, 1, 4 ],
    [ 7, 6, 5, 3, 4, 2, 8, 1 ],
    [ 7, 8, 6, 3, 1, 5, 2, 4 ],
    [ 5, 8, 6, 4, 3, 7, 1, 2 ],
    [ 7, 6, 8, 1, 5, 4, 2, 3 ],
    [ 5, 7, 8, 6, 3, 2, 1, 4 ],
    [ 7, 4, 3, 8, 6, 5, 2, 1 ],
    [ 6, 8, 4, 7, 1, 5, 3, 2 ],
    [ 8, 6, 1, 7, 5, 3, 4, 2 ],
    [ 7, 6, 8, 3, 4, 1, 5, 2 ],
    [ 7, 8, 3, 6, 4, 2, 1, 5 ],
    [ 4, 8, 7, 5, 3, 6, 1, 2 ],
    [ 5, 7, 8, 4, 6, 1, 3, 2 ],
    [ 8, 5, 6, 4, 2, 7, 1, 3 ],
    [ 8, 5, 6, 4, 3, 1, 7, 2 ],
    [ 8, 3, 7, 4, 6, 5, 1, 2 ],
    [ 6, 5, 4, 7, 8, 3, 2, 1 ],
    [ 7, 5, 8, 6, 1, 3, 4, 2 ],
    [ 7, 6, 2, 5, 8, 4, 3, 1 ],
    [ 8, 5, 7, 1, 6, 3, 4, 2 ],
    [ 8, 2, 7, 5, 6, 3, 4, 1 ],
    [ 6, 7, 3, 8, 5, 4, 1, 2 ],
    [ 5, 3, 8, 7, 6, 4, 2, 1 ],
    [ 6, 3, 8, 7, 4, 5, 2, 1 ],
    [ 8, 6, 2, 5, 7, 3, 4, 1 ],
    [ 7, 6, 3, 8, 5, 2, 1, 4 ],
    [ 7, 8, 5, 3, 1, 6, 4, 2 ],
    [ 7, 4, 5, 8, 6, 3, 1, 2 ],
    [ 4, 8, 7, 5, 2, 6, 3, 1 ],
    [ 7, 6, 4, 3, 8, 2, 5, 1 ],
    [ 6, 8, 3, 7, 2, 5, 4, 1 ],
    [ 8, 5, 3, 6, 4, 7, 2, 1 ],
    [ 8, 7, 4, 5, 3, 1, 2, 6 ],
    [ 2, 7, 8, 6, 5, 4, 3, 1 ],
    [ 8, 5, 7, 6, 2, 1, 3, 4 ],
    [ 7, 4, 6, 8, 3, 5, 1, 2 ],
    [ 3, 7, 6, 8, 5, 4, 2, 1 ],
    [ 8, 7, 4, 3, 1, 6, 5, 2 ],
    [ 8, 7, 5, 4, 1, 2, 6, 3 ],
    [ 5, 7, 3, 8, 6, 4, 2, 1 ],
    [ 7, 6, 5, 3, 4, 8, 1, 2 ],
    [ 8, 6, 5, 7, 1, 2, 4, 3 ],
    [ 8, 7, 4, 1, 5, 6, 3, 2 ],
    [ 7, 8, 6, 1, 4, 5, 2, 3 ],
    [ 7, 6, 8, 2, 5, 1, 4, 3 ],
    [ 5, 8, 6, 7, 3, 2, 1, 4 ],
    [ 7, 6, 4, 2, 8, 5, 3, 1 ],
    [ 4, 7, 8, 5, 6, 3, 1, 2 ],
    [ 6, 8, 7, 1, 4, 5, 3, 2 ],
    [ 7, 3, 6, 8, 5, 2, 4, 1 ],
    [ 8, 7, 1, 5, 6, 3, 4, 2 ],
    [ 7, 6, 5, 8, 2, 3, 1, 4 ],
    [ 5, 7, 6, 8, 3, 2, 4, 1 ],
    [ 8, 5, 6, 2, 4, 7, 3, 1 ],
    [ 6, 7, 8, 4, 3, 1, 5, 2 ],
    [ 6, 8, 3, 7, 4, 2, 5, 1 ],
    [ 6, 8, 7, 2, 5, 3, 1, 4 ],
    [ 5, 8, 4, 7, 6, 2, 1, 3 ],
    [ 6, 7, 8, 5, 3, 1, 2, 4 ],
    [ 7, 8, 6, 4, 1, 3, 2, 5 ],
    [ 8, 6, 7, 1, 5, 2, 4, 3 ],
    [ 7, 6, 4, 5, 3, 2, 8, 1 ],
    [ 8, 7, 4, 3, 6, 1, 2, 5 ],
    [ 6, 8, 5, 4, 1, 7, 3, 2 ],
    [ 4, 7, 8, 5, 3, 6, 2, 1 ],
    [ 7, 8, 1, 6, 5, 4, 2, 3 ],
    [ 8, 7, 1, 6, 5, 2, 4, 3 ],
    [ 8, 5, 4, 7, 1, 6, 3, 2 ],
    [ 7, 6, 4, 5, 8, 2, 1, 3 ],
    [ 6, 8, 7, 3, 4, 2, 1, 5 ],
    [ 8, 6, 1, 5, 7, 4, 3, 2 ],
    [ 5, 7, 6, 8, 2, 4, 3, 1 ],
    [ 5, 4, 8, 7, 6, 3, 1, 2 ],
    [ 8, 6, 7, 4, 1, 3, 2, 5 ],
    [ 8, 7, 2, 5, 3, 6, 4, 1 ],
    [ 8, 7, 3, 4, 6, 1, 5, 2 ],
    [ 6, 7, 5, 3, 8, 4, 1, 2 ],
    [ 8, 7, 3, 6, 1, 4, 5, 2 ],
    [ 8, 6, 3, 7, 4, 2, 1, 5 ],
    [ 7, 5, 8, 4, 3, 1, 6, 2 ],
    [ 3, 7, 8, 6, 4, 5, 2, 1 ],
    [ 8, 4, 7, 6, 3, 1, 2, 5 ],
    [ 8, 5, 7, 6, 1, 3, 2, 4 ],
    [ 8, 6, 3, 4, 7, 2, 5, 1 ],
    [ 6, 5, 7, 3, 8, 4, 2, 1 ],
    [ 6, 7, 4, 8, 5, 1, 3, 2 ],
    [ 7, 6, 5, 8, 3, 1, 2, 4 ],
    [ 7, 8, 2, 6, 5, 3, 1, 4 ],
    [ 5, 7, 8, 2, 6, 4, 3, 1 ],
    [ 7, 4, 8, 3, 5, 6, 2, 1 ],
    [ 5, 6, 8, 3, 7, 4, 2, 1 ],
    [ 8, 5, 4, 6, 7, 1, 3, 2 ],
    [ 6, 5, 7, 8, 3, 2, 4, 1 ],
    [ 8, 3, 7, 6, 5, 1, 2, 4 ],
    [ 7, 4, 6, 5, 8, 2, 3, 1 ],
    [ 7, 5, 8, 6, 3, 1, 2, 4 ],
    [ 6, 8, 7, 1, 5, 3, 4, 2 ],
    [ 6, 7, 2, 8, 5, 4, 3, 1 ],
    [ 7, 5, 6, 4, 3, 2, 8, 1 ],
    [ 6, 5, 7, 4, 3, 8, 2, 1 ],
    [ 8, 5, 7, 2, 6, 3, 1, 4 ],
    [ 5, 7, 6, 8, 4, 2, 1, 3 ],
    [ 8, 6, 7, 3, 2, 4, 1, 5 ],
    [ 8, 6, 5, 4, 2, 1, 7, 3 ],
    [ 7, 3, 6, 5, 8, 4, 2, 1 ],
    [ 5, 7, 8, 4, 3, 6, 1, 2 ],
    [ 6, 7, 5, 8, 3, 2, 1, 4 ],
    [ 7, 5, 6, 4, 3, 8, 1, 2 ],
    [ 7, 4, 6, 8, 5, 2, 1, 3 ],
    [ 6, 7, 8, 4, 2, 5, 1, 3 ],
    [ 8, 6, 5, 2, 3, 7, 4, 1 ],
    [ 6, 7, 8, 2, 5, 4, 1, 3 ],
    [ 8, 7, 4, 3, 5, 1, 6, 2 ],
    [ 7, 3, 8, 6, 4, 2, 5, 1 ],
    [ 8, 5, 6, 3, 2, 7, 4, 1 ],
    [ 4, 7, 6, 8, 3, 5, 2, 1 ],
    [ 5, 8, 7, 6, 3, 1, 2, 4 ],
    [ 8, 7, 2, 5, 4, 3, 6, 1 ],
    [ 8, 7, 4, 6, 1, 3, 2, 5 ],
    [ 3, 8, 6, 7, 4, 5, 2, 1 ],
    [ 8, 2, 7, 5, 4, 6, 3, 1 ],
    [ 7, 5, 6, 3, 8, 2, 4, 1 ],
    [ 5, 8, 6, 3, 7, 2, 4, 1 ],
    [ 7, 8, 6, 3, 2, 1, 5, 4 ],
    [ 8, 4, 5, 7, 6, 2, 1, 3 ],
    [ 7, 8, 4, 5, 3, 2, 1, 6 ],
    [ 5, 8, 7, 4, 2, 6, 1, 3 ],
    [ 7, 5, 6, 8, 3, 2, 1, 4 ],
    [ 7, 8, 3, 6, 4, 1, 5, 2 ],
    [ 8, 1, 7, 6, 5, 3, 4, 2 ],
    [ 7, 8, 5, 6, 1, 2, 4, 3 ],
    [ 6, 8, 5, 7, 1, 4, 2, 3 ],
    [ 7, 4, 6, 8, 5, 1, 3, 2 ],
    [ 8, 7, 6, 1, 3, 4, 5, 2 ],
    [ 8, 6, 7, 1, 5, 3, 2, 4 ],
    [ 5, 4, 7, 8, 6, 3, 2, 1 ],
    [ 7, 6, 3, 4, 8, 5, 2, 1 ],
    [ 7, 6, 8, 1, 5, 3, 4, 2 ],
    [ 5, 7, 8, 3, 6, 4, 1, 2 ],
    [ 7, 6, 4, 3, 5, 8, 2, 1 ],
    [ 7, 6, 4, 5, 3, 8, 1, 2 ],
    [ 8, 6, 5, 4, 3, 1, 2, 7 ],
    [ 6, 7, 4, 8, 3, 2, 5, 1 ],
    [ 6, 8, 3, 7, 5, 2, 1, 4 ],
    [ 3, 6, 8, 7, 5, 4, 2, 1 ],
    [ 8, 7, 1, 6, 4, 3, 5, 2 ],
    [ 6, 8, 7, 4, 3, 1, 2, 5 ],
    [ 6, 8, 3, 4, 7, 5, 2, 1 ],
    [ 7, 8, 6, 5, 1, 2, 3, 4 ],
    [ 7, 6, 4, 8, 2, 5, 1, 3 ],
    [ 8, 6, 5, 4, 1, 7, 2, 3 ],
    [ 6, 7, 8, 5, 1, 4, 2, 3 ],
    [ 8, 6, 5, 3, 7, 1, 2, 4 ],
    [ 6, 3, 7, 8, 5, 4, 2, 1 ],
    [ 8, 7, 5, 2, 4, 3, 1, 6 ],
    [ 7, 4, 6, 8, 3, 2, 5, 1 ],
    [ 8, 6, 3, 7, 1, 5, 4, 2 ],
    [ 8, 5, 7, 4, 3, 1, 2, 6 ],
    [ 8, 5, 7, 1, 6, 4, 2, 3 ],
    [ 6, 7, 3, 5, 8, 4, 2, 1 ],
    [ 6, 7, 5, 4, 8, 1, 3, 2 ],
    [ 2, 8, 7, 5, 6, 4, 3, 1 ],
    [ 6, 7, 5, 2, 8, 4, 3, 1 ],
    [ 5, 7, 4, 6, 8, 3, 2, 1 ],
    [ 7, 6, 8, 2, 3, 5, 4, 1 ],
    [ 8, 6, 2, 7, 5, 3, 1, 4 ],
    [ 8, 5, 7, 2, 3, 6, 4, 1 ],
    [ 6, 8, 7, 1, 5, 4, 2, 3 ],
    [ 7, 6, 2, 8, 5, 3, 4, 1 ],
    [ 8, 6, 3, 7, 2, 5, 1, 4 ],
    [ 8, 5, 7, 4, 1, 3, 6, 2 ],
    [ 5, 8, 7, 6, 2, 3, 1, 4 ],
    [ 7, 8, 6, 1, 4, 3, 5, 2 ],
    [ 6, 4, 7, 8, 5, 3, 1, 2 ],
    [ 5, 8, 6, 4, 7, 1, 3, 2 ],
    [ 4, 7, 8, 6, 3, 2, 5, 1 ],
    [ 5, 8, 6, 2, 7, 4, 3, 1 ],
    [ 7, 6, 5, 2, 4, 8, 3, 1 ],
    [ 7, 8, 5, 4, 1, 3, 6, 2 ],
    [ 7, 8, 6, 2, 1, 5, 4, 3 ],
    [ 8, 7, 6, 1, 3, 5, 2, 4 ],
    [ 6, 7, 8, 5, 1, 3, 4, 2 ],
    [ 8, 4, 7, 5, 3, 1, 6, 2 ],
    [ 7, 8, 5, 1, 6, 4, 2, 3 ],
    [ 6, 7, 4, 5, 3, 8, 2, 1 ],
    [ 6, 8, 7, 5, 1, 2, 4, 3 ],
    [ 7, 6, 8, 3, 4, 2, 1, 5 ],
    [ 7, 5, 8, 4, 6, 1, 2, 3 ],
    [ 4, 8, 7, 6, 1, 5, 3, 2 ],
    [ 7, 8, 3, 6, 1, 5, 4, 2 ],
    [ 8, 5, 4, 6, 3, 7, 1, 2 ],
    [ 8, 5, 4, 6, 7, 2, 1, 3 ],
    [ 7, 6, 8, 1, 4, 5, 3, 2 ],
    [ 7, 8, 4, 5, 3, 1, 6, 2 ],
    [ 6, 3, 8, 7, 5, 2, 4, 1 ],
    [ 8, 6, 3, 2, 7, 5, 4, 1 ],
    [ 7, 8, 6, 1, 5, 2, 4, 3 ],
    [ 5, 7, 6, 4, 3, 8, 2, 1 ],
    [ 8, 7, 5, 4, 1, 3, 2, 6 ],
    [ 7, 2, 8, 6, 5, 4, 1, 3 ],
    [ 8, 7, 1, 6, 4, 5, 2, 3 ],
    [ 8, 5, 6, 3, 4, 2, 7, 1 ],
    [ 8, 7, 1, 5, 4, 6, 3, 2 ],
    [ 8, 7, 4, 2, 5, 6, 1, 3 ],
    [ 4, 8, 7, 5, 6, 1, 3, 2 ],
    [ 4, 7, 8, 6, 2, 5, 3, 1 ],
    [ 8, 7, 5, 1, 4, 3, 6, 2 ],
    [ 5, 8, 3, 6, 7, 4, 2, 1 ],
    [ 8, 1, 6, 7, 5, 4, 3, 2 ],
    [ 7, 8, 4, 3, 5, 6, 1, 2 ],
    [ 6, 5, 7, 4, 8, 3, 1, 2 ],
    [ 7, 3, 8, 4, 6, 5, 2, 1 ],
    [ 5, 8, 7, 4, 1, 6, 3, 2 ],
    [ 8, 6, 1, 7, 5, 4, 2, 3 ],
    [ 8, 7, 5, 3, 1, 6, 2, 4 ],
    [ 6, 7, 8, 3, 5, 1, 4, 2 ],
    [ 7, 6, 5, 4, 8, 1, 2, 3 ],
    [ 6, 7, 4, 8, 5, 2, 1, 3 ],
    [ 6, 8, 5, 4, 7, 1, 2, 3 ],
    [ 7, 6, 8, 5, 1, 3, 2, 4 ],
    [ 8, 6, 5, 1, 4, 7, 3, 2 ],
    [ 8, 6, 7, 3, 2, 1, 5, 4 ],
    [ 3, 8, 6, 5, 7, 4, 2, 1 ],
    [ 7, 6, 5, 4, 2, 3, 8, 1 ],
    [ 7, 6, 8, 2, 5, 3, 1, 4 ],
    [ 8, 5, 6, 3, 7, 2, 1, 4 ],
    [ 6, 8, 7, 3, 2, 5, 1, 4 ],
    [ 8, 7, 6, 1, 4, 3, 2, 5 ],
    [ 6, 8, 5, 4, 3, 1, 7, 2 ],
    [ 8, 6, 7, 1, 3, 5, 4, 2 ],
    [ 5, 7, 8, 6, 1, 4, 3, 2 ],
    [ 8, 4, 7, 1, 6, 5, 3, 2 ],
    [ 7, 8, 5, 6, 1, 3, 2, 4 ],
    [ 8, 4, 7, 5, 1, 6, 3, 2 ],
    [ 8, 6, 5, 1, 7, 4, 2, 3 ],
    [ 8, 3, 6, 4, 7, 5, 2, 1 ],
    [ 8, 3, 7, 6, 4, 1, 5, 2 ],
    [ 7, 5, 4, 8, 3, 6, 1, 2 ],
    [ 6, 7, 5, 8, 3, 1, 4, 2 ],
    [ 7, 6, 5, 3, 2, 8, 4, 1 ],
    [ 6, 8, 7, 2, 3, 5, 4, 1 ],
    [ 6, 7, 5, 8, 1, 4, 3, 2 ],
    [ 3, 8, 7, 6, 4, 5, 1, 2 ],
    [ 7, 6, 8, 4, 2, 1, 5, 3 ],
    [ 8, 4, 7, 6, 1, 5, 2, 3 ],
    [ 7, 6, 3, 8, 4, 5, 1, 2 ],
    [ 6, 5, 8, 7, 4, 1, 2, 3 ],
    [ 8, 6, 4, 7, 3, 1, 2, 5 ],
    [ 6, 8, 4, 7, 5, 1, 2, 3 ],
    [ 7, 4, 6, 5, 8, 3, 1, 2 ],
    [ 5, 8, 6, 3, 4, 7, 2, 1 ],
    [ 4, 8, 7, 6, 5, 1, 2, 3 ],
    [ 6, 4, 7, 5, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 8, 1, 3, 2 ],
    [ 7, 5, 6, 8, 2, 4, 1, 3 ],
    [ 8, 1, 7, 6, 5, 4, 2, 3 ],
    [ 7, 5, 6, 8, 4, 1, 2, 3 ],
    [ 7, 8, 5, 1, 6, 3, 4, 2 ],
    [ 6, 8, 7, 3, 2, 4, 5, 1 ],
    [ 8, 7, 6, 1, 5, 2, 3, 4 ],
    [ 6, 5, 7, 8, 4, 1, 3, 2 ],
    [ 7, 4, 8, 5, 6, 1, 3, 2 ],
    [ 5, 4, 8, 7, 6, 2, 3, 1 ],
    [ 8, 4, 5, 7, 6, 1, 3, 2 ],
    [ 8, 5, 3, 6, 7, 2, 4, 1 ],
    [ 3, 7, 8, 6, 5, 2, 4, 1 ],
    [ 5, 7, 4, 8, 3, 6, 2, 1 ],
    [ 7, 6, 8, 3, 2, 5, 1, 4 ],
    [ 7, 3, 8, 6, 4, 5, 1, 2 ],
    [ 7, 6, 3, 5, 4, 8, 2, 1 ],
    [ 8, 7, 4, 5, 1, 3, 6, 2 ],
    [ 7, 5, 8, 1, 6, 4, 3, 2 ],
    [ 7, 5, 8, 6, 1, 4, 2, 3 ],
    [ 8, 7, 5, 1, 3, 6, 4, 2 ],
    [ 4, 7, 8, 6, 5, 1, 3, 2 ],
    [ 5, 7, 8, 6, 4, 1, 2, 3 ],
    [ 7, 6, 5, 4, 3, 1, 8, 2 ],
    [ 6, 8, 7, 4, 1, 3, 5, 2 ],
    [ 7, 5, 4, 6, 8, 3, 1, 2 ],
    [ 7, 8, 4, 6, 1, 5, 2, 3 ],
    [ 7, 8, 2, 6, 3, 5, 4, 1 ],
    [ 8, 7, 4, 1, 6, 3, 5, 2 ],
    [ 6, 5, 7, 8, 4, 2, 1, 3 ],
    [ 8, 7, 6, 3, 1, 2, 5, 4 ],
    [ 7, 3, 6, 8, 4, 5, 2, 1 ],
    [ 7, 4, 6, 5, 3, 8, 2, 1 ],
    [ 5, 8, 6, 7, 1, 4, 3, 2 ],
    [ 4, 7, 6, 8, 5, 3, 1, 2 ],
    [ 5, 7, 4, 8, 6, 3, 1, 2 ],
    [ 5, 7, 6, 4, 8, 3, 1, 2 ],
    [ 8, 5, 6, 4, 2, 3, 7, 1 ],
    [ 7, 5, 6, 3, 8, 4, 1, 2 ],
    [ 7, 6, 5, 8, 1, 4, 2, 3 ],
    [ 8, 6, 4, 7, 1, 3, 5, 2 ],
    [ 8, 7, 1, 6, 5, 3, 2, 4 ],
    [ 6, 8, 2, 7, 5, 3, 4, 1 ],
    [ 7, 6, 3, 8, 4, 2, 5, 1 ],
    [ 5, 7, 6, 8, 4, 1, 3, 2 ],
    [ 7, 6, 4, 5, 2, 8, 3, 1 ],
    [ 6, 7, 8, 5, 2, 1, 4, 3 ],
    [ 7, 6, 8, 3, 5, 1, 2, 4 ],
    [ 7, 6, 8, 5, 1, 2, 4, 3 ],
    [ 7, 8, 1, 6, 4, 5, 3, 2 ],
    [ 8, 6, 4, 7, 1, 5, 2, 3 ],
    [ 5, 7, 6, 8, 3, 4, 1, 2 ],
    [ 6, 7, 5, 4, 2, 8, 3, 1 ],
    [ 7, 8, 6, 1, 3, 5, 4, 2 ],
    [ 5, 7, 6, 4, 8, 2, 3, 1 ],
    [ 8, 5, 7, 1, 4, 6, 3, 2 ],
    [ 5, 6, 8, 7, 2, 4, 3, 1 ],
    [ 6, 5, 7, 4, 8, 2, 3, 1 ],
    [ 8, 5, 7, 4, 2, 1, 6, 3 ],
    [ 7, 5, 4, 6, 8, 2, 3, 1 ],
    [ 6, 7, 8, 1, 5, 4, 3, 2 ],
    [ 5, 8, 6, 4, 2, 7, 3, 1 ],
    [ 4, 7, 6, 5, 8, 3, 2, 1 ],
    [ 8, 7, 3, 6, 1, 5, 2, 4 ],
    [ 7, 6, 3, 5, 8, 4, 1, 2 ],
    [ 7, 8, 6, 1, 5, 3, 2, 4 ],
    [ 7, 8, 3, 6, 5, 1, 2, 4 ],
    [ 7, 6, 3, 5, 8, 2, 4, 1 ],
    [ 8, 2, 6, 7, 5, 3, 4, 1 ],
    [ 6, 7, 8, 4, 5, 1, 2, 3 ],
    [ 8, 6, 3, 5, 4, 2, 7, 1 ],
    [ 7, 4, 5, 6, 8, 3, 2, 1 ],
    [ 7, 4, 8, 5, 3, 2, 6, 1 ],
    [ 8, 7, 1, 5, 6, 4, 2, 3 ],
    [ 5, 8, 4, 7, 2, 6, 3, 1 ],
    [ 6, 8, 5, 7, 1, 3, 4, 2 ],
    [ 5, 8, 4, 7, 6, 1, 3, 2 ],
    [ 8, 6, 5, 3, 2, 4, 7, 1 ],
    [ 8, 5, 6, 4, 1, 7, 3, 2 ],
    [ 6, 7, 5, 3, 8, 2, 4, 1 ],
    [ 7, 5, 6, 2, 8, 4, 3, 1 ],
    [ 7, 8, 4, 3, 5, 2, 6, 1 ],
    [ 7, 2, 6, 8, 5, 4, 3, 1 ],
    [ 8, 5, 6, 1, 7, 4, 3, 2 ],
    [ 7, 4, 8, 6, 5, 1, 2, 3 ],
    [ 6, 7, 8, 4, 1, 5, 3, 2 ],
    [ 8, 2, 5, 7, 6, 4, 3, 1 ],
    [ 5, 6, 7, 8, 4, 3, 1, 2 ],
    [ 8, 6, 5, 7, 2, 1, 3, 4 ],
    [ 7, 5, 4, 8, 2, 6, 3, 1 ],
    [ 6, 8, 7, 5, 2, 1, 3, 4 ],
    [ 7, 5, 3, 6, 8, 4, 2, 1 ],
    [ 8, 4, 7, 5, 2, 6, 1, 3 ],
    [ 7, 8, 6, 4, 1, 2, 5, 3 ],
    [ 7, 8, 5, 3, 6, 1, 2, 4 ],
    [ 5, 8, 6, 4, 7, 2, 1, 3 ],
    [ 4, 7, 6, 8, 5, 2, 3, 1 ],
    [ 7, 4, 6, 3, 8, 5, 2, 1 ],
    [ 8, 5, 4, 2, 7, 6, 3, 1 ],
    [ 7, 6, 4, 8, 3, 2, 1, 5 ],
    [ 7, 6, 4, 5, 8, 1, 3, 2 ],
    [ 8, 7, 1, 4, 6, 5, 3, 2 ],
    [ 8, 7, 5, 2, 3, 6, 1, 4 ],
    [ 8, 6, 5, 4, 1, 3, 7, 2 ],
    [ 8, 4, 5, 7, 2, 6, 3, 1 ],
    [ 8, 7, 5, 2, 6, 1, 3, 4 ],
    [ 7, 6, 8, 4, 1, 3, 5, 2 ],
    [ 8, 6, 5, 2, 7, 3, 1, 4 ],
    [ 4, 8, 7, 5, 6, 2, 1, 3 ],
    [ 8, 5, 2, 6, 7, 4, 3, 1 ],
    [ 8, 1, 7, 5, 6, 4, 3, 2 ],
    [ 8, 7, 5, 1, 4, 6, 2, 3 ],
    [ 6, 5, 3, 8, 7, 4, 2, 1 ],
    [ 6, 7, 4, 3, 8, 5, 2, 1 ],
    [ 8, 7, 5, 4, 2, 1, 3, 6 ],
    [ 7, 8, 6, 3, 4, 1, 2, 5 ],
    [ 4, 8, 5, 7, 6, 2, 3, 1 ],
    [ 7, 6, 5, 8, 1, 3, 4, 2 ],
    [ 8, 5, 2, 7, 6, 3, 4, 1 ],
    [ 7, 3, 8, 6, 5, 1, 4, 2 ],
    [ 8, 6, 7, 1, 4, 5, 2, 3 ],
    [ 8, 4, 7, 2, 5, 6, 3, 1 ],
    [ 7, 8, 6, 3, 2, 4, 1, 5 ],
    [ 6, 5, 4, 8, 7, 3, 1, 2 ],
    [ 7, 5, 4, 6, 3, 8, 2, 1 ],
    [ 6, 7, 5, 8, 4, 1, 2, 3 ],
    [ 7, 5, 6, 4, 8, 2, 1, 3 ],
    [ 7, 8, 3, 4, 6, 5, 1, 2 ],
    [ 6, 7, 4, 8, 2, 5, 3, 1 ],
    [ 7, 8, 5, 1, 4, 6, 3, 2 ],
    [ 7, 8, 2, 6, 5, 1, 4, 3 ],
    [ 8, 7, 4, 6, 1, 2, 5, 3 ],
    [ 8, 7, 5, 1, 6, 2, 4, 3 ],
    [ 5, 8, 7, 6, 1, 3, 4, 2 ],
    [ 7, 8, 6, 3, 1, 4, 5, 2 ],
    [ 8, 7, 5, 2, 1, 6, 4, 3 ],
    [ 5, 6, 8, 7, 4, 1, 3, 2 ],
    [ 7, 6, 5, 4, 1, 8, 3, 2 ],
    [ 6, 7, 5, 4, 3, 2, 8, 1 ],
    [ 7, 6, 2, 8, 5, 4, 1, 3 ],
    [ 7, 5, 3, 8, 6, 4, 1, 2 ],
    [ 7, 6, 8, 4, 1, 5, 2, 3 ],
    [ 6, 4, 7, 8, 5, 2, 3, 1 ],
    [ 8, 7, 6, 1, 4, 2, 5, 3 ],
    [ 7, 5, 6, 8, 3, 1, 4, 2 ],
    [ 3, 7, 8, 6, 5, 4, 1, 2 ],
    [ 7, 4, 8, 5, 3, 6, 1, 2 ],
    [ 8, 6, 4, 1, 7, 5, 3, 2 ],
    [ 8, 6, 1, 7, 4, 5, 3, 2 ],
    [ 7, 6, 4, 8, 5, 1, 2, 3 ],
    [ 5, 6, 7, 4, 8, 3, 2, 1 ],
    [ 7, 5, 6, 3, 4, 8, 2, 1 ],
    [ 8, 1, 7, 6, 4, 5, 3, 2 ],
    [ 7, 5, 8, 3, 6, 1, 4, 2 ],
    [ 8, 7, 4, 1, 6, 5, 2, 3 ],
    [ 8, 7, 3, 6, 4, 1, 2, 5 ],
    [ 8, 4, 7, 5, 2, 3, 6, 1 ],
    [ 6, 7, 5, 8, 2, 4, 1, 3 ],
    [ 5, 7, 8, 4, 3, 2, 6, 1 ],
    [ 7, 6, 3, 8, 2, 5, 4, 1 ],
    [ 8, 7, 6, 3, 1, 4, 2, 5 ],
    [ 7, 5, 6, 8, 1, 4, 3, 2 ],
    [ 8, 5, 7, 6, 1, 2, 4, 3 ],
    [ 5, 7, 8, 6, 3, 1, 4, 2 ],
    [ 7, 8, 5, 4, 3, 1, 2, 6 ],
    [ 8, 7, 1, 6, 3, 5, 4, 2 ],
    [ 6, 7, 4, 5, 8, 2, 3, 1 ],
    [ 6, 5, 8, 4, 3, 7, 1, 2 ],
    [ 6, 5, 7, 8, 2, 4, 3, 1 ],
    [ 5, 6, 8, 7, 3, 2, 4, 1 ],
    [ 7, 8, 1, 6, 5, 3, 4, 2 ],
    [ 8, 5, 7, 6, 2, 3, 1, 4 ],
    [ 8, 6, 7, 2, 3, 5, 4, 1 ],
    [ 6, 7, 8, 4, 3, 5, 1, 2 ],
    [ 7, 8, 5, 4, 3, 1, 6, 2 ],
    [ 7, 8, 6, 4, 1, 3, 5, 2 ],
    [ 8, 7, 5, 1, 6, 4, 2, 3 ],
    [ 6, 4, 8, 7, 5, 3, 1, 2 ],
    [ 7, 4, 6, 8, 5, 2, 3, 1 ],
    [ 8, 6, 5, 7, 3, 1, 2, 4 ],
    [ 5, 8, 6, 7, 2, 4, 3, 1 ],
    [ 7, 4, 6, 8, 3, 5, 2, 1 ],
    [ 8, 6, 7, 5, 1, 2, 4, 3 ],
    [ 5, 8, 6, 4, 7, 3, 1, 2 ],
    [ 8, 6, 7, 1, 4, 5, 3, 2 ],
    [ 6, 7, 5, 4, 8, 3, 1, 2 ],
    [ 8, 6, 3, 7, 2, 5, 4, 1 ],
    [ 7, 8, 5, 4, 6, 1, 2, 3 ],
    [ 7, 8, 6, 5, 2, 1, 3, 4 ],
    [ 8, 6, 7, 3, 2, 5, 1, 4 ],
    [ 8, 7, 5, 2, 6, 1, 4, 3 ],
    [ 8, 6, 7, 1, 5, 3, 4, 2 ],
    [ 8, 4, 7, 5, 6, 2, 1, 3 ],
    [ 7, 6, 5, 8, 2, 3, 4, 1 ],
    [ 8, 6, 5, 3, 4, 2, 7, 1 ],
    [ 7, 5, 6, 8, 3, 2, 4, 1 ],
    [ 8, 3, 7, 6, 4, 5, 1, 2 ],
    [ 8, 5, 7, 6, 1, 4, 2, 3 ],
    [ 8, 5, 6, 4, 3, 7, 1, 2 ],
    [ 7, 6, 8, 3, 2, 5, 4, 1 ],
    [ 8, 6, 5, 4, 7, 1, 2, 3 ],
    [ 6, 7, 4, 8, 5, 2, 3, 1 ],
    [ 8, 7, 5, 4, 2, 3, 1, 6 ],
    [ 8, 5, 6, 7, 1, 4, 3, 2 ],
    [ 8, 6, 5, 4, 2, 7, 1, 3 ],
    [ 7, 6, 5, 3, 8, 4, 1, 2 ],
    [ 7, 8, 6, 3, 4, 2, 1, 5 ],
    [ 6, 8, 7, 3, 5, 2, 1, 4 ],
    [ 7, 8, 6, 4, 3, 1, 2, 5 ],
    [ 8, 5, 6, 4, 7, 2, 1, 3 ],
    [ 8, 6, 5, 2, 7, 3, 4, 1 ],
    [ 8, 7, 4, 5, 3, 1, 6, 2 ],
    [ 7, 6, 8, 4, 3, 2, 1, 5 ],
    [ 7, 8, 3, 6, 4, 5, 1, 2 ],
    [ 6, 8, 7, 5, 1, 3, 4, 2 ],
    [ 8, 7, 2, 5, 4, 6, 3, 1 ],
    [ 7, 8, 6, 3, 2, 5, 1, 4 ],
    [ 7, 8, 2, 6, 5, 3, 4, 1 ],
    [ 8, 4, 7, 6, 1, 5, 3, 2 ],
    [ 4, 8, 7, 5, 6, 2, 3, 1 ],
    [ 6, 5, 7, 4, 8, 3, 2, 1 ],
    [ 7, 8, 4, 5, 3, 6, 1, 2 ],
    [ 7, 3, 8, 6, 4, 5, 2, 1 ],
    [ 7, 4, 8, 5, 3, 6, 2, 1 ],
    [ 5, 6, 8, 7, 4, 3, 1, 2 ],
    [ 5, 7, 8, 6, 3, 2, 4, 1 ],
    [ 8, 7, 5, 3, 6, 1, 2, 4 ],
    [ 8, 6, 3, 4, 7, 5, 2, 1 ],
    [ 6, 7, 8, 5, 3, 1, 4, 2 ],
    [ 6, 5, 7, 8, 4, 2, 3, 1 ],
    [ 6, 7, 8, 4, 3, 2, 5, 1 ],
    [ 7, 4, 6, 8, 5, 3, 1, 2 ],
    [ 7, 8, 6, 2, 3, 5, 4, 1 ],
    [ 7, 4, 8, 3, 6, 5, 2, 1 ],
    [ 5, 8, 6, 4, 7, 2, 3, 1 ],
    [ 8, 7, 4, 6, 3, 1, 2, 5 ],
    [ 8, 7, 5, 1, 6, 3, 4, 2 ],
    [ 7, 5, 6, 3, 8, 4, 2, 1 ],
    [ 8, 7, 6, 3, 1, 5, 2, 4 ],
    [ 7, 6, 3, 8, 5, 2, 4, 1 ],
    [ 7, 8, 3, 6, 4, 2, 5, 1 ],
    [ 7, 6, 4, 5, 8, 3, 1, 2 ],
    [ 7, 6, 8, 5, 3, 1, 2, 4 ],
    [ 5, 8, 6, 3, 7, 4, 2, 1 ],
    [ 7, 8, 6, 2, 5, 3, 1, 4 ],
    [ 7, 5, 3, 8, 6, 4, 2, 1 ],
    [ 7, 6, 5, 3, 4, 8, 2, 1 ],
    [ 7, 8, 6, 3, 4, 1, 5, 2 ],
    [ 4, 8, 7, 6, 5, 1, 3, 2 ],
    [ 6, 7, 5, 4, 8, 2, 3, 1 ],
    [ 8, 7, 6, 4, 1, 2, 5, 3 ],
    [ 8, 6, 5, 7, 2, 3, 1, 4 ],
    [ 7, 5, 4, 8, 6, 3, 1, 2 ],
    [ 8, 7, 6, 1, 5, 3, 2, 4 ],
    [ 8, 7, 4, 6, 1, 3, 5, 2 ],
    [ 3, 8, 6, 7, 5, 4, 2, 1 ],
    [ 7, 8, 6, 1, 5, 4, 2, 3 ],
    [ 8, 7, 3, 6, 4, 1, 5, 2 ],
    [ 7, 6, 8, 5, 1, 4, 2, 3 ],
    [ 7, 5, 8, 6, 3, 1, 4, 2 ],
    [ 8, 7, 4, 6, 1, 5, 2, 3 ],
    [ 5, 7, 6, 8, 4, 2, 3, 1 ],
    [ 7, 6, 8, 5, 2, 3, 1, 4 ],
    [ 7, 5, 8, 4, 3, 6, 1, 2 ],
    [ 4, 8, 7, 5, 6, 3, 1, 2 ],
    [ 6, 7, 8, 5, 2, 4, 1, 3 ],
    [ 6, 7, 8, 3, 5, 4, 1, 2 ],
    [ 6, 7, 8, 4, 2, 5, 3, 1 ],
    [ 6, 7, 5, 8, 2, 4, 3, 1 ],
    [ 8, 7, 4, 2, 5, 6, 3, 1 ],
    [ 6, 7, 8, 4, 5, 2, 1, 3 ],
    [ 4, 7, 6, 8, 5, 3, 2, 1 ],
    [ 7, 6, 5, 3, 8, 2, 4, 1 ],
    [ 8, 7, 4, 5, 1, 6, 3, 2 ],
    [ 6, 8, 7, 3, 2, 5, 4, 1 ],
    [ 8, 6, 5, 4, 1, 7, 3, 2 ],
    [ 8, 6, 7, 1, 5, 4, 2, 3 ],
    [ 8, 7, 6, 1, 5, 2, 4, 3 ],
    [ 8, 4, 5, 7, 6, 3, 1, 2 ],
    [ 5, 7, 8, 6, 3, 4, 1, 2 ],
    [ 5, 8, 4, 7, 6, 3, 1, 2 ],
    [ 6, 7, 4, 5, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 8, 3, 1, 2 ],
    [ 8, 7, 5, 2, 6, 3, 1, 4 ],
    [ 7, 6, 3, 5, 8, 4, 2, 1 ],
    [ 8, 5, 7, 6, 3, 1, 2, 4 ],
    [ 8, 6, 3, 7, 5, 2, 1, 4 ],
    [ 8, 7, 1, 6, 5, 4, 2, 3 ],
    [ 5, 7, 6, 8, 3, 4, 2, 1 ],
    [ 8, 6, 3, 7, 4, 2, 5, 1 ],
    [ 8, 7, 4, 5, 2, 3, 6, 1 ],
    [ 8, 6, 7, 4, 3, 1, 2, 5 ],
    [ 5, 6, 7, 8, 4, 3, 2, 1 ],
    [ 8, 6, 4, 7, 5, 1, 2, 3 ],
    [ 7, 8, 5, 6, 3, 1, 2, 4 ],
    [ 7, 8, 6, 5, 1, 3, 2, 4 ],
    [ 5, 7, 6, 8, 4, 3, 1, 2 ],
    [ 6, 7, 4, 8, 5, 3, 1, 2 ],
    [ 8, 7, 5, 4, 1, 6, 2, 3 ],
    [ 8, 6, 7, 3, 4, 2, 1, 5 ],
    [ 6, 7, 5, 3, 8, 4, 2, 1 ],
    [ 6, 7, 3, 8, 5, 4, 2, 1 ],
    [ 7, 8, 4, 5, 3, 2, 6, 1 ],
    [ 8, 4, 5, 7, 6, 2, 3, 1 ],
    [ 7, 5, 4, 6, 8, 3, 2, 1 ],
    [ 7, 5, 6, 4, 8, 2, 3, 1 ],
    [ 7, 6, 8, 3, 4, 2, 5, 1 ],
    [ 7, 6, 8, 3, 5, 2, 1, 4 ],
    [ 6, 8, 5, 4, 7, 1, 3, 2 ],
    [ 7, 4, 8, 5, 6, 3, 1, 2 ],
    [ 8, 5, 6, 3, 4, 7, 2, 1 ],
    [ 8, 4, 7, 6, 5, 1, 2, 3 ],
    [ 6, 8, 7, 4, 5, 1, 2, 3 ],
    [ 7, 5, 8, 3, 6, 4, 1, 2 ],
    [ 6, 8, 3, 7, 4, 5, 2, 1 ],
    [ 8, 7, 2, 5, 6, 3, 4, 1 ],
    [ 5, 8, 7, 4, 2, 6, 3, 1 ],
    [ 5, 8, 7, 4, 6, 2, 1, 3 ],
    [ 7, 8, 6, 1, 5, 3, 4, 2 ],
    [ 8, 5, 4, 7, 6, 2, 1, 3 ],
    [ 7, 2, 8, 6, 5, 4, 3, 1 ],
    [ 8, 5, 7, 2, 6, 3, 4, 1 ],
    [ 7, 5, 6, 8, 2, 4, 3, 1 ],
    [ 8, 7, 3, 6, 5, 1, 2, 4 ],
    [ 7, 8, 3, 6, 5, 1, 4, 2 ],
    [ 8, 5, 6, 4, 7, 1, 3, 2 ],
    [ 8, 5, 6, 2, 7, 4, 3, 1 ],
    [ 7, 6, 5, 4, 8, 1, 3, 2 ],
    [ 7, 8, 6, 4, 1, 5, 2, 3 ],
    [ 8, 5, 6, 7, 3, 2, 1, 4 ],
    [ 5, 7, 6, 4, 8, 3, 2, 1 ],
    [ 7, 6, 5, 8, 4, 1, 2, 3 ],
    [ 7, 5, 4, 8, 6, 2, 3, 1 ],
    [ 8, 4, 7, 5, 6, 1, 3, 2 ],
    [ 4, 7, 8, 6, 5, 3, 1, 2 ],
    [ 7, 8, 3, 4, 6, 5, 2, 1 ],
    [ 5, 7, 8, 6, 2, 4, 3, 1 ],
    [ 8, 5, 7, 4, 2, 6, 1, 3 ],
    [ 6, 5, 8, 3, 7, 4, 2, 1 ],
    [ 8, 6, 7, 3, 2, 4, 5, 1 ],
    [ 8, 7, 5, 1, 4, 6, 3, 2 ],
    [ 8, 5, 4, 6, 7, 2, 3, 1 ],
    [ 3, 7, 8, 6, 5, 4, 2, 1 ],
    [ 5, 8, 7, 6, 4, 1, 2, 3 ],
    [ 5, 8, 6, 7, 4, 2, 1, 3 ],
    [ 7, 8, 2, 6, 5, 4, 1, 3 ],
    [ 7, 6, 4, 8, 3, 2, 5, 1 ],
    [ 6, 7, 5, 8, 4, 1, 3, 2 ],
    [ 4, 7, 8, 6, 3, 5, 2, 1 ],
    [ 6, 4, 7, 8, 5, 3, 2, 1 ],
    [ 5, 8, 6, 7, 3, 2, 4, 1 ],
    [ 8, 6, 7, 3, 1, 5, 4, 2 ],
    [ 5, 8, 7, 4, 6, 1, 3, 2 ],
    [ 8, 6, 7, 5, 1, 3, 2, 4 ],
    [ 7, 5, 6, 8, 4, 1, 3, 2 ],
    [ 7, 5, 6, 4, 3, 8, 2, 1 ],
    [ 8, 5, 7, 6, 1, 3, 4, 2 ],
    [ 6, 7, 5, 8, 3, 2, 4, 1 ],
    [ 8, 5, 6, 3, 7, 2, 4, 1 ],
    [ 6, 5, 7, 8, 4, 3, 1, 2 ],
    [ 6, 7, 5, 4, 3, 8, 2, 1 ],
    [ 6, 7, 8, 4, 5, 1, 3, 2 ],
    [ 8, 7, 4, 3, 5, 6, 1, 2 ],
    [ 8, 6, 2, 7, 5, 3, 4, 1 ],
    [ 8, 6, 7, 4, 1, 3, 5, 2 ],
    [ 7, 8, 4, 5, 6, 1, 3, 2 ],
    [ 8, 5, 6, 4, 2, 7, 3, 1 ],
    [ 7, 6, 2, 8, 5, 4, 3, 1 ],
    [ 7, 6, 8, 2, 5, 4, 1, 3 ],
    [ 8, 5, 4, 7, 6, 1, 3, 2 ],
    [ 8, 3, 6, 5, 7, 4, 2, 1 ],
    [ 8, 7, 6, 1, 3, 5, 4, 2 ],
    [ 8, 6, 3, 7, 5, 1, 4, 2 ],
    [ 5, 8, 4, 7, 6, 2, 3, 1 ],
    [ 7, 4, 6, 5, 8, 3, 2, 1 ],
    [ 7, 4, 5, 8, 6, 3, 2, 1 ],
    [ 8, 4, 7, 5, 3, 6, 1, 2 ],
    [ 6, 8, 7, 2, 5, 3, 4, 1 ],
    [ 5, 6, 8, 7, 4, 2, 3, 1 ],
    [ 6, 8, 7, 3, 4, 2, 5, 1 ],
    [ 5, 7, 8, 6, 4, 2, 1, 3 ],
    [ 8, 7, 5, 6, 2, 1, 3, 4 ],
    [ 8, 7, 6, 4, 1, 3, 2, 5 ],
    [ 7, 3, 6, 8, 5, 4, 2, 1 ],
    [ 4, 8, 7, 6, 5, 2, 1, 3 ],
    [ 6, 8, 3, 7, 5, 2, 4, 1 ],
    [ 8, 5, 3, 6, 7, 4, 2, 1 ],
    [ 7, 8, 6, 5, 1, 2, 4, 3 ],
    [ 8, 4, 7, 5, 2, 6, 3, 1 ],
    [ 4, 7, 8, 6, 5, 2, 3, 1 ],
    [ 8, 7, 6, 3, 4, 1, 2, 5 ],
    [ 6, 7, 5, 8, 3, 4, 1, 2 ],
    [ 8, 7, 5, 4, 3, 1, 2, 6 ],
    [ 6, 8, 5, 7, 4, 1, 2, 3 ],
    [ 5, 8, 7, 6, 2, 3, 4, 1 ],
    [ 8, 7, 1, 5, 6, 4, 3, 2 ],
    [ 6, 5, 8, 4, 7, 3, 1, 2 ],
    [ 8, 7, 5, 6, 1, 3, 2, 4 ],
    [ 8, 7, 4, 5, 2, 6, 1, 3 ],
    [ 6, 8, 7, 5, 1, 4, 2, 3 ],
    [ 7, 6, 4, 5, 8, 2, 3, 1 ],
    [ 6, 7, 4, 8, 3, 5, 2, 1 ],
    [ 7, 6, 8, 5, 1, 3, 4, 2 ],
    [ 7, 8, 6, 1, 4, 5, 3, 2 ],
    [ 7, 5, 8, 6, 3, 2, 1, 4 ],
    [ 6, 7, 8, 5, 3, 2, 1, 4 ],
    [ 6, 7, 8, 5, 1, 4, 3, 2 ],
    [ 7, 6, 3, 8, 4, 5, 2, 1 ],
    [ 7, 6, 8, 2, 5, 3, 4, 1 ],
    [ 7, 6, 8, 3, 4, 5, 1, 2 ],
    [ 8, 7, 5, 4, 1, 3, 6, 2 ],
    [ 8, 5, 4, 6, 7, 3, 1, 2 ],
    [ 8, 7, 1, 6, 4, 5, 3, 2 ],
    [ 5, 6, 8, 7, 3, 4, 2, 1 ],
    [ 7, 8, 6, 4, 2, 1, 5, 3 ],
    [ 7, 8, 4, 3, 5, 6, 2, 1 ],
    [ 6, 7, 5, 8, 4, 2, 1, 3 ],
    [ 8, 7, 5, 6, 1, 2, 4, 3 ],
    [ 7, 8, 6, 3, 1, 5, 4, 2 ],
    [ 8, 7, 3, 4, 6, 5, 1, 2 ],
    [ 7, 8, 6, 3, 2, 4, 5, 1 ],
    [ 7, 6, 4, 8, 2, 5, 3, 1 ],
    [ 6, 5, 7, 8, 3, 4, 2, 1 ],
    [ 8, 7, 6, 5, 1, 2, 3, 4 ],
    [ 6, 7, 8, 5, 4, 1, 2, 3 ],
    [ 7, 8, 6, 2, 5, 1, 4, 3 ],
    [ 8, 2, 7, 5, 6, 4, 3, 1 ],
    [ 8, 7, 6, 3, 1, 4, 5, 2 ],
    [ 8, 7, 1, 6, 5, 3, 4, 2 ],
    [ 5, 7, 8, 4, 6, 3, 1, 2 ],
    [ 7, 8, 5, 1, 6, 4, 3, 2 ],
    [ 5, 8, 3, 7, 6, 4, 2, 1 ],
    [ 8, 5, 4, 7, 2, 6, 3, 1 ],
    [ 7, 5, 8, 4, 2, 6, 3, 1 ],
    [ 5, 7, 8, 6, 4, 1, 3, 2 ],
    [ 6, 8, 7, 5, 2, 3, 1, 4 ],
    [ 5, 7, 4, 8, 6, 3, 2, 1 ],
    [ 7, 5, 6, 8, 3, 4, 1, 2 ],
    [ 8, 6, 4, 7, 1, 5, 3, 2 ],
    [ 8, 7, 5, 2, 4, 3, 6, 1 ],
    [ 7, 8, 4, 6, 5, 1, 2, 3 ],
    [ 8, 6, 7, 4, 1, 5, 2, 3 ],
    [ 5, 7, 8, 4, 3, 6, 2, 1 ],
    [ 7, 5, 8, 6, 1, 4, 3, 2 ],
    [ 8, 5, 7, 4, 1, 6, 3, 2 ],
    [ 7, 8, 5, 6, 1, 4, 2, 3 ],
    [ 6, 8, 5, 4, 3, 7, 1, 2 ],
    [ 4, 7, 8, 5, 6, 3, 2, 1 ],
    [ 8, 6, 3, 5, 4, 7, 2, 1 ],
    [ 8, 7, 6, 1, 4, 3, 5, 2 ],
    [ 7, 6, 8, 4, 5, 1, 2, 3 ],
    [ 8, 7, 6, 1, 4, 5, 2, 3 ],
    [ 6, 8, 4, 7, 5, 1, 3, 2 ],
    [ 7, 5, 6, 8, 4, 2, 1, 3 ],
    [ 6, 7, 8, 2, 5, 4, 3, 1 ],
    [ 8, 6, 5, 7, 1, 3, 4, 2 ],
    [ 8, 3, 6, 7, 4, 5, 2, 1 ],
    [ 6, 8, 7, 5, 3, 1, 2, 4 ],
    [ 7, 6, 8, 4, 2, 5, 1, 3 ],
    [ 8, 6, 7, 5, 2, 1, 3, 4 ],
    [ 5, 7, 8, 3, 6, 4, 2, 1 ],
    [ 8, 6, 5, 7, 1, 4, 2, 3 ],
    [ 7, 6, 4, 5, 3, 8, 2, 1 ],
    [ 8, 7, 5, 2, 3, 6, 4, 1 ],
    [ 7, 6, 5, 4, 3, 8, 1, 2 ],
    [ 8, 7, 4, 3, 6, 1, 5, 2 ],
    [ 7, 3, 8, 6, 5, 4, 1, 2 ],
    [ 7, 8, 6, 3, 5, 1, 2, 4 ],
    [ 8, 6, 7, 2, 5, 3, 1, 4 ],
    [ 7, 8, 5, 6, 1, 3, 4, 2 ],
    [ 7, 8, 5, 3, 6, 1, 4, 2 ],
    [ 5, 8, 6, 7, 4, 1, 3, 2 ],
    [ 7, 5, 8, 6, 4, 1, 2, 3 ],
    [ 8, 5, 6, 4, 7, 2, 3, 1 ],
    [ 8, 6, 7, 4, 5, 1, 2, 3 ],
    [ 8, 7, 5, 6, 1, 3, 4, 2 ],
    [ 8, 4, 7, 6, 5, 1, 3, 2 ],
    [ 5, 8, 7, 6, 3, 4, 1, 2 ],
    [ 7, 5, 8, 4, 6, 2, 3, 1 ],
    [ 8, 7, 4, 5, 6, 1, 3, 2 ],
    [ 6, 7, 8, 5, 2, 4, 3, 1 ],
    [ 5, 8, 6, 7, 4, 3, 1, 2 ],
    [ 8, 7, 3, 6, 4, 5, 1, 2 ],
    [ 7, 8, 6, 5, 2, 1, 4, 3 ],
    [ 7, 8, 4, 5, 3, 6, 2, 1 ],
    [ 8, 5, 7, 4, 6, 2, 1, 3 ],
    [ 8, 4, 7, 6, 5, 2, 1, 3 ],
    [ 6, 5, 8, 7, 4, 2, 3, 1 ],
    [ 5, 8, 6, 7, 3, 4, 2, 1 ],
    [ 8, 6, 7, 3, 4, 2, 5, 1 ],
    [ 6, 8, 7, 3, 4, 5, 2, 1 ],
    [ 7, 8, 5, 6, 1, 4, 3, 2 ],
    [ 7, 8, 6, 2, 5, 3, 4, 1 ],
    [ 7, 5, 8, 6, 3, 2, 4, 1 ],
    [ 7, 5, 8, 6, 4, 1, 3, 2 ],
    [ 8, 6, 7, 5, 1, 4, 2, 3 ],
    [ 6, 7, 5, 8, 4, 3, 1, 2 ],
    [ 7, 8, 4, 5, 6, 3, 1, 2 ],
    [ 6, 7, 5, 8, 4, 2, 3, 1 ],
    [ 7, 5, 6, 8, 4, 3, 1, 2 ],
    [ 8, 5, 6, 7, 4, 1, 3, 2 ],
    [ 7, 6, 8, 2, 5, 4, 3, 1 ],
    [ 5, 8, 7, 3, 6, 4, 2, 1 ],
    [ 8, 6, 7, 5, 2, 1, 4, 3 ],
    [ 8, 7, 6, 5, 1, 3, 2, 4 ],
    [ 6, 7, 8, 5, 3, 4, 1, 2 ],
    [ 7, 6, 8, 5, 2, 3, 4, 1 ],
    [ 8, 5, 6, 7, 2, 4, 3, 1 ],
    [ 7, 8, 3, 6, 4, 5, 2, 1 ],
    [ 6, 7, 8, 5, 4, 2, 1, 3 ],
    [ 6, 7, 8, 5, 4, 1, 3, 2 ],
    [ 8, 5, 7, 6, 2, 3, 4, 1 ],
    [ 6, 8, 7, 5, 2, 3, 4, 1 ],
    [ 7, 8, 6, 2, 5, 4, 1, 3 ],
    [ 6, 8, 7, 5, 4, 1, 2, 3 ],
    [ 8, 6, 5, 7, 4, 1, 2, 3 ],
    [ 8, 6, 4, 7, 5, 2, 1, 3 ],
    [ 5, 8, 6, 7, 4, 2, 3, 1 ],
    [ 6, 7, 5, 4, 8, 3, 2, 1 ],
    [ 7, 5, 6, 8, 3, 4, 2, 1 ],
    [ 6, 5, 8, 7, 4, 3, 1, 2 ],
    [ 6, 5, 8, 7, 3, 4, 2, 1 ],
    [ 7, 8, 6, 5, 2, 3, 1, 4 ],
    [ 7, 5, 8, 3, 6, 4, 2, 1 ],
    [ 8, 6, 7, 5, 3, 1, 2, 4 ],
    [ 6, 7, 8, 5, 3, 2, 4, 1 ],
    [ 8, 7, 4, 5, 6, 2, 1, 3 ],
    [ 7, 8, 6, 4, 3, 2, 1, 5 ],
    [ 8, 7, 6, 5, 1, 2, 4, 3 ],
    [ 7, 6, 4, 5, 8, 3, 2, 1 ],
    [ 8, 7, 4, 3, 6, 5, 1, 2 ],
    [ 8, 7, 6, 1, 5, 4, 2, 3 ],
    [ 7, 8, 5, 4, 3, 6, 1, 2 ],
    [ 7, 6, 5, 8, 3, 4, 1, 2 ],
    [ 8, 6, 7, 3, 5, 1, 4, 2 ],
    [ 7, 8, 6, 5, 1, 4, 2, 3 ],
    [ 7, 6, 5, 4, 8, 3, 1, 2 ],
    [ 5, 8, 7, 4, 6, 2, 3, 1 ],
    [ 5, 8, 7, 6, 4, 1, 3, 2 ],
    [ 8, 7, 5, 4, 2, 3, 6, 1 ],
    [ 8, 6, 4, 7, 5, 1, 3, 2 ],
    [ 8, 7, 5, 6, 2, 3, 1, 4 ],
    [ 8, 6, 7, 2, 5, 3, 4, 1 ],
    [ 8, 4, 7, 5, 6, 3, 1, 2 ],
    [ 5, 7, 8, 6, 4, 3, 1, 2 ],
    [ 7, 8, 5, 6, 3, 2, 1, 4 ],
    [ 7, 6, 8, 4, 3, 2, 5, 1 ],
    [ 7, 6, 8, 3, 4, 5, 2, 1 ],
    [ 6, 7, 8, 3, 5, 4, 2, 1 ],
    [ 7, 6, 5, 3, 8, 4, 2, 1 ],
    [ 8, 7, 5, 6, 1, 4, 2, 3 ],
    [ 8, 6, 7, 3, 2, 5, 4, 1 ],
    [ 7, 5, 6, 4, 8, 3, 2, 1 ],
    [ 6, 7, 8, 4, 5, 2, 3, 1 ],
    [ 7, 8, 6, 4, 2, 5, 1, 3 ],
    [ 8, 6, 5, 7, 2, 3, 4, 1 ],
    [ 7, 8, 6, 3, 2, 5, 4, 1 ],
    [ 5, 7, 8, 6, 3, 4, 2, 1 ],
    [ 8, 5, 4, 7, 6, 3, 1, 2 ],
    [ 6, 5, 7, 8, 4, 3, 2, 1 ],
    [ 7, 8, 3, 6, 5, 4, 1, 2 ],
    [ 8, 6, 5, 3, 4, 7, 2, 1 ],
    [ 8, 7, 6, 1, 4, 5, 3, 2 ],
    [ 8, 5, 4, 7, 6, 2, 3, 1 ],
    [ 8, 5, 6, 7, 4, 2, 1, 3 ],
    [ 8, 7, 4, 6, 5, 1, 2, 3 ],
    [ 7, 8, 2, 6, 5, 4, 3, 1 ],
    [ 8, 5, 6, 4, 7, 3, 1, 2 ],
    [ 7, 5, 6, 8, 4, 2, 3, 1 ],
    [ 7, 8, 6, 3, 5, 1, 4, 2 ],
    [ 8, 5, 7, 4, 6, 1, 3, 2 ],
    [ 4, 7, 8, 6, 5, 3, 2, 1 ],
    [ 7, 6, 8, 5, 4, 1, 2, 3 ],
    [ 7, 8, 6, 5, 1, 3, 4, 2 ],
    [ 8, 7, 6, 1, 5, 3, 4, 2 ],
    [ 8, 6, 7, 3, 5, 2, 1, 4 ],
    [ 8, 4, 7, 5, 6, 2, 3, 1 ],
    [ 8, 7, 6, 3, 5, 1, 2, 4 ],
    [ 8, 6, 7, 5, 2, 3, 1, 4 ],
    [ 5, 7, 8, 4, 6, 3, 2, 1 ],
    [ 7, 8, 6, 3, 4, 5, 1, 2 ],
    [ 5, 7, 8, 6, 4, 2, 3, 1 ],
    [ 7, 8, 4, 3, 6, 5, 2, 1 ],
    [ 6, 7, 8, 4, 5, 3, 1, 2 ],
    [ 7, 8, 6, 3, 5, 2, 1, 4 ],
    [ 8, 7, 2, 5, 6, 4, 3, 1 ],
    [ 8, 5, 6, 7, 3, 2, 4, 1 ],
    [ 8, 7, 5, 6, 3, 1, 2, 4 ],
    [ 8, 7, 5, 6, 2, 1, 4, 3 ],
    [ 6, 8, 4, 7, 5, 3, 1, 2 ],
    [ 7, 5, 8, 6, 3, 4, 1, 2 ],
    [ 6, 8, 5, 4, 7, 3, 1, 2 ],
    [ 7, 6, 5, 8, 4, 1, 3, 2 ],
    [ 8, 7, 6, 4, 3, 1, 2, 5 ],
    [ 8, 7, 4, 5, 3, 6, 1, 2 ],
    [ 7, 6, 8, 4, 2, 5, 3, 1 ],
    [ 8, 3, 6, 7, 5, 4, 2, 1 ],
    [ 8, 6, 5, 4, 7, 2, 1, 3 ],
    [ 8, 6, 5, 4, 7, 1, 3, 2 ],
    [ 7, 6, 8, 3, 5, 2, 4, 1 ],
    [ 7, 8, 5, 6, 3, 1, 4, 2 ],
    [ 7, 8, 6, 3, 4, 2, 5, 1 ],
    [ 5, 7, 6, 8, 4, 3, 2, 1 ],
    [ 7, 5, 8, 4, 6, 3, 1, 2 ],
    [ 6, 7, 8, 4, 3, 5, 2, 1 ],
    [ 7, 8, 5, 3, 6, 4, 1, 2 ],
    [ 7, 8, 5, 6, 4, 1, 2, 3 ],
    [ 7, 8, 6, 4, 5, 1, 2, 3 ],
    [ 7, 6, 5, 8, 3, 2, 4, 1 ],
    [ 5, 8, 7, 4, 6, 3, 1, 2 ],
    [ 8, 6, 7, 5, 1, 3, 4, 2 ],
    [ 8, 7, 5, 4, 6, 1, 2, 3 ],
    [ 7, 8, 6, 5, 3, 1, 2, 4 ],
    [ 6, 8, 7, 3, 5, 2, 4, 1 ],
    [ 5, 8, 7, 6, 3, 2, 4, 1 ],
    [ 8, 5, 7, 6, 4, 1, 2, 3 ],
    [ 6, 7, 5, 8, 3, 4, 2, 1 ],
    [ 7, 8, 6, 2, 5, 4, 3, 1 ],
    [ 8, 7, 6, 5, 1, 3, 4, 2 ],
    [ 7, 5, 6, 8, 4, 3, 2, 1 ],
    [ 7, 6, 5, 8, 3, 4, 2, 1 ],
    [ 8, 7, 6, 5, 3, 1, 2, 4 ],
    [ 7, 6, 5, 8, 4, 3, 1, 2 ],
    [ 6, 7, 5, 8, 4, 3, 2, 1 ],
    [ 5, 8, 7, 6, 3, 4, 2, 1 ],
    [ 7, 5, 8, 6, 3, 4, 2, 1 ],
    [ 7, 8, 6, 4, 3, 2, 5, 1 ],
    [ 7, 8, 6, 4, 2, 5, 3, 1 ],
    [ 5, 7, 8, 6, 4, 3, 2, 1 ],
    [ 5, 8, 7, 6, 4, 3, 1, 2 ],
    [ 8, 7, 6, 5, 1, 4, 2, 3 ],
    [ 7, 5, 8, 6, 4, 3, 1, 2 ],
    [ 6, 7, 8, 5, 4, 3, 2, 1 ],
    [ 8, 7, 6, 5, 4, 1, 2, 3 ]
];

